An overlooked source of uncertainty in the mass of the Milky Way

In the conventional approach to decomposing a rotation curve into a set of contributions from mass model components, the measurements of the rotation curve at different radii are taken to be independent. It is clear, however, that radial correlations are present in such data, for instance (but not only) because the orbital speed depends on the mass distribution at all (or, minimally, inner) radii. We adopt a very simple parametric form for a covariance matrix and constrain its parameters using Gaussian process regression. Applied to the rotation curve of the Milky Way, this suggests the presence of correlations between neighbouring rotation curve points with amplitudes $<10\,\mathrm{km}\,\mathrm{s}^{-1}$ over length scales of $1.5$-$2.5\,\mathrm{kpc}$ regardless of the assumed dark halo component. We show that accounting for such covariance can result in a $\sim 50$ per cent lower total mass estimate for the Milky Way than when it is neglected, and that the statistical uncertainty associated with the covariance is comparable to or exceeds the total systematic uncertainty budget. Our findings motivate including more detailed treatment of rotation curve covariance in future analyses.

==> anc/fig2_interactive.html <==
<!DOCTYPE html>
<html lang="en">
  <head>
    <meta charset="utf-8">
    <title>Bokeh Plot</title>
    <style>
      html, body {
        box-sizing: border-box;
        display: flow-root;
        height: 100%;
        margin: 0;
        padding: 0;
      }
    </style>
    <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-3.3.1.min.js"></script>
    <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-mathjax-3.3.1.min.js"></script>
    <script type="text/javascript">
        Bokeh.set_log_level("info");
    </script>
  </head>
  <body>
    <div id="a1878c40-79f1-478f-8ce3-64de75a6defb" data-root-id="p4133" style="display: contents;"></div>
  
    <script type="application/json" id="p4216">
      {"c4046d1d-007f-4b4e-bf82-ad2ee1e9fd4e":{"version":"3.3.1","title":"Bokeh Application","roots":[{"type":"object","name":"Figure","id":"p4133","attributes":{"x_range":{"type":"object","name":"Range1d","id":"p4206","attributes":{"start":11.31,"end":12.0}},"y_range":{"type":"object","name":"DataRange1d","id":"p4135","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p4142"},"y_scale":{"type":"object","name":"LinearScale","id":"p4143"},"title":{"type":"object","name":"Title","id":"p4140","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p4168","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p4162","attributes":{"selected":{"type":"object","name":"Selection","id":"p4163","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p4164"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPhjawwvLNM/+GNrDC8s0z+AAsYgMDfTP7KTbQX6Q9M/pTulyrJR0z/0ccgp5WrTP3MJ1WTSidM/ND1Y2Jey0z8bCX4wtOXTP+0N5+cOHdQ/d2owIydd1D+tIYnO2Z/UP/fIQ9OE69Q/8AIYJiJT1T+sktFVtsTVP6tPQN5KOdY/2nalcim01j9r8uzt6EPXP19KTg0O49c/8NXC/ieP2D/jnixiQUvZP9SISyE0INo/XD4cGDMZ2z8SN5wj/B/cP7GqrzyaSt0/l2utqlKK3j/UAA4vtt7fP11NK57OsuA/cSxmUhCA4T9CkzQMUl3iP4q9ucFJRuM/d08HYuY/5D8iPcD/IEblP/M9AgXZXuY/FUa+FrOC5z/apQj0zrPoPyJmNii17+k/NYJ37DE36z8v6jJpU4PsP7JrXBhM0+0/MNedbxoo7z+qFrgt/T3wPwm98bgg6vA/UB/Qm1SZ8T8wXJqliEPyP0HgXKnv6fI/BqiC2COQ8z+Z76lZ4TL0P+LhnsvOz/Q/aQrRsbBp9T+nNJRjsgD2PyH+eocelvY/7qu/oNQm9z9GGHyskLX3PzroEdwmQ/g/CB12ahfN+D/vkGZjm1r5P4r0sbkC5vk/TMY2+Uly+j/N8GxHXwL7P7sAum/Ekvs/5bRr9kol/D8TwSKjhLj8PzizHhWBTv0/HjfU6bzo/T+Qcdy+2IT+PySXwgA9Jf8/R2c+jNvR/z9TX3wo40AAQBwVye6QmgBAFroP6MH5AEB/M6TZB10BQOF2dAECwQFAFH5h6nYqAkBVVFCLxpcCQKWDidYKDQNAfGQO+oKFA0CSeZIlLwQEQPF19JxQigRA/os/usgYBUAs+7aXKK8FQCLS5QhgUAZAk3OSSar6BkBTzYaPu68HQF4n4/uhbwhAJ0nw/Ic8CUA7QkzOJhIKQAAuTbEe9wpAtL/5JjXhC0CCBIr509wMQDaUngDe4g1Azw125snzDkCDPH3n5QcQQLd2tXK7mhBAolI0xdAzEUBuHu3ZqNARQCm+7F4OcRJAcbJOkmMWE0DRG/4QcL4TQK7XiDxObBRAoNDqdkgdFUBBvIVeqs8VQMbpIh7UhRZAiDFDBR4/F0CmT4Jtxv0XQMWxJPMbwBhA8bypqmCFGUDAfmw9dEsaQFI7myHqFRtAL2n1ijTiG0CdD91WJrMcQKitUdS0iB1AITtRCA5jHkC2rgSFVkAfQGZ7KNZ1ECBAI0QgnXmDIEDLP6BeA/ggQEF+ZBr/bCFAafn1H8vkIUBKCr3Q0l0iQFPtcwbj1yJA516InTVTI0CyAk+sL88jQLVjqrYdTCRABT6zAozIJECPGtzNGEUlQMSu7WOJwiVAokxyEhdAJkC/pgUcqb0mQK0XqXimOSdAt6kkqqW2J0ChmJsFDjMoQM3c2/3drihA/2TY514rKUBbjmhi4qgpQEkyn84eJipAEY44iJ+jKkB52lf4gSErQCOBIPVVoCtAxcO1b84gLECgQdXEUaEsQAUwwTiDIS1ApJ+BpTqkLUAayIMxuikuQCFTf+mysC5AtImxgyc5L0DjMyHVHcQvQKRLQbwkKTBAPyf5lotwMEBLgQA1lLkwQAWtFx8ABDFAz9ABPdVPMUAjdlnmBZwxQIwrSlCR6TFAw4QpAnA4MkAlDlCXkIcyQFM/DKuh2DJAXrKAyz4qM0D7n+KSsnwzQMnFD3zT0DNABSZZW4YmNED70GTiPHw0QNH0j4G30zRA1DEX51IrNUAeTRV4AIQ1QPgRNJ923TVAzgwbrBs3NkD+RtllL5I2QAl5PpZI7TZA1vhPRPBIN0AgI6yWxaQ3QLzZWiBEADhAJ+miaqZcOEC1tVx/1rc4QPZEmxbQEjlAwujAI3dtOUCk6c9phMY5QHSVHAVFHzpAvMwJjUN2OkBump0Kpsw6QCCcJGlCITtAps5VDVh1O0Am+D2TwsY7QEfJ7Fp5FjxAzT+BYwxlPEAB/ujNF7E8QAwI3T80+zxAFUgm3hREPUCWzqPC84s9QE0opF680T1A41sLWCAWPkCYkwdz71k+QKo/QpmRnD5AirvG1GrePkAUu7WFoB4/QLJfkBS1Xz9A0CV1Z2GgP0Doseswht8/QPZtt3poD0BAxyPN2x0vQECUMjcj1E5AQBohaPYZbkBA2xCfRhGNQEBWtVKlU6xAQDnYqLJ+ykBAhgZEtMfoQEDcrmS9hAZBQEaP2p1dI0FAnKX/15c/QUC0tbChrltBQMC/HBb5dkFAu+IKApSRQUCnHrWQNKtBQFki6qOdw0FAvcDBJlXbQUD9QcSoAfJBQCCy3Ta/B0JAqfEdDVAcQkDhhyedMDBCQLlhqyq6QkJAVjrkegJVQkBTSyCetWVCQNDToDasdkJAN8/Fu/CFQkB9nM6owJRCQKGDTqsIo0JAV094WRexQkCQqtoAfL5CQJNE/vJQy0JA4WNATOnXQkBuwN7rieNCQAvGj4+F70JAhtzEkLD6QkDzocmhIgVDQG0S48XsDkNAKH/aet4YQ0AoFP+0PiJDQK1ObLsOK0NAXq++avkzQ0A2QkJ6RTxDQMFLZXs1RENAr1SboTFLQ0AgzNXjQ1JDQAkgxlG+WENACA3eHm5fQ0CbnEfGgWVDQE55UI/zakNAt2slMR9wQ0DsRITeI3VDQCAyOQxfeUNAR4U9AhN+Q0Cg/eGGWIFDQF0FtUNjhENApr06ZF6GQ0D4/zh7MIhDQFtwr3K3iENAk7PwAP2IQ0Dqd2qYLIhDQIdnhSmlhUNALzoe4BmCQ0B7FN1V7nxDQA7kEn9OdkNAn38vq6NtQ0A4xXU5T2NDQL923SyXV0NAtXKtgZFJQ0CdL/DBoTlDQJ6cWq6YJ0NAv3ST8wkUQ0D7WQqMgv1CQKHe2kwq5UJAABxMv23LQkCwzm+FCLBCQCeCwtf0kkJACWdw9zV0QkCg+6ZQd1RCQJn45XfGM0JAXZzh/9QRQkBBr1tVpu9BQA36rO4nzEFARwgY7qqoQUC479Cp1YRBQOrpEUXoYEFAjz9QBHg8QUBhH9OCShhBQBb5YzUU9EBA5xI6efzPQEA5WYiLPqxAQPidLXmwiEBArXZz4gplQED4gUXTpkFAQFYMKetuHkBAE3MzqLn1P0AMuP8ioq8/QMvgLnn5aD9A+Vwz67giP0Dz/5IRz9o+QMIBqmlqlD5Aym1mE0tNPkC2ohGb1gY+QOhFQAf9vz1ANuzOkFF5PUAgNi4mxzE9QF/pvglO6zxAcI7yZ+ykPEC+QeKX9108QE41km2HGDxABBTKAqfSO0AE07KcIo47QDTSZFEESTtAMCTuw0gEO0BaHa7AgsA6QH1kOelpezpAMb2ryuo3OkCDtEoZgPQ5QMb0VTybsTlA9O+LxJptOUDgk8/rdyo5QDXuL6zl5ThA690HpQWiOEDIrQ7c5Fw4QCjPbOv5FzhAVQsJZqLRN0AqINwENIs3QItWYh8PQzdASQT4LF77NkCM6j3dwLE2QJt2xkPoZzZALpgQpeQcNkDhqw4VR9E1QGeMZKS6hDVAZ9nFah43NUDjHsZ7+ug0QHuuLZi5mjRASrgpW9hLNEBVauDbYvwzQJen+wL3rDNAALBvPkldM0C0kBsqoQwzQP9YMDqsvDJAbPVi13FsMkD4cS8C5xwyQNIpbOMFzTFAuYhmqpd+MUBsb9kqjTAxQBosNs+b4jBA23alV+mUMEA8uGv0FUcwQIACHJHH9C9AP5FdLjVdL0CZgN7YXcYuQHnhojG6MC5AGFV86xmbLUA0lKTs5wctQBvQsdqecyxAvQAp09jgK0BvBj/gwU0rQECySg0KvCpAESdpZWUqKkBiIYShwZkpQPvW8BTjCSlAubsNXFt6KEBK/sY29OonQNEs8kUgXSdA3/+p6ZPOJkCB+/i4JEEmQIZLE2ghtiVAJh8TqSUsJUD8X6+KhqIkQBPZXU/VGyRAwjI8/oWXI0BNlM1OQxMjQJG5hjeDkSJA+EgCj6gPIkAFsUPJN5EhQEFLPo5RFCFA4vqnbhubIED3C3tGgyIgQBSCs1oYWB9Ajz7Y9oluHkCDCqfaXocdQKMZd7pJqBxAMR5EAkTJG0AUejPpr+8aQE+Uv24dGxpAtQWv3J5IGUCGAZFsZH0YQCAvcb2tsxdAwY13ttTwFkCekngsCTIWQN26W26DehVA9mhTizjIFEBHovSUEh0UQHW3X1G4eBNARWk1OPfcEkAyDRqr+EYSQMkl8jyyuRFAgax9svQyEUBNxFHh5bQQQGVCwHB8PRBA7cwsCPueD0AubiNVAcwOQCeYX6OUBQ5AxqBk6gtNDUCLW+xnLJsMQFL5Pbhd+AtAD+JIHGNbC0DXi+QunsIKQFajf921MgpAmS8985OkCUDvLmypSxoJQHNEpcjQkghAx84qeToOCEA7CHZd94oHQEKgGg5wCQdA6hwZmq6HBkAeahcaaAcGQCQA5o2ngQVAR+Nr2+f9BEBE1lRST3wEQFffprNn+ANAQQX56u93A0D7feFzlfUCQEJEOnrRcgJAuseJmdDxAUBVfpImOHMBQCtmgs0H9gBAyIQWb/p3AEAn6LySDPn/P9mI/c6qAP8/9wirf4gO/j9tuoaQaRz9P4ul8AIrL/w/XQWuag9A+z/2hMnDYFP6P7arsiTSafk/bxUn54iB+D90IzDDJ5v3Pxe5EP+ss/Y/0hu3EtbO9T/oJeyjH+v0P5J6n+91CvQ/aCrP9XIr8z95qggPnUzyP0aeQlcAcvE/UfO0pkuh8D9msxAJwqLvP70hlng6D+4/55yf2aqC7D8RfMudRwPrP2Wxr4aRkuk/BNECHLon6D/rz2y5/tDmPw2OBnp5h+U/3UyBm95O5D+uEPhArhbjP3wdf24N+eE/bgOqwK/q4D/fY24BlNrfP+TYenc0Ad4/aKNWO6M93D/ForAd2p7aPwLhpLagH9k/O+LU8GHH1z/zE98qPofWP417T2VcXNU/T3c+GQxT1D+Kx6xhaVzTP2BrEs9lhNI/X/NEeMDB0T+xnPF31g/RPxGmFHlletA/HuKbQSazzz9pP1w9J7DOP/v39tRgyM0/M9ovHEQRzT9ZEWs/OnHMP8jFFysRy8s/STdF7lg9yz+uPTTT7qTKPyIgtYAGMMo/TV1kTRCzyT/OKkjVlUDJP6EtafN1ysg/ta78lPFRyD+XnwoyF+rHP4UVDkrjg8c/x/LMcAUaxz8uDmNlpq7GP8X0IfuhScY/YThaRez4xT9JAp8+67XFP3TzqDOqcsU/b82qtTIqxT/U+CQI9/fEP9UIKVglzcQ/4LKOTzOkxD9l05eWl4rEP/hyQ1V8eMQ/jrUrTYRtxD/drvOVDWnEP0rekBg4asQ/jmw/k+1vxD+MXCTPrIDEP9Xg+xvch8Q/hPH9XWGXxD/RleLJrq/EP8Z83UZAwsQ/Qde+cvTZxD90YDhUo+LEP9g152Xd7sQ/okZMJmb2xD/iZ/2j8fjEPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p4169","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p4170"}}},"glyph":{"type":"object","name":"Patch","id":"p4165","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","fill_color":"#6c6c6c","hatch_color":"#6c6c6c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p4166","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.1,"fill_color":"#6c6c6c","fill_alpha":0.1,"hatch_color":"#6c6c6c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p4167","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.2,"fill_color":"#6c6c6c","fill_alpha":0.2,"hatch_color":"#6c6c6c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p4180","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p4174","attributes":{"selected":{"type":"object","name":"Selection","id":"p4175","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p4176"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAHh5qUd50YA/eHmpR3nRgD+O+aBCdZF+P8fBnT/qTXo/4QGozkhXdT/G+o4oa5ZwP6FQpFttZ2k/jX2MC5Y2ZD8Ikt/fzOxhP58i12BnYWI/lOR7ZgAGZT9W/1ICdQBpPw97P9BAEm0/FId11fxFcD/da9259VxxP91r3bn1XHE/FId11fxFcD/05Fba8JZsP34I/K6TiWc/hprlkGwpYj9t4yCQzkRaP6Mu6uUQzlE/dswuMRufRj/BPPYE7e86PwOVfoInEC4/shfMrStyHz+dhiV6/dMOPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAJ2GJXr90w4/shfMrStyHz8DlX6CJxAuP8E89gTt7zo/dswuMRufRj+jLurlEM5RP23jIJDORFo/hprlkGwpYj9+CPyuk4lnP/TkVtrwlmw/FId11fxFcD/da9259VxxP91r3bn1XHE/FId11fxFcD/05Fba8JZsP34I/K6TiWc/hprlkGwpYj9t4yCQzkRaP6Mu6uUQzlE/dswuMRufRj/BPPYE7e86PwOVfoInEC4/shfMrStyHz+dhiV6/dMOPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAJ2GJXr90w4/shfMrStyHz8DlX6CJxAuP8E89gTt7zo/dswuMRufRj/YWrvRsMRSPx3RzjaRMl0/lOR7ZgAGZT9mucLHk8hsP9WvoKNaznI/S+wVdWSNdz9hMGCXrWF8P/04LNNvgYA/Syyzer6Pgj+ZdOpY3S2EP22kiYrzSYU/z524wIy5hT/OGkeBtFyFP4drmGr7WoQ/Owiebx30gj/fn0xaVIOBP1fFw5xcZ4A/nDyth5zJfz+J8DP87w2AP/jtJPLUq4A/+0AFuv+ogT/ivTalHWCCP7T4TE1bjII/FOmmBLEGgj8Uj91RgNGAP2ECJH7Gg34/XQr5w7Nqez9h0+00oLp4P8PIALWByXY/sdfLDOCSdT9vxOoL38h0P18PNcEdOnQ/QsFfUwhJcz8o9zS77vFxP1QhbzgfOHA/nLtHe1oxbT/xR8P5xItrPypEj+1fQGs/J5sCfHfxbD+aQfMNrEdwP9WvoKNaznI/ZQcESwKqdT8X1ZwM8mt4Py6ERP1Tr3o/U4vzrMYKfD/05Fba8JZ8P1OL86zGCnw/IDlQAqxxej/G79lY0St4PxtDp71JN3U/sUBlD90Pcj+wlznwjkVuPw7NQcuFLWo/hEridZIAaD9zCBYpwmVoPzsV0P0wL2s/mkHzDaxHcD/L8rnifa9zP03wNCj5VHc/O884+Pvsej96oBJAiJ99PzfutH72gX8/rS54CToggD+rSYH3ovV/P8nEyjsw5X4/y/iFHWRofT9lyxjvstN7PxotFhAfm3o/59OkNPaMeT9AqaXxMrh4P7CLXnJB/Xc/CGodgWRCdz+WwTPaJ6Z2P1zQ/vv1SnY/ifa7CspHdj9cgDTrJsZ2P/HPTXI37nc/xM4h982qeT/vch8AjrJ7P7kA76Kpz30/ilktTyvPfz8Edr7e8uKAP1TFzXqJyoE/tRXHGlZ6gj+2gOOgOSmDP9CGwtbB4oM/WTSPe0SVhD+KxqC9+2KFP2BxEfteeoY/3mWBrhLAhz+jRWMrSleJPzDSqdEO9Io/QwXbRrW+jD+nFOvxWlCOP0MUeRWomo8/fljbsg1IkD9DlyDshZGQPx7S+38UzpA/hqwWnNzgkD+TiEx8386QPx2xjyu7iJA/ZhJjuHkWkD8wQTJzUcmOP11wjxdf7Yw/6+bfY5ewij+ju955tSaIP1FkIEd+xYU/bJej4Zt0gz95Lpu/bFmBP5SFspszTn8/ZIr5CNgLfT/G4la0tmJ8P0uemx3AQH0/2zpNWVgYgD+XsMKFiV2CPxcybgdClIU/Q8GkcFBOiT+G+e4hogyNPy//Ti3xXZA/ee7YOANAkj8GDn06ZRKUPwC6UCtTKZY/02Ar89+wmD9aT0thi8ebP7r8oFSdgp8/9ZA+O+XXoT/kkorxJAmkP84mAr+oMKY/2K0zwJwTqD+tKTYqApapPxa5Fb/4qqo/vV8lBOVNqz+RKbxvloWrP3uwjncYWas/dPR4skrgqj/XSLDphBeqPwqUCBM4F6k/alNftWULqD+/PSx0eeSmPzxWIEfWxqU/H4RtnuHZpD9yFUmnRVGkPwqKY+WCHqQ/sAEGjRlTpD9vEx/6NgylP3L7ESmSBKY/mbKpEPg3pz917kCc41eoP8cUE7WgP6k/RubO1KK6qT+AK9Ov39ipP0Rmt/qwg6k/8gzEFu39qD+datciy4GoP7OlF5vTVag/DfIYj+O2qD9EB+f3fdepP/SpgvVeyqs/cjVMthuFrj8Vui2+Y+uwP5tRvlmXx7I/UVfjwiuftD9PASHqg2a2P6I+h5Gk57c/yXXRpLQouT8rJhs4jQG6P58mMUDFgro/V9O3S0nSuj8thCVZKgC7PzMGhZ2TPLs/hUFjjCO5uz9Uj2kcBZW8P1yiM/KH2r0/vwxviPGsvz8BQ06dtejAP6eLVIshK8I/FSxEOrl2wz+hJUfFv8XEPxlRG4GsAsY/yhJnL+cxxz81OpS7Kk7IP2UoyHeBa8k/XkIAuLeWyj+KCxQTQ9zLP4a7ZgzJP80/8F1K+U/Gzj+DXCxH9zLQP12OQtRgCdE/q9DDXCPc0T+2f7A+A7XSP+b7NJRpm9M/HFoMU0mI1D+XRAl43ZTVP+CcJNtC1dY/+ReSbllL2D+dIPAMAvrZP+cQDcGV4Ns/BMSRbMvl3T+jQLFrcvjfP6/8cmf4++A/3zf/F+Xq4T+7/yvOUsXiP2kIMRptieM/fyPyOCE+5D9bQuIaXubkPxkTCDz8kOU/cBrGkoxF5j+R2UZLwArnP+OVrcmN7uc/WxpO4Q/56D+XzZ48uzDqP1KZwF1FnOs/dH8iaxo47T/vBXmYGvruP+M55ArEbvA/ZKnYRLFr8T9gV/LweGvyP6yXt/19Z/M/YLetS0Bi9D9OjMAwI1/1P4fJ/XKbY/Y/w6QUAbF49z+DkQnf/aP4PzXOBwVQ5vk/3qoucdtA+z/+rfUy16z8P+NqSwjNIv4/5Xea44ad/z8tv4mIK5AAQCEkvTnnVAFA7tCxQU4iAkAfgqAL4/0CQIUZJkvC6wNAJMotsOHtBECEZlKIGAUGQHMF0N5GKQdA2dIKWodVCEDj/xVR9YEJQByDMTt4owpAawW2xui3C0DnNJh+IrsMQFMl25x7rg1AuZA5yYWYDkBX6R870oAPQAhXoUGGNxBA6hmLiom2EEAWVLkceT0RQERQGu9DzRFAHFiNEyBiEkDNMEiLdPgSQLLBzXmxjhNAhmKVJZ8fFECrHjIBW6sUQOTK4E/KMhVAB1KKh6m0FUBZIeWRxTIWQA2MB/SjqxZAo/P5tXkeF0B/OdE9JIoXQCDZrN/m6hdAokSfRoU8GECmrpAmynsYQHOsN2/mpBhAYwCa3rm0GEALqrl9bqkYQGNadmeChBhArpc2YulFGEB+hDpHE/QXQMkFvzHmkRdA9vYbtT8kF0A7e424764WQNgMni1AMhZAoyh8FtevFUAXxcSsSycVQLb0KQlnmBRAVE2fliwGFEDJkdmuy28TQB6Xf4KT2RJAM1Xd7HJFEkBujsKKmLIRQLLyWTJrIhFAJrUiDMGUEEDA5QekKgYQQFt5F0gj8g5ApSucnx3XDUCJ1HSLhrwMQAZ1tCuOpQtA3YgQB6aSCkBrCx72oocJQHzm279AgQhAGAMBWhaBB0CDBLwSVIIGQF1yWK8whgVA+Ig4dLOIBEDmxgEk5YkDQL7miv4bigJAxjspMx+KAUCQGDlHt40AQFu9C+tBKf8/TIZwlhVG/T90lrm0RHz7P1xbR+aDy/k/CxEVrpFB+D+P4F72dN72P9Jp1C6tpPU/75D4jfKQ9D8VjvSjf6TzPyLGDBHj1fI/LZHhqFIf8j9jlzdwH3nxP+3aIlXy3/A/K3R7DxZQ8D9v/PInMYzvPweXm99Tgu4/i8Sq5Yx77T9Rd00VqnTsP3oM90sRbOs/l+fJyqNY6j8SHxphZz3pP4tnKoLGEOg/slZS1obY5j9Wqy33LZTlP/ZyK0/nT+Q/qHL+exUN4z+X82dtcdThPxnVHe/+rOA/y2ywII4r3z9ir2etyiHdP2YL1h11Kts/K7xiY/lG2T+YCMN7ZWrXP4ATyQyel9U/eZG5FObf0z9SbyeeuFPSP6XBn32LAdE/svc3isvjzz/6/uW8kFrOP2su06kBUs0/i8HFlJelzD8Yypg+fBzMP9Nczqlfhcs/wNXCAjfRyj+jcZCRC9/JPx/6MTbttsg/bZsRbr5cxz+UcLi8FvrFP+TuBaB8ocQ/g4pOrVxjwz+Jpsq4IEbCPwdhDHjVS8E/F9ga4/RlwD+x9OQdIAi/P4BvSimbJb0/2U7MoAkDuz/n+SfkTLy4P3jszjLNUrY/RE3+/TDosz8YZJr0ZKSxP5YHvegrWK8/MDX00nNNrD8KRpRUJQ6qP/gGNoK5m6g/HMmmBYPFpz93F7x5TGWnP/ou90hQW6c/1GiTDvlHpz+qAqwrgWinP4WFh3JYg6c/zauuG+Gnpz8vAW/y/8enP9JYua+3AKg/WrLReXJdqD/JjC1XeOeoP0Wt2mLii6k/603eWlI3qj+Gncef+c2qP4bo0rW+Hqs/2zsOSDbzqj92gcWGpC+qP9lHDw/Zzag/dgsAD63bpj/fbjsVIHykP080A8vP56E/0wPqh+Smnj/vLVjkCxmaP6pzTTgFeJY/zw7Vt9f4kz9xT6YlK6ySP4zsw/hXjZI/51qhJVKUkz+vY9ay+C2VPwRklKaLRZc/+lQ3VJdBmT//IHP+oNKaP1CTbbSBops/zm7WwDJ2mz8HHy8A3TeaPxND+fxAKZg/yBhNQmtqlT/xs60fvEeSPzvc9TtzGI4/Zbi3I4brhz/ieuKJCX2CPxM6DC4MhHs/Fb8hBXZVdD9KibILnpluP3fGt5o0GWg/5qRRp0ShZT+GguOqe6NmPzsV0P0wL2s/kIQMTc8ocT+02+q/dFp1P2Sf3BhbmHk/HHBbkb8hfT9W3ggnbqh/PxSHddX8RYA/Vt4IJ26ofz8ccFuRvyF9P1dU6B2zWnk/VaszEazcdD/oj/gQTjhwP6NNMV0z0Wc/Tjmv6GSAYD9EATrWFZBVP21P6KZgjUo/le06tGzKPj8DlX6CJxAuP7IXzK0rch8/nYYlev3TDj8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACdhiV6/dMOP4BtbzUVbic/blCyrJ7kNj+iwxpjAPxEP2z11NmIC1I/35SBfp4dXT8IiQW7bwlmPz0M9tjTS28/gtHwH4DZdD+4dqlEQhB6P475oEJ1kX4/eHmpR3nRgD/da9259VyBPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p4181","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p4182"}}},"glyph":{"type":"object","name":"Patch","id":"p4177","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p4178","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p4179","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p4191","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p4185","attributes":{"selected":{"type":"object","name":"Selection","id":"p4186","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p4187"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[512],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[512],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p4192","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p4193"}}},"glyph":{"type":"object","name":"Line","id":"p4188","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p4189","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p4190","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p4202","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p4196","attributes":{"selected":{"type":"object","name":"Selection","id":"p4197","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p4198"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[512],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[512],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p4203","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p4204"}}},"glyph":{"type":"object","name":"Line","id":"p4199","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p4200","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p4201","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p4141","attributes":{"logo":null,"autohide":true,"tools":[{"type":"object","name":"PanTool","id":"p4127","attributes":{"dimensions":"width"}},{"type":"object","name":"BoxZoomTool","id":"p4128","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p4129","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"WheelZoomTool","id":"p4130","attributes":{"renderers":"auto"}},{"type":"object","name":"SaveTool","id":"p4131"},{"type":"object","name":"ResetTool","id":"p4132"},{"type":"object","name":"CrosshairTool","id":"p4207","attributes":{"dimensions":"height"}}]}},"left":[{"type":"object","name":"LinearAxis","id":"p4149","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p4150","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p4151"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p4152"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p4154","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p4155","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p4156"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p4157"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p4158","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p4159","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p4160"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p4161"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p4144","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p4145","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p4146"},"axis_label":"$$\\log_{10}\\,M_{\\rm 200c}/\\mathrm{M}_\\odot$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p4147"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p4148","attributes":{"axis":{"id":"p4144"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p4153","attributes":{"dimension":1,"axis":{"id":"p4149"},"grid_line_color":null}},{"type":"object","name":"Legend","id":"p4171","attributes":{"border_line_color":"black","border_line_alpha":1.0,"background_fill_alpha":1.0,"click_policy":"hide","items":[{"type":"object","name":"LegendItem","id":"p4172","attributes":{"label":{"type":"value","value":"NFW (no GP)"},"renderers":[{"id":"p4168"}]}},{"type":"object","name":"LegendItem","id":"p4183","attributes":{"label":{"type":"value","value":"NFW (GP)"},"renderers":[{"id":"p4180"}]}},{"type":"object","name":"LegendItem","id":"p4194","attributes":{"label":{"type":"value","value":"pseudo-isothermal (no GP)"},"renderers":[{"id":"p4191"}]}},{"type":"object","name":"LegendItem","id":"p4205","attributes":{"label":{"type":"value","value":"pseudo-isothermal (GP)"},"renderers":[{"id":"p4202"}]}}]}}],"frame_width":350,"frame_height":350,"min_border_top":20,"min_border_bottom":20,"min_border_left":20,"min_border_right":20}}]}}
    </script>
    <script type="text/javascript">
      (function() {
        const fn = function() {
          Bokeh.safely(function() {
            (function(root) {
              function embed_document(root) {
              const docs_json = document.getElementById('p4216').textContent;
              const render_items = [{"docid":"c4046d1d-007f-4b4e-bf82-ad2ee1e9fd4e","roots":{"p4133":"a1878c40-79f1-478f-8ce3-64de75a6defb"},"root_ids":["p4133"]}];
              root.Bokeh.embed.embed_items(docs_json, render_items);
              }
              if (root.Bokeh !== undefined) {
                embed_document(root);
              } else {
                let attempts = 0;
                const timer = setInterval(function(root) {
                  if (root.Bokeh !== undefined) {
                    clearInterval(timer);
                    embed_document(root);
                  } else {
                    attempts++;
                    if (attempts > 100) {
                      clearInterval(timer);
                      console.log("Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing");
                    }
                  }
                }, 10, root)
              }
            })(window);
          });
        };
        if (document.readyState != "loading") fn();
        else document.addEventListener("DOMContentLoaded", fn);
      })();
    </script>
  </body>
</html>

==> anc/fig3_interactive.html <==
<!DOCTYPE html>
<html lang="en">
  <head>
    <meta charset="utf-8">
    <title>Bokeh Plot</title>
    <style>
      html, body {
        box-sizing: border-box;
        display: flow-root;
        height: 100%;
        margin: 0;
        padding: 0;
      }
    </style>
    <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-3.3.1.min.js"></script>
    <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-mathjax-3.3.1.min.js"></script>
    <script type="text/javascript">
        Bokeh.set_log_level("info");
    </script>
  </head>
  <body>
    <div id="d249b64a-9b58-49fa-930c-00bf78fd431d" data-root-id="p4232" style="display: contents;"></div>
  
    <script type="application/json" id="p4314">
      {"6f3ce140-accc-48af-811d-42f190a55123":{"version":"3.3.1","title":"Bokeh Application","roots":[{"type":"object","name":"Figure","id":"p4232","attributes":{"x_range":{"type":"object","name":"DataRange1d","id":"p4233","attributes":{"start":6.27,"end":27.31}},"y_range":{"type":"object","name":"DataRange1d","id":"p4234","attributes":{"start":0,"end":0.06}},"x_scale":{"type":"object","name":"LinearScale","id":"p4241"},"y_scale":{"type":"object","name":"LinearScale","id":"p4242"},"title":{"type":"object","name":"Title","id":"p4239","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p4270","attributes":{"name":"ou_line","data_source":{"type":"object","name":"ColumnDataSource","id":"p4261","attributes":{"selected":{"type":"object","name":"Selection","id":"p4262","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p4263"},"data":{"type":"map","entries":[["r",{"type":"ndarray","array":{"type":"bytes","data":"FK5H4XoUGUAfhetRuB4bQB+F61G4Hh1AcT0K16NwH0DhehSuR2EgQOxRuB6FayFA9ihcj8J1IkBxPQrXo3AjQHsUrkfheiRAexSuR+F6JUD2KFyPwnUmQPYoXI/CdSdA9ihcj8J1KED2KFyPwnUpQHE9CtejcCpAcT0K16NwK0BxPQrXo3AsQPYoXI/CdS1AexSuR+F6LkBxPQrXo3AvQD0K16NwPTBAhetRuB7FMED2KFyPwjUxQIXrUbgexTFAexSuR+E6MkB7FK5H4boyQLgehetRODNA9ihcj8K1M0C4HoXrUTg0QLgehetRuDRAuB6F61E4NUC4HoXrUbg1QIXrUbgeRTZA9ihcj8K1NkBmZmZmZmY3QIXrUbgeBTlAj8L1KFxPO0A="},"shape":[37],"dtype":"float64","order":"little"}],["sig_vc",{"type":"ndarray","array":{"type":"bytes","data":"pPyk2qfjkT8Tm49rQ8WYPxu7RPXWwJY/N1SM8zehkD/P2m0XmuuUP3/Bbti2KJM/RN0HILWJkz9AMEeP39uUPw1slWBxOJM/z9ptF5rrlD8XSFD8GHOXP5hp+1dWmpQ/5EnSNZNvlj80nZ0MjpKXPxdIUPwYc5c/jNZR1QRRlz906spneR6cP9wpHaz/c5g/jgbwFkhQnD/arPpcbcWeP/cBSG3i5J4/1qiHaHQHoT/zyB8MPPeeP9qs+lxtxZ4/esISDyiboj+YNEbrqGqiP5tVn6ut2J8/VFInoImwoT9bCHJQwkybP4hjXdxGA5g/DyibcoV3mT9/MPDce7ikP698lufB3ak/PnlYqDXNwz8Kur2kMVq3P2gibHh6pbw/Gw3gLZCgwD8="},"shape":[37],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p4271","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p4272"}}},"glyph":{"type":"object","name":"Line","id":"p4267","attributes":{"x":{"type":"field","field":"r"},"y":{"type":"field","field":"sig_vc"},"line_width":2}},"nonselection_glyph":{"type":"object","name":"Line","id":"p4268","attributes":{"x":{"type":"field","field":"r"},"y":{"type":"field","field":"sig_vc"},"line_alpha":0.1,"line_width":2}},"muted_glyph":{"type":"object","name":"Line","id":"p4269","attributes":{"x":{"type":"field","field":"r"},"y":{"type":"field","field":"sig_vc"},"line_alpha":0.2,"line_width":2}}}},{"type":"object","name":"GlyphRenderer","id":"p4285","attributes":{"name":"nfw_line","data_source":{"type":"object","name":"ColumnDataSource","id":"p4276","attributes":{"selected":{"type":"object","name":"Selection","id":"p4277","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p4278"},"data":{"type":"map","entries":[["r",{"type":"ndarray","array":{"type":"bytes","data":"FK5H4XoUGUDTlSnpCyoZQJN9C/GcPxlAUmXt+C1VGUASTc8Av2oZQNE0sQhQgBlAkRyTEOGVGUBQBHUYcqsZQBDsViADwRlAz9M4KJTWGUCPuxowJewZQE6j/De2ARpADoveP0cXGkDNcsBH2CwaQIxaok9pQhpATEKEV/pXGkALKmZfi20aQMsRSGccgxpAivkpb62YGkBK4Qt3Pq4aQAnJ7X7PwxpAybDPhmDZGkCImLGO8e4aQEiAk5aCBBtAB2h1nhMaG0DHT1empC8bQIY3Oa41RRtARh8btsZaG0AFB/29V3AbQMTu3sXohRtAhNbAzXmbG0BDvqLVCrEbQAOmhN2bxhtAwo1m5SzcG0CCdUjtvfEbQEFdKvVOBxxAAUUM/d8cHEDALO4EcTIcQIAU0AwCSBxAP/yxFJNdHED/45McJHMcQL7LdSS1iBxAfrNXLEaeHEA9mzk017McQPyCGzxoyRxAvGr9Q/neHEB7Ut9LivQcQDs6wVMbCh1A+iGjW6wfHUC6CYVjPTUdQHnxZmvOSh1AOdlIc19gHUD4wCp78HUdQLioDIOBix1Ad5DuihKhHUA2eNCSo7YdQPZfspo0zB1AtkeUosXhHUB1L3aqVvcdQDQXWLLnDB5A9P45ungiHkCz5hvCCTgeQHPO/cmaTR5AMrbf0StjHkDyncHZvHgeQLGFo+FNjh5AcW2F6d6jHkAwVWfxb7keQPA8SfkAzx5AryQrAZLkHkBuDA0JI/oeQC707hC0Dx9A7tvQGEUlH0Ctw7Ig1jofQGyrlChnUB9ALJN2MPhlH0Drelg4iXsfQKtiOkAakR9AakocSKumH0AqMv5PPLwfQOkZ4FfN0R9AqQHCX17nH0Bo6aNn7/wfQJTowjdACSBAdNyzuwgUIEBT0KQ/0R4gQDPElcOZKSBAE7iGR2I0IEDyq3fLKj8gQNKfaE/zSSBAspNZ07tUIECSh0pXhF8gQHF7O9tMaiBAUW8sXxV1IEAxYx3j3X8gQBBXDmemiiBA8Er/6m6VIEDQPvBuN6AgQLAy4fL/qiBAkCbSdsi1IEBvGsP6kMAgQE8OtH5ZyyBALwKlAiLWIEAO9pWG6uAgQO7phgqz6yBAzt13jnv2IECu0WgSRAEhQI3FWZYMDCFAbblKGtUWIUBNrTuenSEhQCyhLCJmLCFADJUdpi43IUDsiA4q90EhQMx8/62/TCFArHDwMYhXIUCLZOG1UGIhQGtY0jkZbSFAS0zDveF3IUAqQLRBqoIhQAo0pcVyjSFA6ieWSTuYIUDKG4fNA6MhQKkPeFHMrSFAiQNp1ZS4IUBp91lZXcMhQEjrSt0lziFAKN87Ye7YIUAI0yzltuMhQOjGHWl/7iFAyLoO7Uf5IUCnrv9wEAQiQIei8PTYDiJAZ5bheKEZIkBGitL8aSQiQCZ+w4AyLyJABnK0BPs5IkDmZaWIw0QiQMVZlgyMTyJApU2HkFRaIkCFQXgUHWUiQGQ1aZjlbyJARClaHK56IkAkHUugdoUiQAQRPCQ/kCJA5AQtqAebIkDD+B0s0KUiQKPsDrCYsCJAg+D/M2G7IkBi1PC3KcYiQELI4Tvy0CJAIrzSv7rbIkACsMNDg+YiQOGjtMdL8SJAwZelSxT8IkChi5bP3AYjQIB/h1OlESNAYHN4120cI0BAZ2lbNicjQCBbWt/+MSNAAE9LY8c8I0DfQjznj0cjQL82LWtYUiNAnyoe7yBdI0B+Hg9z6WcjQF4SAPexciNAPgbxenp9I0Ae+uH+QogjQP3t0oILkyNA3eHDBtSdI0C91bSKnKgjQJzJpQ5lsyNAfL2Wki2+I0BcsYcW9sgjQDyleJq+0yNAHJlpHofeI0D7jFqiT+kjQNuASyYY9CNAu3Q8quD+I0CaaC0uqQkkQHpcHrJxFCRAWlAPNjofJEA6RAC6AiokQBk48T3LNCRA+SviwZM/JEDZH9NFXEokQLgTxMkkVSRAmAe1Te1fJEB4+6XRtWokQFjvllV+dSRAOOOH2UaAJEAX13hdD4skQPfKaeHXlSRA1r5aZaCgJEC2skvpaKskQJamPG0xtiRAdpot8fnAJEBWjh51wsskQDaCD/mK1iRAFXYAfVPhJED1afEAHOwkQNRd4oTk9iRAtFHTCK0BJUCURcSMdQwlQHQ5tRA+FyVAVC2mlAYiJUAzIZcYzywlQBMViJyXNyVA8gh5IGBCJUDS/GmkKE0lQLLwWijxVyVAkuRLrLliJUBy2Dwwgm0lQFLMLbRKeCVAMcAeOBODJUAQtA+8240lQPCnAECkmCVA0Jvxw2yjJUCwj+JHNa4lQJCD08v9uCVAcHfET8bDJUBPa7XTjs4lQC9fpldX2SVADlOX2x/kJUDuRohf6O4lQM46eeOw+SVAri5qZ3kEJkCOIlvrQQ8mQG4WTG8KGiZATQo989IkJkAs/i13my8mQAzyHvtjOiZA7OUPfyxFJkDM2QAD9U8mQKzN8Ya9WiZAjMHiCoZlJkBrtdOOTnAmQEupxBIXeyZAKp21lt+FJkAKkaYaqJAmQOqEl55wmyZAyniIIjmmJkCqbHmmAbEmQIlgairKuyZAaVRbrpLGJkBISEwyW9EmQCg8PbYj3CZACDAuOuzmJkDoIx++tPEmQMgXEEJ9/CZAqAsBxkUHJ0CH//FJDhInQGfz4s3WHCdARufTUZ8nJ0Am28TVZzInQAbPtVkwPSdA5sKm3fhHJ0DGtpdhwVInQKWqiOWJXSdAhZ55aVJoJ0BkkmrtGnMnQESGW3HjfSdAJHpM9auIJ0AEbj15dJMnQORhLv08nidAxFUfgQWpJ0CjSRAFzrMnQIM9AYmWvidAYjHyDF/JJ0BCJeOQJ9QnQCIZ1BTw3idAAg3FmLjpJ0DiALYcgfQnQMH0pqBJ/ydAoeiXJBIKKECA3Iio2hQoQGDQeSyjHyhAQMRqsGsqKEAguFs0NDUoQACsTLj8PyhA4J89PMVKKEC/ky7AjVUoQJ+HH0RWYChAfnsQyB5rKEBebwFM53UoQD5j8s+vgChAHlfjU3iLKED+StTXQJYoQN0+xVsJoShAvTK239GrKECcJqdjmrYoQHwamOdiwShAXA6JayvMKEA8Anrv89YoQBz2anO84ShA/Olb94TsKEDb3Ux7TfcoQLvRPf8VAilAmsUug94MKUB6uR8HpxcpQFqtEItvIilAOqEBDzgtKUAalfKSADgpQPmI4xbJQilA2XzUmpFNKUC4cMUeWlgpQJhktqIiYylAeFinJuttKUBYTJiqs3gpQDhAiS58gylAGDR6skSOKUD3J2s2DZkpQNcbXLrVoylAtg9NPp6uKUCWAz7CZrkpQHb3LkYvxClAVusfyvfOKUA23xBOwNkpQBXTAdKI5ClA9cbyVVHvKUDUuuPZGfopQLSu1F3iBCpAlKLF4aoPKkB0lrZlcxoqQFSKp+k7JSpANH6YbQQwKkATconxzDoqQPNlenWVRSpA0llr+V1QKkCyTVx9JlsqQJJBTQHvZSpAcjU+hbdwKkBSKS8JgHsqQDEdII1IhipAERERERGRKkDwBAKV2ZsqQND48hiipipAsOzjnGqxKkCQ4NQgM7wqQHDUxaT7xipAUMi2KMTRKkAvvKesjNwqQA+wmDBV5ypA7qOJtB3yKkDOl3o45vwqQK6La7yuBytAjn9cQHcSK0Buc03EPx0rQE1nPkgIKCtALVsvzNAyK0AMTyBQmT0rQOxCEdRhSCtAzDYCWCpTK0CsKvPb8l0rQIwe5F+7aCtAbBLV44NzK0BLBsZnTH4rQCr6tusUiStACu6nb92TK0Dq4ZjzpZ4rQMrViXduqStAqsl6+za0K0CKvWt//74rQGmxXAPIyStASaVNh5DUK0AomT4LWd8rQAiNL48h6itA6IAgE+r0K0DIdBGXsv8rQKhoAht7CixAiFzznkMVLEBnUOQiDCAsQEZE1abUKixAJjjGKp01LEAGLLeuZUAsQOYfqDIuSyxAxhOZtvZVLECmB4o6v2AsQIX7er6HayxAZe9rQlB2LEBE41zGGIEsQCTXTUrhiyxABMs+zqmWLEDkvi9ScqEsQMSyINY6rCxAo6YRWgO3LECDmgLey8EsQGOO82GUzCxAQoLk5VzXLEAidtVpJeIsQAJqxu3t7CxA4l23cbb3LEDBUaj1fgItQKFFmXlHDS1AgTmK/Q8YLUBhLXuB2CItQEAhbAWhLS1AIBVdiWk4LUAACU4NMkMtQOD8PpH6TS1Av/AvFcNYLUCf5CCZi2MtQH/YER1Ubi1AXswCoRx5LUA+wPMk5YMtQB605Kitji1A/qfVLHaZLUDdm8awPqQtQL2PtzQHry1AnYOouM+5LUB9d5k8mMQtQFxrisBgzy1APF97RCnaLUAcU2zI8eQtQPtGXUy67y1A2zpO0IL6LUC7Lj9USwUuQJsiMNgTEC5AehYhXNwaLkBaChLgpCUuQDr+AmRtMC5AGvLz5zU7LkD55eRr/kUuQNnZ1e/GUC5Auc3Gc49bLkCZwbf3V2YuQHi1qHsgcS5AWKmZ/+h7LkA4nYqDsYYuQBeRewd6kS5A94Rsi0KcLkDXeF0PC6cuQLdsTpPTsS5AlmA/F5y8LkB2VDCbZMcuQFZIIR8t0i5ANjwSo/XcLkAVMAMnvucuQPUj9KqG8i5A1RflLk/9LkC1C9ayFwgvQJT/xjbgEi9AdPO3uqgdL0BU56g+cSgvQDPbmcI5My9AE8+KRgI+L0DzwnvKykgvQNO2bE6TUy9Asqpd0lteL0CSnk5WJGkvQHKSP9rscy9AUoYwXrV+L0AxeiHifYkvQBFuEmZGlC9A8WED6g6fL0DRVfRt16kvQLBJ5fGftC9AkD3WdWi/L0BwMcf5MMovQE8luH351C9ALxmpAcLfL0APDZqFiuovQO8AiwlT9S9AZ/q9xg0AMEBXdLYIcgUwQEfurkrWCjBAN2injDoQMEAm4p/OnhUwQBZcmBADGzBABtaQUmcgMED2T4mUyyUwQObJgdYvKzBA1kN6GJQwMEDGvXJa+DUwQLY3a5xcOzBAprFj3sBAMECWK1wgJUYwQIalVGKJSzBAdR9NpO1QMEBlmUXmUVYwQFUTPii2WzBARY02ahphMEA0By+sfmYwQCSBJ+7iazBAFPsfMEdxMEAEdRhyq3YwQPTuELQPfDBA5GgJ9nOBMEDU4gE42IYwQMRc+nk8jDBAtNbyu6CRMECkUOv9BJcwQJTK4z9pnDBAg0Tcgc2hMEBzvtTDMacwQGM4zQWWrDBAU7LFR/qxMEBCLL6JXrcwQDKmtsvCvDBAIiCvDSfCMEASmqdPi8cwQAIUoJHvzDBA8o2Y01PSMEDiB5EVuNcwQNKBiVcc3TBAwvuBmYDiMECydXrb5OcwQKLvch1J7TBAkWlrX63yMECB42OhEfgwQHFdXON1/TBAYddUJdoCMUBQUU1nPggxQEDLRamiDTFAMEU+6wYTMUAgvzYtaxgxQBA5L2/PHTFAALMnsTMjMUDwLCDzlygxQOCmGDX8LTFA0CARd2AzMUDAmgm5xDgxQLAUAvsoPjFAn476PI1DMUCPCPN+8UgxQH+C68BVTjFAb/zjArpTMUBedtxEHlkxQE7w1IaCXjFAPmrNyOZjMUAu5MUKS2kxQB5evkyvbjFADti2jhN0MUD+Ua/Qd3kxQO7LpxLcfjFA3kWgVECEMUDOv5iWpIkxQL45kdgIjzFArbOJGm2UMUCdLYJc0ZkxQI2nep41nzFAfSFz4JmkMUBsm2si/qkxQFwVZGRirzFATI9cpsa0MUA8CVXoKroxQCyDTSqPvzFAHP1FbPPEMUAMdz6uV8oxQPzwNvC7zzFA7GovMiDVMUDc5Cd0hNoxQMxeILbo3zFAu9gY+EzlMUCrUhE6seoxQJvMCXwV8DFAikYCvnn1MUB6wPr/3foxQGo680FCADJAWrTrg6YFMkBKLuTFCgsyQDqo3AdvEDJAKiLVSdMVMkAanM2LNxsyQAoWxs2bIDJA+o++DwAmMkDqCbdRZCsyQNqDr5PIMDJAyf2n1Sw2MkC5d6AXkTsyQKnxmFn1QDJAmGuRm1lGMkCI5YndvUsyQHhfgh8iUTJAaNl6YYZWMkBYU3Oj6lsyQEjNa+VOYTJAOEdkJ7NmMkAowVxpF2wyQBg7Vat7cTJACLVN7d92MkD4LkYvRHwyQOioPnGogTJA1yI3swyHMkDHnC/1cIwyQLcWKDfVkTJAppAgeTmXMkCWChm7nZwyQIaEEf0BojJAdv4JP2anMkBmeAKByqwyQFby+sIusjJARmzzBJO3MkA25utG97wyQCZg5IhbwjJAFtrcyr/HMkAGVNUMJM0yQPbNzU6I0jJA5UfGkOzXMkDVwb7SUN0yQMU7txS14jJAtLWvVhnoMkCkL6iYfe0yQJSpoNrh8jJAhCOZHEb4MkB0nZFeqv0yQGQXiqAOAzNAVJGC4nIIM0BEC3sk1w0zQDSFc2Y7EzNAJP9rqJ8YM0AUeWTqAx4zQATzXCxoIzNA82xVbswoM0Dj5k2wMC4zQNNgRvKUMzNAwto+NPk4M0CyVDd2XT4zQKLOL7jBQzNAkkgo+iVJM0CCwiA8ik4zQHI8GX7uUzNAYrYRwFJZM0BSMAoCt14zQEKqAkQbZDNAMiT7hX9pM0AinvPH424zQBEY7AlIdDNAAZLkS6x5M0DxC92NEH8zQOGF1c90hDNA0P/NEdmJM0DAecZTPY8zQLDzvpWhlDNAoG231wWaM0CQ568Zap8zQIBhqFvOpDNAcNugnTKqM0BgVZnflq8zQFDPkSH7tDNAQEmKY1+6M0Aww4Klw78zQB89e+cnxTNAD7dzKYzKM0D/MGxr8M8zQO+qZK1U1TNA3iRd77jaM0DOnlUxHeAzQL4YTnOB5TNArpJGteXqM0CeDD/3SfAzQI6GNzmu9TNAfgAwexL7M0Bueii9dgA0QF70IP/aBTRATm4ZQT8LNEA+6BGDoxA0QC1iCsUHFjRAHdwCB2wbNEANVvtI0CA0QP3P84o0JjRA7EnszJgrNEDcw+QO/TA0QMw93VBhNjRAvLfVksU7NECsMc7UKUE0QJyrxhaORjRAjCW/WPJLNEB8n7eaVlE0QGwZsNy6VjRAXJOoHh9cNEBMDaFgg2E0QDuHmaLnZjRAKwGS5EtsNEAbe4omsHE0QAv1gmgUdzRA+m57qnh8NEDq6HPs3IE0QNpibC5BhzRAytxkcKWMNEC6Vl2yCZI0QKrQVfRtlzRAmkpONtKcNECKxEZ4NqI0QHo+P7qapzRAarg3/P6sNEBaMjA+Y7I0QEmsKIDHtzRAOSYhwiu9NEApoBkEkMI0QBkaEkb0xzRACJQKiFjNNED4DQPKvNI0QOiH+wsh2DRA2AH0TYXdNEDIe+yP6eI0QLj15NFN6DRAqG/dE7LtNECY6dVVFvM0QIhjzpd6+DRAeN3G2d79NEBoV78bQwM1QFfRt12nCDVAR0uwnwsONUA3xajhbxM1QCc/oSPUGDVAFrmZZTgeNUAGM5KnnCM1QPasiukAKTVA5iaDK2UuNUDWoHttyTM1QMYadK8tOTVAtpRs8ZE+NUCmDmUz9kM1QJaIXXVaSTVAhgJWt75ONUB2fE75IlQ1QGX2RjuHWTVAVXA/feteNUBF6je/T2Q1QDVkMAG0aTVAJN4oQxhvNUAUWCGFfHQ1QATSGcfgeTVA9EsSCUV/NUDkxQpLqYQ1QNQ/A40NijVAxLn7znGPNUC0M/QQ1pQ1QKSt7FI6mjVAlCfllJ6fNUCEod3WAqU1QHMb1hhnqjVAY5XOWsuvNUBTD8ecL7U1QEOJv96TujVAMgO4IPi/NUAifbBiXMU1QBL3qKTAyjVAAnGh5iTQNUDy6pkoidU1QOJkkmrt2jVA0t6KrFHgNUDCWIPuteU1QLLSezAa6zVAokx0cn7wNUCSxmy04vU1QIFAZfZG+zVAcbpdOKsANkBhNFZ6DwY2QFGuTrxzCzZAQChH/tcQNkAwoj9APBY2QCAcOIKgGzZAEJYwxAQhNkAAECkGaSY2QPCJIUjNKzZA4AMaijExNkDQfRLMlTY2QMD3Cg76OzZAsHEDUF5BNkCf6/uRwkY2QI9l9NMmTDZAf9/sFYtRNkBvWeVX71Y2QF/T3ZlTXDZAT03W27dhNkA/x84dHGc2QC5Bx1+AbDZAHru/oeRxNkAONbjjSHc2QP6usCWtfDZA7iipZxGCNkDeoqGpdYc2QM4cmuvZjDZAvZaSLT6SNkCtEItvopc2QJ2Kg7EGnTZAjQR882qiNkB9fnQ1z6c2QG34bHczrTZAXXJluZeyNkBN7F37+7c2QDxmVj1gvTZALOBOf8TCNkAcWkfBKMg2QAzUPwONzTZA/E04RfHSNkDsxzCHVdg2QNxBKcm53TZAy7shCx7jNkC7NRpNgug2QKuvEo/m7TZAmykL0UrzNkCLowMTr/g2QHsd/FQT/jZAa5f0lncDN0BbEe3Y2wg3QEqL5RpADjdAOgXeXKQTN0Aqf9aeCBk3QBr5zuBsHjdACnPHItEjN0D67L9kNSk3QOpmuKaZLjdA2eCw6P0zN0DJWqkqYjk3QLnUoWzGPjdAqU6aripEN0CZyJLwjkk3QIlCizLzTjdAebyDdFdUN0BoNny2u1k3QFiwdPgfXzdASCptOoRkN0A4pGV86Gk3QCgeXr5MbzdAGJhWALF0N0AIEk9CFXo3QPiLR4R5fzdA5wVAxt2EN0DXfzgIQoo3QMf5MEqmjzdAt3MpjAqVN0Cn7SHObpo3QJdnGhDTnzdAh+ESUjelN0B2WwuUm6o3QGbVA9b/rzdAVk/8F2S1N0BGyfRZyLo3QDZD7ZsswDdAJr3l3ZDFN0AWN94f9co3QAax1mFZ0DdA9SrPo73VN0DlpMflIds3QNUewCeG4DdAxZi4aerlN0C1ErGrTus3QKWMqe2y8DdAlQaiLxf2N0CEgJpxe/s3QHT6krPfADhAZHSL9UMGOEBU7oM3qAs4QERofHkMEThANOJ0u3AWOEAkXG391Bs4QBTWZT85IThAA1BegZ0mOEDzyVbDASw4QONDTwVmMThA071HR8o2OEDDN0CJLjw4QLOxOMuSQThAoysxDfdGOECSpSlPW0w4QIIfIpG/UThAcpka0yNXOEBiExMViFw4QFKNC1fsYThAQgcEmVBnOEAygfzatGw4QCL79BwZcjhAEXXtXn13OEAB7+Wg4Xw4QPFo3uJFgjhA4eLWJKqHOEDRXM9mDo04QMHWx6hykjhAsVDA6taXOECgyrgsO504QJBEsW6fojhAgL6psAOoOEBwOKLyZ604QGCymjTMsjhAUCyTdjC4OEBApou4lL04QDAghPr4wjhAH5p8PF3IOEAPFHV+wc04QP+NbcAl0zhA7wdmAorYOEDfgV5E7t04QM/7VoZS4zhAv3VPyLboOECu70cKG+44QJ5pQEx/8zhAjuM4juP4OEB+XTHQR/44QG7XKRKsAzlAXlEiVBAJOUBOyxqWdA45QD5FE9jYEzlALb8LGj0ZOUAdOQRcoR45QA2z/J0FJDlA/Sz132kpOUDtpu0hzi45QN0g5mMyNDlAzZrepZY5OUC8FNfn+j45QKyOzylfRDlAnAjIa8NJOUCMgsCtJ085QHz8uO+LVDlAbHaxMfBZOUBc8KlzVF85QExqorW4ZDlAO+Sa9xxqOUArXpM5gW85QBvYi3vldDlAC1KEvUl6OUD7y3z/rX85QOtFdUEShTlA279tg3aKOUDKOWbF2o85QLqzXgc/lTlAqi1XSaOaOUCap0+LB6A5QIohSM1rpTlAeptAD9CqOUBqFTlRNLA5QFqPMZOYtTlASQkq1fy6OUA5gyIXYcA5QCn9GlnFxTlAGXcTmynLOUAJ8QvdjdA5QPlqBB/y1TlA6eT8YFbbOUDYXvWiuuA5QMjY7eQe5jlAuFLmJoPrOUCozN5o5/A5QJhG16pL9jlAiMDP7K/7OUB4OsguFAE6QGi0wHB4BjpAVy65stwLOkBHqLH0QBE6QDciqjalFjpAJ5yieAkcOkAXFpu6bSE6QAeQk/zRJjpA9wmMPjYsOkDmg4SAmjE6QNb9fML+NjpAxnd1BGM8OkC28W1Gx0E6QKZrZogrRzpAluVeyo9MOkCGX1cM9FE6QHXZT05YVzpAZVNIkLxcOkBVzUDSIGI6QEVHORSFZzpANcExVulsOkAlOyqYTXI6QBW1ItqxdzpABS8bHBZ9OkD0qBNeeoI6QOQiDKDehzpA1JwE4kKNOkDEFv0jp5I6QLSQ9WULmDpApArup2+dOkCUhObp06I6QIP+3is4qDpAc3jXbZytOkBj8s+vALM6QFNsyPFkuDpAQ+bAM8m9OkAzYLl1LcM6QCPasbeRyDpAE1Sq+fXNOkACzqI7WtM6QPJHm32+2DpA4sGTvyLeOkDSO4wBh+M6QMK1hEPr6DpAsi99hU/uOkCiqXXHs/M6QJEjbgkY+TpAgZ1mS3z+OkBxF1+N4AM7QGGRV89ECTtAUQtQEakOO0BBhUhTDRQ7QDH/QJVxGTtAIXk519UeO0AQ8zEZOiQ7QABtKlueKTtA8OYinQIvO0DgYBvfZjQ7QNDaEyHLOTtAwFQMYy8/O0CwzgSlk0Q7QJ9I/eb3STtAj8L1KFxPO0A="},"shape":[1000],"dtype":"float64","order":"little"}],["sig",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1000],"dtype":"float64","order":"little"}],["vc",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1000],"dtype":"float64","order":"little"}],["sig_vc",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1000],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p4286","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p4287"}}},"glyph":{"type":"object","name":"Line","id":"p4282","attributes":{"x":{"type":"field","field":"r"},"y":{"type":"field","field":"sig_vc"},"line_color":"purple","line_width":2}},"nonselection_glyph":{"type":"object","name":"Line","id":"p4283","attributes":{"x":{"type":"field","field":"r"},"y":{"type":"field","field":"sig_vc"},"line_color":"purple","line_alpha":0.1,"line_width":2}},"muted_glyph":{"type":"object","name":"Line","id":"p4284","attributes":{"x":{"type":"field","field":"r"},"y":{"type":"field","field":"sig_vc"},"line_color":"purple","line_alpha":0.2,"line_width":2}}}},{"type":"object","name":"GlyphRenderer","id":"p4299","attributes":{"name":"iso_line","data_source":{"type":"object","name":"ColumnDataSource","id":"p4290","attributes":{"selected":{"type":"object","name":"Selection","id":"p4291","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p4292"},"data":{"type":"map","entries":[["r",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1000],"dtype":"float64","order":"little"}],["sig",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1000],"dtype":"float64","order":"little"}],["vc",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1000],"dtype":"float64","order":"little"}],["sig_vc",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1000],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p4300","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p4301"}}},"glyph":{"type":"object","name":"Line","id":"p4296","attributes":{"x":{"type":"field","field":"r"},"y":{"type":"field","field":"sig_vc"},"line_color":"purple","line_width":2,"line_dash":[6]}},"nonselection_glyph":{"type":"object","name":"Line","id":"p4297","attributes":{"x":{"type":"field","field":"r"},"y":{"type":"field","field":"sig_vc"},"line_color":"purple","line_alpha":0.1,"line_width":2,"line_dash":[6]}},"muted_glyph":{"type":"object","name":"Line","id":"p4298","attributes":{"x":{"type":"field","field":"r"},"y":{"type":"field","field":"sig_vc"},"line_color":"purple","line_alpha":0.2,"line_width":2,"line_dash":[6]}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p4240","attributes":{"logo":null,"autohide":true,"tools":[{"type":"object","name":"PanTool","id":"p4226"},{"type":"object","name":"BoxZoomTool","id":"p4227","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p4228","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"WheelZoomTool","id":"p4229","attributes":{"renderers":"auto"}},{"type":"object","name":"SaveTool","id":"p4230"},{"type":"object","name":"ResetTool","id":"p4231"},{"type":"object","name":"HoverTool","id":"p4275","attributes":{"toggleable":false,"renderers":[{"id":"p4270"}],"tooltips":[["radius","@r kpc"],["\u03c3/v_circ","@sig_vc"]]}},{"type":"object","name":"HoverTool","id":"p4289","attributes":{"toggleable":false,"renderers":[{"id":"p4285"}],"tooltips":[["radius","@r kpc"],["\u03c3","@sig km/s"],["\u03c3/v_circ","@sig_vc"]]}},{"type":"object","name":"HoverTool","id":"p4303","attributes":{"toggleable":false,"renderers":[{"id":"p4299"}],"tooltips":[["radius","@r kpc"],["\u03c3","@sig km/s"],["\u03c3/v_circ","@sig_vc"]]}}]}},"left":[{"type":"object","name":"LinearAxis","id":"p4248","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p4249","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p4250"},"axis_label":"$$\\sigma/v_\\mathrm{circ}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p4251"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p4253","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p4254","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p4255"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p4256"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p4257","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p4258","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p4259"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p4260"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p4243","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p4244","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p4245"},"axis_label":"$$R\\,[\\mathrm{kpc}]$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p4246"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p4247","attributes":{"axis":{"id":"p4243"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p4252","attributes":{"dimension":1,"axis":{"id":"p4248"},"grid_line_color":null}},{"type":"object","name":"Legend","id":"p4273","attributes":{"location":"top_left","border_line_color":"black","border_line_alpha":1.0,"background_fill_alpha":1.0,"click_policy":"hide","items":[{"type":"object","name":"LegendItem","id":"p4274","attributes":{"label":{"type":"value","value":"systematic (Ou et al. 2023)"},"renderers":[{"id":"p4270"}]}},{"type":"object","name":"LegendItem","id":"p4288","attributes":{"label":{"type":"value","value":"statistical (NFW)"},"renderers":[{"id":"p4285"}]}},{"type":"object","name":"LegendItem","id":"p4302","attributes":{"label":{"type":"value","value":"statistical (pseudo-isothermal)"},"renderers":[{"id":"p4299"}]}}]}}],"frame_width":350,"frame_height":350,"min_border_top":20,"min_border_bottom":20,"min_border_left":20,"min_border_right":20}}]}}
    </script>
    <script type="text/javascript">
      (function() {
        const fn = function() {
          Bokeh.safely(function() {
            (function(root) {
              function embed_document(root) {
              const docs_json = document.getElementById('p4314').textContent;
              const render_items = [{"docid":"6f3ce140-accc-48af-811d-42f190a55123","roots":{"p4232":"d249b64a-9b58-49fa-930c-00bf78fd431d"},"root_ids":["p4232"]}];
              root.Bokeh.embed.embed_items(docs_json, render_items);
              }
              if (root.Bokeh !== undefined) {
                embed_document(root);
              } else {
                let attempts = 0;
                const timer = setInterval(function(root) {
                  if (root.Bokeh !== undefined) {
                    clearInterval(timer);
                    embed_document(root);
                  } else {
                    attempts++;
                    if (attempts > 100) {
                      clearInterval(timer);
                      console.log("Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing");
                    }
                  }
                }, 10, root)
              }
            })(window);
          });
        };
        if (document.readyState != "loading") fn();
        else document.addEventListener("DOMContentLoaded", fn);
      })();
    </script>
  </body>
</html>

==> anc/figA1_interactive.html <==
<!DOCTYPE html>
<html lang="en">
  <head>
    <meta charset="utf-8">
    <title>Bokeh Plot</title>
    <style>
      html, body {
        box-sizing: border-box;
        display: flow-root;
        height: 100%;
        margin: 0;
        padding: 0;
      }
    </style>
    <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-3.3.1.min.js"></script>
    <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-mathjax-3.3.1.min.js"></script>
    <script type="text/javascript">
        Bokeh.set_log_level("info");
    </script>
  </head>
  <body>
    <div id="b106c550-b88e-4054-a2f2-6f3ff4c0deb1" data-root-id="p2268" style="display: contents;"></div>
  
    <script type="application/json" id="p2442">
      {"8e9228ba-d3a7-4378-85e1-9c1671dc5940":{"version":"3.3.1","title":"Bokeh Application","roots":[{"type":"object","name":"GridPlot","id":"p2268","attributes":{"rows":null,"cols":null,"toolbar":{"type":"object","name":"Toolbar","id":"p2267","attributes":{"logo":null,"autohide":true,"tools":[{"type":"object","name":"ToolProxy","id":"p2260","attributes":{"tools":[{"type":"object","name":"PanTool","id":"p1001","attributes":{"dimensions":"width"}},{"type":"object","name":"PanTool","id":"p1351","attributes":{"dimensions":"width"}},{"type":"object","name":"PanTool","id":"p1071","attributes":{"dimensions":"width"}},{"type":"object","name":"PanTool","id":"p1176","attributes":{"dimensions":"width"}},{"type":"object","name":"PanTool","id":"p1316","attributes":{"dimensions":"width"}}]}},{"type":"object","name":"ToolProxy","id":"p2261","attributes":{"tools":[{"type":"object","name":"PanTool","id":"p1036"},{"type":"object","name":"PanTool","id":"p1106"},{"type":"object","name":"PanTool","id":"p1141"},{"type":"object","name":"PanTool","id":"p1211"},{"type":"object","name":"PanTool","id":"p1246"},{"type":"object","name":"PanTool","id":"p1281"}]}},{"type":"object","name":"ToolProxy","id":"p2262","attributes":{"tools":[{"type":"object","name":"BoxZoomTool","id":"p1002","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1003","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1352","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1353","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1037","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1038","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1072","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1073","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1107","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1108","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1142","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1143","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1177","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1178","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1212","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1213","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1247","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1248","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1282","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1283","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p1317","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p1318","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}}]}},{"type":"object","name":"ToolProxy","id":"p2263","attributes":{"tools":[{"type":"object","name":"WheelZoomTool","id":"p1004","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1354","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1039","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1074","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1109","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1144","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1179","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1214","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1249","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1284","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p1319","attributes":{"renderers":"auto"}}]}},{"type":"object","name":"SaveTool","id":"p2264"},{"type":"object","name":"ToolProxy","id":"p2265","attributes":{"tools":[{"type":"object","name":"ResetTool","id":"p1006"},{"type":"object","name":"ResetTool","id":"p1356"},{"type":"object","name":"ResetTool","id":"p1041"},{"type":"object","name":"ResetTool","id":"p1076"},{"type":"object","name":"ResetTool","id":"p1111"},{"type":"object","name":"ResetTool","id":"p1146"},{"type":"object","name":"ResetTool","id":"p1181"},{"type":"object","name":"ResetTool","id":"p1216"},{"type":"object","name":"ResetTool","id":"p1251"},{"type":"object","name":"ResetTool","id":"p1286"},{"type":"object","name":"ResetTool","id":"p1321"}]}},{"type":"object","name":"ToolProxy","id":"p2266","attributes":{"tools":[{"type":"object","name":"CrosshairTool","id":"p2185","attributes":{"overlay":{"type":"object","name":"Span","id":"p2168","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2196","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2169","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2201","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2168"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2202","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2171","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2214","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2168"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2215","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2169"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2216","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2174","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2234","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2168"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2235","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2169"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2236","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2171"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2203","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2174"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2197","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2171"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2198","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2174"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2199","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2200","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}}},{"type":"object","name":"CrosshairTool","id":"p2195","attributes":{"overlay":{"type":"object","name":"Span","id":"p2178","attributes":{"dimension":"height"}}}},{"type":"object","name":"CrosshairTool","id":"p2186","attributes":{"overlay":[{"id":"p2169"},{"type":"object","name":"Span","id":"p2179","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2204","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2205","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2170","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2208","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2209","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2172","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2221","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2222","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2170"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2223","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2175","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2241","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2242","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2170"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2243","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2172"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2210","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2175"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2211","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2179"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2212","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2213","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2206","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2207","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]}}}]}},{"type":"object","name":"CrosshairTool","id":"p2187","attributes":{"overlay":{"id":"p2170"}}},{"type":"object","name":"CrosshairTool","id":"p2188","attributes":{"overlay":[{"id":"p2171"},{"type":"object","name":"Span","id":"p2180","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2217","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2181","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2224","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2180"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2225","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2226","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2173","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2228","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2229","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2230","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2176","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2248","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2249","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2250","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2173"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2231","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2180"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2232","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2181"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2233","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2227","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]}}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2218","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2219","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2173"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2220","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]}}}]}},{"type":"object","name":"CrosshairTool","id":"p2189","attributes":{"overlay":[{"id":"p2172"},{"id":"p2181"}]}},{"type":"object","name":"CrosshairTool","id":"p2190","attributes":{"overlay":{"id":"p2173"}}},{"type":"object","name":"CrosshairTool","id":"p2191","attributes":{"overlay":[{"id":"p2174"},{"type":"object","name":"Span","id":"p2182","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2237","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2183","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2244","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2182"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2245","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2184","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2251","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2182"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2252","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2183"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2253","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2254","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p2177","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p2255","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2256","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2257","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2182"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2258","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2183"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2259","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2184"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}}]]]}}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2246","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2247","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2177"}]]},"code":"span.location = cb_obj.location"}}]]]}}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2238","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2184"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2239","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p2240","attributes":{"args":{"type":"map","entries":[["span",{"id":"p2177"}]]},"code":"span.location = cb_obj.location"}}]]]}}}]}},{"type":"object","name":"CrosshairTool","id":"p2192","attributes":{"overlay":[{"id":"p2175"},{"id":"p2183"}]}},{"type":"object","name":"CrosshairTool","id":"p2193","attributes":{"overlay":[{"id":"p2176"},{"id":"p2184"}]}},{"type":"object","name":"CrosshairTool","id":"p2194","attributes":{"overlay":{"id":"p2177"}}}]}}]}},"children":[[{"type":"object","name":"Figure","id":"p1007","attributes":{"x_range":{"type":"object","name":"Range1d","id":"p1405","attributes":{"start":11.55,"end":11.99}},"y_range":{"type":"object","name":"DataRange1d","id":"p1009","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p1016"},"y_scale":{"type":"object","name":"LinearScale","id":"p1017"},"title":{"type":"object","name":"Title","id":"p1014","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p1392","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1386","attributes":{"selected":{"type":"object","name":"Selection","id":"p1387","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1388"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPhjawwvLNM/+GNrDC8s0z+AAsYgMDfTP7KTbQX6Q9M/pTulyrJR0z/0ccgp5WrTP3MJ1WTSidM/ND1Y2Jey0z8bCX4wtOXTP+0N5+cOHdQ/d2owIydd1D+tIYnO2Z/UP/fIQ9OE69Q/8AIYJiJT1T+sktFVtsTVP6tPQN5KOdY/2nalcim01j9r8uzt6EPXP19KTg0O49c/8NXC/ieP2D/jnixiQUvZP9SISyE0INo/XD4cGDMZ2z8SN5wj/B/cP7GqrzyaSt0/l2utqlKK3j/UAA4vtt7fP11NK57OsuA/cSxmUhCA4T9CkzQMUl3iP4q9ucFJRuM/d08HYuY/5D8iPcD/IEblP/M9AgXZXuY/FUa+FrOC5z/apQj0zrPoPyJmNii17+k/NYJ37DE36z8v6jJpU4PsP7JrXBhM0+0/MNedbxoo7z+qFrgt/T3wPwm98bgg6vA/UB/Qm1SZ8T8wXJqliEPyP0HgXKnv6fI/BqiC2COQ8z+Z76lZ4TL0P+LhnsvOz/Q/aQrRsbBp9T+nNJRjsgD2PyH+eocelvY/7qu/oNQm9z9GGHyskLX3PzroEdwmQ/g/CB12ahfN+D/vkGZjm1r5P4r0sbkC5vk/TMY2+Uly+j/N8GxHXwL7P7sAum/Ekvs/5bRr9kol/D8TwSKjhLj8PzizHhWBTv0/HjfU6bzo/T+Qcdy+2IT+PySXwgA9Jf8/R2c+jNvR/z9TX3wo40AAQBwVye6QmgBAFroP6MH5AEB/M6TZB10BQOF2dAECwQFAFH5h6nYqAkBVVFCLxpcCQKWDidYKDQNAfGQO+oKFA0CSeZIlLwQEQPF19JxQigRA/os/usgYBUAs+7aXKK8FQCLS5QhgUAZAk3OSSar6BkBTzYaPu68HQF4n4/uhbwhAJ0nw/Ic8CUA7QkzOJhIKQAAuTbEe9wpAtL/5JjXhC0CCBIr509wMQDaUngDe4g1Azw125snzDkCDPH3n5QcQQLd2tXK7mhBAolI0xdAzEUBuHu3ZqNARQCm+7F4OcRJAcbJOkmMWE0DRG/4QcL4TQK7XiDxObBRAoNDqdkgdFUBBvIVeqs8VQMbpIh7UhRZAiDFDBR4/F0CmT4Jtxv0XQMWxJPMbwBhA8bypqmCFGUDAfmw9dEsaQFI7myHqFRtAL2n1ijTiG0CdD91WJrMcQKitUdS0iB1AITtRCA5jHkC2rgSFVkAfQGZ7KNZ1ECBAI0QgnXmDIEDLP6BeA/ggQEF+ZBr/bCFAafn1H8vkIUBKCr3Q0l0iQFPtcwbj1yJA516InTVTI0CyAk+sL88jQLVjqrYdTCRABT6zAozIJECPGtzNGEUlQMSu7WOJwiVAokxyEhdAJkC/pgUcqb0mQK0XqXimOSdAt6kkqqW2J0ChmJsFDjMoQM3c2/3drihA/2TY514rKUBbjmhi4qgpQEkyn84eJipAEY44iJ+jKkB52lf4gSErQCOBIPVVoCtAxcO1b84gLECgQdXEUaEsQAUwwTiDIS1ApJ+BpTqkLUAayIMxuikuQCFTf+mysC5AtImxgyc5L0DjMyHVHcQvQKRLQbwkKTBAPyf5lotwMEBLgQA1lLkwQAWtFx8ABDFAz9ABPdVPMUAjdlnmBZwxQIwrSlCR6TFAw4QpAnA4MkAlDlCXkIcyQFM/DKuh2DJAXrKAyz4qM0D7n+KSsnwzQMnFD3zT0DNABSZZW4YmNED70GTiPHw0QNH0j4G30zRA1DEX51IrNUAeTRV4AIQ1QPgRNJ923TVAzgwbrBs3NkD+RtllL5I2QAl5PpZI7TZA1vhPRPBIN0AgI6yWxaQ3QLzZWiBEADhAJ+miaqZcOEC1tVx/1rc4QPZEmxbQEjlAwujAI3dtOUCk6c9phMY5QHSVHAVFHzpAvMwJjUN2OkBump0Kpsw6QCCcJGlCITtAps5VDVh1O0Am+D2TwsY7QEfJ7Fp5FjxAzT+BYwxlPEAB/ujNF7E8QAwI3T80+zxAFUgm3hREPUCWzqPC84s9QE0opF680T1A41sLWCAWPkCYkwdz71k+QKo/QpmRnD5AirvG1GrePkAUu7WFoB4/QLJfkBS1Xz9A0CV1Z2GgP0Doseswht8/QPZtt3poD0BAxyPN2x0vQECUMjcj1E5AQBohaPYZbkBA2xCfRhGNQEBWtVKlU6xAQDnYqLJ+ykBAhgZEtMfoQEDcrmS9hAZBQEaP2p1dI0FAnKX/15c/QUC0tbChrltBQMC/HBb5dkFAu+IKApSRQUCnHrWQNKtBQFki6qOdw0FAvcDBJlXbQUD9QcSoAfJBQCCy3Ta/B0JAqfEdDVAcQkDhhyedMDBCQLlhqyq6QkJAVjrkegJVQkBTSyCetWVCQNDToDasdkJAN8/Fu/CFQkB9nM6owJRCQKGDTqsIo0JAV094WRexQkCQqtoAfL5CQJNE/vJQy0JA4WNATOnXQkBuwN7rieNCQAvGj4+F70JAhtzEkLD6QkDzocmhIgVDQG0S48XsDkNAKH/aet4YQ0AoFP+0PiJDQK1ObLsOK0NAXq++avkzQ0A2QkJ6RTxDQMFLZXs1RENAr1SboTFLQ0AgzNXjQ1JDQAkgxlG+WENACA3eHm5fQ0CbnEfGgWVDQE55UI/zakNAt2slMR9wQ0DsRITeI3VDQCAyOQxfeUNAR4U9AhN+Q0Cg/eGGWIFDQF0FtUNjhENApr06ZF6GQ0D4/zh7MIhDQFtwr3K3iENAk7PwAP2IQ0Dqd2qYLIhDQIdnhSmlhUNALzoe4BmCQ0B7FN1V7nxDQA7kEn9OdkNAn38vq6NtQ0A4xXU5T2NDQL923SyXV0NAtXKtgZFJQ0CdL/DBoTlDQJ6cWq6YJ0NAv3ST8wkUQ0D7WQqMgv1CQKHe2kwq5UJAABxMv23LQkCwzm+FCLBCQCeCwtf0kkJACWdw9zV0QkCg+6ZQd1RCQJn45XfGM0JAXZzh/9QRQkBBr1tVpu9BQA36rO4nzEFARwgY7qqoQUC479Cp1YRBQOrpEUXoYEFAjz9QBHg8QUBhH9OCShhBQBb5YzUU9EBA5xI6efzPQEA5WYiLPqxAQPidLXmwiEBArXZz4gplQED4gUXTpkFAQFYMKetuHkBAE3MzqLn1P0AMuP8ioq8/QMvgLnn5aD9A+Vwz67giP0Dz/5IRz9o+QMIBqmlqlD5Aym1mE0tNPkC2ohGb1gY+QOhFQAf9vz1ANuzOkFF5PUAgNi4mxzE9QF/pvglO6zxAcI7yZ+ykPEC+QeKX9108QE41km2HGDxABBTKAqfSO0AE07KcIo47QDTSZFEESTtAMCTuw0gEO0BaHa7AgsA6QH1kOelpezpAMb2ryuo3OkCDtEoZgPQ5QMb0VTybsTlA9O+LxJptOUDgk8/rdyo5QDXuL6zl5ThA690HpQWiOEDIrQ7c5Fw4QCjPbOv5FzhAVQsJZqLRN0AqINwENIs3QItWYh8PQzdASQT4LF77NkCM6j3dwLE2QJt2xkPoZzZALpgQpeQcNkDhqw4VR9E1QGeMZKS6hDVAZ9nFah43NUDjHsZ7+ug0QHuuLZi5mjRASrgpW9hLNEBVauDbYvwzQJen+wL3rDNAALBvPkldM0C0kBsqoQwzQP9YMDqsvDJAbPVi13FsMkD4cS8C5xwyQNIpbOMFzTFAuYhmqpd+MUBsb9kqjTAxQBosNs+b4jBA23alV+mUMEA8uGv0FUcwQIACHJHH9C9AP5FdLjVdL0CZgN7YXcYuQHnhojG6MC5AGFV86xmbLUA0lKTs5wctQBvQsdqecyxAvQAp09jgK0BvBj/gwU0rQECySg0KvCpAESdpZWUqKkBiIYShwZkpQPvW8BTjCSlAubsNXFt6KEBK/sY29OonQNEs8kUgXSdA3/+p6ZPOJkCB+/i4JEEmQIZLE2ghtiVAJh8TqSUsJUD8X6+KhqIkQBPZXU/VGyRAwjI8/oWXI0BNlM1OQxMjQJG5hjeDkSJA+EgCj6gPIkAFsUPJN5EhQEFLPo5RFCFA4vqnbhubIED3C3tGgyIgQBSCs1oYWB9Ajz7Y9oluHkCDCqfaXocdQKMZd7pJqBxAMR5EAkTJG0AUejPpr+8aQE+Uv24dGxpAtQWv3J5IGUCGAZFsZH0YQCAvcb2tsxdAwY13ttTwFkCekngsCTIWQN26W26DehVA9mhTizjIFEBHovSUEh0UQHW3X1G4eBNARWk1OPfcEkAyDRqr+EYSQMkl8jyyuRFAgax9svQyEUBNxFHh5bQQQGVCwHB8PRBA7cwsCPueD0AubiNVAcwOQCeYX6OUBQ5AxqBk6gtNDUCLW+xnLJsMQFL5Pbhd+AtAD+JIHGNbC0DXi+QunsIKQFajf921MgpAmS8985OkCUDvLmypSxoJQHNEpcjQkghAx84qeToOCEA7CHZd94oHQEKgGg5wCQdA6hwZmq6HBkAeahcaaAcGQCQA5o2ngQVAR+Nr2+f9BEBE1lRST3wEQFffprNn+ANAQQX56u93A0D7feFzlfUCQEJEOnrRcgJAuseJmdDxAUBVfpImOHMBQCtmgs0H9gBAyIQWb/p3AEAn6LySDPn/P9mI/c6qAP8/9wirf4gO/j9tuoaQaRz9P4ul8AIrL/w/XQWuag9A+z/2hMnDYFP6P7arsiTSafk/bxUn54iB+D90IzDDJ5v3Pxe5EP+ss/Y/0hu3EtbO9T/oJeyjH+v0P5J6n+91CvQ/aCrP9XIr8z95qggPnUzyP0aeQlcAcvE/UfO0pkuh8D9msxAJwqLvP70hlng6D+4/55yf2aqC7D8RfMudRwPrP2Wxr4aRkuk/BNECHLon6D/rz2y5/tDmPw2OBnp5h+U/3UyBm95O5D+uEPhArhbjP3wdf24N+eE/bgOqwK/q4D/fY24BlNrfP+TYenc0Ad4/aKNWO6M93D/ForAd2p7aPwLhpLagH9k/O+LU8GHH1z/zE98qPofWP417T2VcXNU/T3c+GQxT1D+Kx6xhaVzTP2BrEs9lhNI/X/NEeMDB0T+xnPF31g/RPxGmFHlletA/HuKbQSazzz9pP1w9J7DOP/v39tRgyM0/M9ovHEQRzT9ZEWs/OnHMP8jFFysRy8s/STdF7lg9yz+uPTTT7qTKPyIgtYAGMMo/TV1kTRCzyT/OKkjVlUDJP6EtafN1ysg/ta78lPFRyD+XnwoyF+rHP4UVDkrjg8c/x/LMcAUaxz8uDmNlpq7GP8X0IfuhScY/YThaRez4xT9JAp8+67XFP3TzqDOqcsU/b82qtTIqxT/U+CQI9/fEP9UIKVglzcQ/4LKOTzOkxD9l05eWl4rEP/hyQ1V8eMQ/jrUrTYRtxD/drvOVDWnEP0rekBg4asQ/jmw/k+1vxD+MXCTPrIDEP9Xg+xvch8Q/hPH9XWGXxD/RleLJrq/EP8Z83UZAwsQ/Qde+cvTZxD90YDhUo+LEP9g152Xd7sQ/okZMJmb2xD/iZ/2j8fjEPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1393","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1394"}}},"glyph":{"type":"object","name":"Patch","id":"p1389","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","fill_color":"#6c6c6c","hatch_color":"#6c6c6c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1390","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.1,"fill_color":"#6c6c6c","fill_alpha":0.1,"hatch_color":"#6c6c6c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1391","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.2,"fill_color":"#6c6c6c","fill_alpha":0.2,"hatch_color":"#6c6c6c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1402","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1396","attributes":{"selected":{"type":"object","name":"Selection","id":"p1397","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1398"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAHh5qUd50YA/eHmpR3nRgD+O+aBCdZF+P8fBnT/qTXo/4QGozkhXdT/G+o4oa5ZwP6FQpFttZ2k/jX2MC5Y2ZD8Ikt/fzOxhP58i12BnYWI/lOR7ZgAGZT9W/1ICdQBpPw97P9BAEm0/FId11fxFcD/da9259VxxP91r3bn1XHE/FId11fxFcD/05Fba8JZsP34I/K6TiWc/hprlkGwpYj9t4yCQzkRaP6Mu6uUQzlE/dswuMRufRj/BPPYE7e86PwOVfoInEC4/shfMrStyHz+dhiV6/dMOPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAJ2GJXr90w4/shfMrStyHz8DlX6CJxAuP8E89gTt7zo/dswuMRufRj+jLurlEM5RP23jIJDORFo/hprlkGwpYj9+CPyuk4lnP/TkVtrwlmw/FId11fxFcD/da9259VxxP91r3bn1XHE/FId11fxFcD/05Fba8JZsP34I/K6TiWc/hprlkGwpYj9t4yCQzkRaP6Mu6uUQzlE/dswuMRufRj/BPPYE7e86PwOVfoInEC4/shfMrStyHz+dhiV6/dMOPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAJ2GJXr90w4/shfMrStyHz8DlX6CJxAuP8E89gTt7zo/dswuMRufRj/YWrvRsMRSPx3RzjaRMl0/lOR7ZgAGZT9mucLHk8hsP9WvoKNaznI/S+wVdWSNdz9hMGCXrWF8P/04LNNvgYA/Syyzer6Pgj+ZdOpY3S2EP22kiYrzSYU/z524wIy5hT/OGkeBtFyFP4drmGr7WoQ/Owiebx30gj/fn0xaVIOBP1fFw5xcZ4A/nDyth5zJfz+J8DP87w2AP/jtJPLUq4A/+0AFuv+ogT/ivTalHWCCP7T4TE1bjII/FOmmBLEGgj8Uj91RgNGAP2ECJH7Gg34/XQr5w7Nqez9h0+00oLp4P8PIALWByXY/sdfLDOCSdT9vxOoL38h0P18PNcEdOnQ/QsFfUwhJcz8o9zS77vFxP1QhbzgfOHA/nLtHe1oxbT/xR8P5xItrPypEj+1fQGs/J5sCfHfxbD+aQfMNrEdwP9WvoKNaznI/ZQcESwKqdT8X1ZwM8mt4Py6ERP1Tr3o/U4vzrMYKfD/05Fba8JZ8P1OL86zGCnw/IDlQAqxxej/G79lY0St4PxtDp71JN3U/sUBlD90Pcj+wlznwjkVuPw7NQcuFLWo/hEridZIAaD9zCBYpwmVoPzsV0P0wL2s/mkHzDaxHcD/L8rnifa9zP03wNCj5VHc/O884+Pvsej96oBJAiJ99PzfutH72gX8/rS54CToggD+rSYH3ovV/P8nEyjsw5X4/y/iFHWRofT9lyxjvstN7PxotFhAfm3o/59OkNPaMeT9AqaXxMrh4P7CLXnJB/Xc/CGodgWRCdz+WwTPaJ6Z2P1zQ/vv1SnY/ifa7CspHdj9cgDTrJsZ2P/HPTXI37nc/xM4h982qeT/vch8AjrJ7P7kA76Kpz30/ilktTyvPfz8Edr7e8uKAP1TFzXqJyoE/tRXHGlZ6gj+2gOOgOSmDP9CGwtbB4oM/WTSPe0SVhD+KxqC9+2KFP2BxEfteeoY/3mWBrhLAhz+jRWMrSleJPzDSqdEO9Io/QwXbRrW+jD+nFOvxWlCOP0MUeRWomo8/fljbsg1IkD9DlyDshZGQPx7S+38UzpA/hqwWnNzgkD+TiEx8386QPx2xjyu7iJA/ZhJjuHkWkD8wQTJzUcmOP11wjxdf7Yw/6+bfY5ewij+ju955tSaIP1FkIEd+xYU/bJej4Zt0gz95Lpu/bFmBP5SFspszTn8/ZIr5CNgLfT/G4la0tmJ8P0uemx3AQH0/2zpNWVgYgD+XsMKFiV2CPxcybgdClIU/Q8GkcFBOiT+G+e4hogyNPy//Ti3xXZA/ee7YOANAkj8GDn06ZRKUPwC6UCtTKZY/02Ar89+wmD9aT0thi8ebP7r8oFSdgp8/9ZA+O+XXoT/kkorxJAmkP84mAr+oMKY/2K0zwJwTqD+tKTYqApapPxa5Fb/4qqo/vV8lBOVNqz+RKbxvloWrP3uwjncYWas/dPR4skrgqj/XSLDphBeqPwqUCBM4F6k/alNftWULqD+/PSx0eeSmPzxWIEfWxqU/H4RtnuHZpD9yFUmnRVGkPwqKY+WCHqQ/sAEGjRlTpD9vEx/6NgylP3L7ESmSBKY/mbKpEPg3pz917kCc41eoP8cUE7WgP6k/RubO1KK6qT+AK9Ov39ipP0Rmt/qwg6k/8gzEFu39qD+datciy4GoP7OlF5vTVag/DfIYj+O2qD9EB+f3fdepP/SpgvVeyqs/cjVMthuFrj8Vui2+Y+uwP5tRvlmXx7I/UVfjwiuftD9PASHqg2a2P6I+h5Gk57c/yXXRpLQouT8rJhs4jQG6P58mMUDFgro/V9O3S0nSuj8thCVZKgC7PzMGhZ2TPLs/hUFjjCO5uz9Uj2kcBZW8P1yiM/KH2r0/vwxviPGsvz8BQ06dtejAP6eLVIshK8I/FSxEOrl2wz+hJUfFv8XEPxlRG4GsAsY/yhJnL+cxxz81OpS7Kk7IP2UoyHeBa8k/XkIAuLeWyj+KCxQTQ9zLP4a7ZgzJP80/8F1K+U/Gzj+DXCxH9zLQP12OQtRgCdE/q9DDXCPc0T+2f7A+A7XSP+b7NJRpm9M/HFoMU0mI1D+XRAl43ZTVP+CcJNtC1dY/+ReSbllL2D+dIPAMAvrZP+cQDcGV4Ns/BMSRbMvl3T+jQLFrcvjfP6/8cmf4++A/3zf/F+Xq4T+7/yvOUsXiP2kIMRptieM/fyPyOCE+5D9bQuIaXubkPxkTCDz8kOU/cBrGkoxF5j+R2UZLwArnP+OVrcmN7uc/WxpO4Q/56D+XzZ48uzDqP1KZwF1FnOs/dH8iaxo47T/vBXmYGvruP+M55ArEbvA/ZKnYRLFr8T9gV/LweGvyP6yXt/19Z/M/YLetS0Bi9D9OjMAwI1/1P4fJ/XKbY/Y/w6QUAbF49z+DkQnf/aP4PzXOBwVQ5vk/3qoucdtA+z/+rfUy16z8P+NqSwjNIv4/5Xea44ad/z8tv4mIK5AAQCEkvTnnVAFA7tCxQU4iAkAfgqAL4/0CQIUZJkvC6wNAJMotsOHtBECEZlKIGAUGQHMF0N5GKQdA2dIKWodVCEDj/xVR9YEJQByDMTt4owpAawW2xui3C0DnNJh+IrsMQFMl25x7rg1AuZA5yYWYDkBX6R870oAPQAhXoUGGNxBA6hmLiom2EEAWVLkceT0RQERQGu9DzRFAHFiNEyBiEkDNMEiLdPgSQLLBzXmxjhNAhmKVJZ8fFECrHjIBW6sUQOTK4E/KMhVAB1KKh6m0FUBZIeWRxTIWQA2MB/SjqxZAo/P5tXkeF0B/OdE9JIoXQCDZrN/m6hdAokSfRoU8GECmrpAmynsYQHOsN2/mpBhAYwCa3rm0GEALqrl9bqkYQGNadmeChBhArpc2YulFGEB+hDpHE/QXQMkFvzHmkRdA9vYbtT8kF0A7e424764WQNgMni1AMhZAoyh8FtevFUAXxcSsSycVQLb0KQlnmBRAVE2fliwGFEDJkdmuy28TQB6Xf4KT2RJAM1Xd7HJFEkBujsKKmLIRQLLyWTJrIhFAJrUiDMGUEEDA5QekKgYQQFt5F0gj8g5ApSucnx3XDUCJ1HSLhrwMQAZ1tCuOpQtA3YgQB6aSCkBrCx72oocJQHzm279AgQhAGAMBWhaBB0CDBLwSVIIGQF1yWK8whgVA+Ig4dLOIBEDmxgEk5YkDQL7miv4bigJAxjspMx+KAUCQGDlHt40AQFu9C+tBKf8/TIZwlhVG/T90lrm0RHz7P1xbR+aDy/k/CxEVrpFB+D+P4F72dN72P9Jp1C6tpPU/75D4jfKQ9D8VjvSjf6TzPyLGDBHj1fI/LZHhqFIf8j9jlzdwH3nxP+3aIlXy3/A/K3R7DxZQ8D9v/PInMYzvPweXm99Tgu4/i8Sq5Yx77T9Rd00VqnTsP3oM90sRbOs/l+fJyqNY6j8SHxphZz3pP4tnKoLGEOg/slZS1obY5j9Wqy33LZTlP/ZyK0/nT+Q/qHL+exUN4z+X82dtcdThPxnVHe/+rOA/y2ywII4r3z9ir2etyiHdP2YL1h11Kts/K7xiY/lG2T+YCMN7ZWrXP4ATyQyel9U/eZG5FObf0z9SbyeeuFPSP6XBn32LAdE/svc3isvjzz/6/uW8kFrOP2su06kBUs0/i8HFlJelzD8Yypg+fBzMP9Nczqlfhcs/wNXCAjfRyj+jcZCRC9/JPx/6MTbttsg/bZsRbr5cxz+UcLi8FvrFP+TuBaB8ocQ/g4pOrVxjwz+Jpsq4IEbCPwdhDHjVS8E/F9ga4/RlwD+x9OQdIAi/P4BvSimbJb0/2U7MoAkDuz/n+SfkTLy4P3jszjLNUrY/RE3+/TDosz8YZJr0ZKSxP5YHvegrWK8/MDX00nNNrD8KRpRUJQ6qP/gGNoK5m6g/HMmmBYPFpz93F7x5TGWnP/ou90hQW6c/1GiTDvlHpz+qAqwrgWinP4WFh3JYg6c/zauuG+Gnpz8vAW/y/8enP9JYua+3AKg/WrLReXJdqD/JjC1XeOeoP0Wt2mLii6k/603eWlI3qj+Gncef+c2qP4bo0rW+Hqs/2zsOSDbzqj92gcWGpC+qP9lHDw/Zzag/dgsAD63bpj/fbjsVIHykP080A8vP56E/0wPqh+Smnj/vLVjkCxmaP6pzTTgFeJY/zw7Vt9f4kz9xT6YlK6ySP4zsw/hXjZI/51qhJVKUkz+vY9ay+C2VPwRklKaLRZc/+lQ3VJdBmT//IHP+oNKaP1CTbbSBops/zm7WwDJ2mz8HHy8A3TeaPxND+fxAKZg/yBhNQmtqlT/xs60fvEeSPzvc9TtzGI4/Zbi3I4brhz/ieuKJCX2CPxM6DC4MhHs/Fb8hBXZVdD9KibILnpluP3fGt5o0GWg/5qRRp0ShZT+GguOqe6NmPzsV0P0wL2s/kIQMTc8ocT+02+q/dFp1P2Sf3BhbmHk/HHBbkb8hfT9W3ggnbqh/PxSHddX8RYA/Vt4IJ26ofz8ccFuRvyF9P1dU6B2zWnk/VaszEazcdD/oj/gQTjhwP6NNMV0z0Wc/Tjmv6GSAYD9EATrWFZBVP21P6KZgjUo/le06tGzKPj8DlX6CJxAuP7IXzK0rch8/nYYlev3TDj8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACdhiV6/dMOP4BtbzUVbic/blCyrJ7kNj+iwxpjAPxEP2z11NmIC1I/35SBfp4dXT8IiQW7bwlmPz0M9tjTS28/gtHwH4DZdD+4dqlEQhB6P475oEJ1kX4/eHmpR3nRgD/da9259VyBPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1403","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1404"}}},"glyph":{"type":"object","name":"Patch","id":"p1399","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1400","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1401","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1015","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1001"},{"id":"p1002"},{"id":"p1004"},{"type":"object","name":"SaveTool","id":"p1005"},{"id":"p1006"},{"id":"p2185"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1023","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1024","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1025"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1026"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1028","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1029","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1030"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1031"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1032","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1033","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1034"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1035"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1018","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1019","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1020"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1021"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1022","attributes":{"axis":{"id":"p1018"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1027","attributes":{"dimension":1,"axis":{"id":"p1023"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":60,"min_border_bottom":2,"min_border_left":70,"min_border_right":2}},0,0],[{"type":"object","name":"Figure","id":"p1357","attributes":{"x_range":{"type":"object","name":"Range1d","id":"p1425","attributes":{"start":0,"end":11.99}},"y_range":{"type":"object","name":"DataRange1d","id":"p1359","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p1366"},"y_scale":{"type":"object","name":"LinearScale","id":"p1367"},"title":{"type":"object","name":"Title","id":"p1364","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p1412","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1406","attributes":{"selected":{"type":"object","name":"Selection","id":"p1407","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1408"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAM5hAuiFJE/AzmEC6IUkT8Q+n9wxYGQP5rSeLlb1Y4/RE0nKm/Uiz9nQeycbkaIPzw8Z/OXdoQ/Htkz4KirgD+y0mNDzD96P3p/FMa8+HM/ResEaKtebT+Fwx2xqt5kP/OgAsDEqVw/x3kZCqcFUz9VIbwDP2ZIP9dr9I7FPj4/Qwc7Y6kdMj/LBpIacccaPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADLBpIacccaPyELLTma1yY/R+ZdcvjSMj9jXBqVhfk9P17FpUmLDkc/RL4vG38iUT/GyAtH1ppYP+MGf0RAEWE/E/ipRzngZj9RrR0/X59tP5Pb2CCih3I/55z1xY1ldj/l5eJzTyd6P6S0a+COgX0/SPhCSZQUgD/Y+7yX9u6APy12S39NOoE/2Pu8l/bugD9I+EJJlBSAP6S0a+COgX0/5eXic08nej/nnPXFjWV2P5Pb2CCih3I/Ua0dP1+fbT8T+KlHOeBmP+MGf0RAEWE/xsgLR9aaWD9Evi8bfyJRP17FpUmLDkc/Y1walYX5PT9H5l1y+NIyPyELLTma1yY/ywaSGnHHGj8AAAAAAAAAAMsGkhpxxxo/Qwc7Y6kdMj+dtx4OP9FFP3NTKRAG6VE/62xIQyNvXD+S50fFQ9NlPxpT+Cr4MnA/35wEBrOrdz8b5rFdcn6AP/1bhAceP4Y/CqixsJELjT+eN8gjmFuSP2GKlVAweZY/ojF/3Kummj8bvT2ffaCeP7KJ1QRKD6E/e3NVHpFuoj/gtbuVwFKjP7xrpDC7qqM/Tg+5KLxxoz8KxjjLl6+iP5W7pnEkd6E//Y6D/27Gnz8gCNWDiUCcP3k6lqHueJg/7363B527lD8IclqNLTyRP5rDEj3bRIw/iwwk8AQThz+sBV2BgACDP86nVzpdFIA/XYo8U1aDfD9Xx01midR6P6wuA98M8no/B4Vf5yU7fD/1fD1kUDZ+PxiAh8lfoIA/0ENwwRQcgj/OpwfkpG6DP1MTYio3g4Q/kr3cqEYzhT9Mdi2bosyFP6dF/T+fKIY/vOBdynhXhj/nnPXFjWWGP7zgXcp4V4Y/p0X9P58ohj9Mdi2bosyFP5K93KhGM4U/Re8sSKhNhD+h8yJ7RhODP55U3f18hYE/alq9OSdhfz9JxAj7flR7P0AFv5dKHHc/riND5b/ycj9RrR0/X59tPxP4qUc54GY/4wZ/REARYT+fCV5qxPNbPwwBe6ll2FY/0tUB3sHwVD9KxdMvJHtWP+8+PWZJw1s/9o7CvviPYj/8WODPEXFpP+MGf0RAEXE/LkAUDFdLdz+qFecQHFZ+P8XKa+Q5HoM/ym+e8llVhz87Qn0oOJiLP22s0cPepY8/20bOHgm5kT/KNr/UzT6TP8ksCoqgYZQ/+6wPB5A1lT90SVPRZ7eVPx8PoulN5ZU/ClyTZCIFlj8rjrlIXBOWP5jKzIsKQJY/zsABcPqmlj+SOxRhZ1uXP6HCs/GFZZg/9fHfsODbmT+c+bcAw4qbP63mprqlZ50/34nNp3tqnz+BtdbMvL6gP/nvoJPUoaE/+pxbFjZtoj8dYa5cOAWjPwvKhitAhaM/EZOzo/Pkoz/1WJek+zSkP+JFBhUZsaQ/q0yZfCZFpT/zWdyiiQimP8vVR0jIG6c/LFAx9TxnqD8UXA8cSQqqPwwSt9ci1as/hdXDAhfTrT+Rs/cQa8avP0DyxWeZ2bA/FOtK9f67sT/X+qJOp4ayP0NbfJCwOLM/oZ8Mj8/Csz/cYs6Qfy20P7Rnr+Oqe7Q/3GRffTeqtD9Up2jnRMe0P85k/ytW07Q/28mfmhnLtD81oqBsxay0PwDAFRctjbQ/SJQqVCdutD/P+aZpnmq0P+mFABrGeLQ/bdctVAeutD8mDEquPhm1P29s37n4vbU/Ze5SqaSatj+HYHrGaay3P7eCETIp8bg/LiXKnXhVuj9c20JAz7a7P4DUPpMK/bw/ryAyJAMovj9nw6/BTyS/P4yG/i3d7r8/MlXlp8A/wD9IsKZzinPAPxfC7KFTlsA/NrKsmOerwD9AGFUuAsHAPwMwDzeHysA/biqEHfDSwD91k1hwC+DAP4nnQdui38A/Z7IPthDbwD8q1hRS2c7AP/g9JdpNwsA/Hc1RIZ+ywD+UFhTqDqTAP0ghVLKlncA/WgnEw9qkwD/cIJdqorLAPzgkz+bcxMA/DIkUfinrwD/9+1WSHR7BP1o2/mzgXcE/ETvQq56uwT+0QE4t5xDCPyvP5LNWjcI/tpXDcX8iwz9qJnLv7dPDP1aloxlnlsQ/HEtDUblgxT9x74UCtzTGPz8ZwAZS98Y/rygZE2Ckxz8knbs9kinIPwktjAbFfsg/D4GQ82WmyD+OImxwCpnIPxqQVltgd8g/kXzUcgQ6yD8o4EslqfzHPzcnIumt3cc/DR+kbM/oxz/bvMes1y7IP8+ovk8jzMg/heCbUH+3yT+VgTWQeeLKP/x8f2pNPMw/eBmQ4oa7zT/PDE2y60DPPzv9hn5JXNA/z2PgusL90D+SVrwiOoPRP6oFhP5p3tE/PAqu2voM0j9Mde7WmBbSP2RdyAIh/9E/DaHduUDJ0T+VW4eIa3vRPwl6hsPkINE/UulmeGi30D/DNrjMJ1DQPxotL5FYyM8/u2/tXMEAzz9bSiHuR1HOP1YJf3C4ws0/pmGbDR1pzT+oTy749lDNPwrNDAQ+i80/bmPPua02zj8QRwsLE0XPP9L40WQbYtA/mPz2v05f0T/GNK6s9IrSP7cWMg4T29M/4ThzoldD1T+Z2Z99h7jWPy0H9H1oJ9g/JcxEJqOI2T9neCYyN9raP0BJFv55C9w/8ncpya4d3T/UvAes3w7ePzXYAgkH2t4/Dxz42yqH3z9btd7o3gvgP4sNnt4RROA/bQ15+o9r4D/IKlM4c4PgPzkgq+RPjuA/eKzklXyL4D+0FF5VHYPgP52OI9CTcuA/UKujDxBi4D/4zQCp207gPxIh4P0GROA/YAIHShVA4D+t9pngPD/gP3oCLanlReA/8+v9RmFO4D8PJRhGnlfgP3KPXvsLX+A/uMiXxzJf4D+7UrvBAFzgP5mU3fhuSeA/f5J+EFw04D8iyCl0TRjgPzWx9Rl57d8/Sa69vs253z+vd/Uv94bfPxeB6q1Tad8/D4+E4Clo3z+ktx5j34bfP6fjdqQ90t8/qyrhrbgo4D8DsykldXzgP6BUlZx15uA/cJ3fQEtf4T8NOaoMRuThP+7DL5NHbuI/oIR2hsf54j+A7fJBM33jP2LFell8/OM/0X2D0C1w5D8FWUXYJtvkP4Sp9uSJSOU/iRgHtxi25T9nazc0PC/mP6Ovv5P9tuY/yNrCAOBV5z96ADvFAgzoP5mYCUsj2ug/swy81d666T/uTUa95abqP9KA6zvDmes/E1bxvkaK7D/4CfMZqXTtP8JIqFf3U+4/67hSiE0a7z84mNg4JNXvP5ZNDpEdQPA/l0+x4ZWL8D/akTzrRdHwP0krvQKFE/E/qw2NZolN8T8+ZYxNnITxP/oCN/zAt/E/msNWzcvg8T9247DufAXyP6Ve/rUJJfI/t+E33vY88j9oErEyuFDyP+sXu1bkYPI/1U3VhRNw8j9xz25xgILyP+M2vj86mPI/cJj/xYi28j9iY4AjINnyP3hq57xJBPM//P/dANU78z8Xgf97InzzPy+szrfIx/M/QT7Fense9D/bDMaPun70P/5cMcEj6fQ/LzDVJpZe9T/snARKY+D1P07BgL2rbfY/2EULUsUE9z+ROGIvh6D3PzOwlb51QPg/SHFw//Tl+D9E4dhmYYn5PwZAJhSRK/o/xuxjAxHG+j9QFARfzFj7PwPP1o2h3fs/vzmzApBZ/D/o3NKFbcf8PyhW1d+/Kf0/zxmaliaI/T/EoqpofOP9P1nUvtmnRP4/eXKDHgq1/j9Dv07w6zL/P38Q+AN90P8/ffC1bAVEAEBK8zLC5qwAQC6KaI20IwFAADFAS0+mAUCPFoOrpTACQIJKao8muwJAo8NBCYZFA0CNYNCea8wDQB7WMwuYTgRAUqvvB3vKBEBRsaXFF0MFQBtZLSZtugVAW+bkKwUvBkAbONdesKMGQI+uyiG7GQdAhhMsCB2SB0BKSHU4cgwIQLLoT82whAhARQ1MoTr5CEDDw9W832YJQEAgt/PBzglAYcGgMxUtCkBCOH3G7YQKQMeV77tg1ApAJhBxNKscC0A41FhqGF0LQCaVagjqlwtAuAarauHNC0CCI7CsBQAMQDU0jMKXKgxAJYDUBgRPDEBHah4FS28MQPoR8IV0iQxAHJmVe4ClDED9AjEHxMcMQGplW9Ze9AxAYdZ/PXAxDUAFvPX9jIcNQPzcD9dK+Q1AGZlE0dyHDkBD1F17gDcPQAGa5Cv0/g9AT7Ejfr5tEEBLBLlFyeMQQNsTKYOyWxFAKEdlo47UEUBqu0gY5EkSQNo+d3IBvBJANAO/GqIpE0CgX+urKZMTQE1TofP++hNAchaIOaFiFEAKSERQKcsUQIjLgc20MxVAcwCPfYmdFUB7mRRo4AQWQPNbw6NvaRZAz4OrF/rHFkDLVlH02iAXQGG0VGQicRdAQvVzAmC7F0CfZwrEVwAYQEr8YeGQQhhACbCKA5iFGECghNMFK8wYQMU82WMcGhlADAID96FwGUBWjBRhz9IZQDBSlAEFPRpAriSUA9GyGkCXUk2YXzEbQD8WMQ8otxtA/6YId7tAHED6YVonUcocQGs/u94eWh1ANctBkuznHUCC0rcXYXceQFJSdRl7CB9Ad6+kNPKdH0D1AxeEKhsgQG2d/bSeaiBAAEzaFV++IECSVE+fERYhQGL+3fTAcSFACur0MgvQIUBhj8bm3C8iQHpECLAEjyJAnHAlEJztIkBYQtQzo0cjQP7k6y9SnSNAd8in2NDtI0A3+/U0xTgkQKSH97GsfyRAJ/rXLbDCJECuJinMegUlQGa1Yj0XSSVAWY/cbzaOJUCgwLBy3NclQKL/V0DeJSZAej6mSEp6JkAXCejNTtQmQOdeK2jRNSdAQe9kuKybJ0Aa3DZS0QMoQEyL1M/CbyhAbrLIq53cKEDRVUS0MUkpQEj6bOHQsSlA+8kL7P0XKkAEIT6mMXkqQOBBLbTh1ypAhpPLqF40K0BALtV4NpIrQMND22908itA5sCyi61WLECFXCsXvcMsQMpFDV+5OC1AGkDpzry0LUAZZFx3yTUuQFfIakNnti5AD47WBi8wL0Dd9jSChp0vQGvMNGb69i9Ae2sTVKIbMEAF710fKSwwQAAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1413","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1414"}}},"glyph":{"type":"object","name":"Patch","id":"p1409","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","fill_color":"#6c6c6c","hatch_color":"#6c6c6c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1410","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.1,"fill_color":"#6c6c6c","fill_alpha":0.1,"hatch_color":"#6c6c6c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1411","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.2,"fill_color":"#6c6c6c","fill_alpha":0.2,"hatch_color":"#6c6c6c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1422","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1416","attributes":{"selected":{"type":"object","name":"Selection","id":"p1417","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1418"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAGHJvTbSB4Y/Ycm9NtIHhj9u0mGFcM6FPxVI8dJSXYU/BBc0QrK3hD+Q7LkDUeyDP+o1hT0m8YI/h29N6W7UgT9Oq6MALJ6AP8D0pzOnrX4/WM/LzvwNfD98L5dKLG55P9jJu3cR3nY//+ubAAdsdD/aUw/JciRyP2PvmVdsEXA/V6kuZmSdbD/XBuvxkIJpP4sFAoEw9GY/dDuCHzDzZD9jZ+hb/HtjP39daMcHh2I/z+6/qWfRYT+KQQ94UM9hPwJaFKRXImI/+E05Fke7Yj8Dl+qLF4pjP5CpQgMGi2Q/ycErbI2TZT+oa3/W0MtmP29MYnJpAWg/l5pGRNgraT+T3iWeTURqPx67GoQSNms/nw9Uwbg/bD+SuZuiti1tPxfG4q5eAm4/xrWiF0Tpbj/Or4HTc6ZvP0zQS7m3LXA/thRWfACHcD86r1aq+OFwP1arDT9cQXE/hHyIice7cT+vLHa+SjNyP9mQf7zht3I/8SMAI9xKcz9aKx0TvOxzP/31sGgZnXQ/+p3caY1adT/TwZ2CqSJ2PwUWvRX78XY/7HgQjR3Edz8FY7S82pN4Pwd/XYRYW3k/KB93hVEUej+6PwWquuB6P/8gt8Abt3s/1Kuh4IRVfD9HSeZUbA19P432T5Edmn0/IX8FfwUcfj/MgLWA661+P+qtp6amOH8/3Ew564XVfz8m5dTLuUiAP2Vt2worvYA/XWYY7DZZgT+p/ZYjoh2CPzc5rZCmFIM/wUv0+mo6hD/WxiYdipaFPy13XBtbNIc/ji2jpVICiT/0UF/ALA2LPxhlk3uCPY0/g3BroD+Qjz8F5ActYvyQPxc8DcQ4NJI/SCD6FK5nkz8gwIYjDYuUP8l/8YBpnpU/QKJI316Vlj8hLc3xfGmXP/fhDlGCFZg/1PSmtpeamD/uJdft0uqYP3Op+KL1EJk/CQ2uYqYSmT/B9SsLweaYP+tOZs7gkJg/jK0/yq8dmD8Wl/ZOhYiXP394nZRs5JY/tsnK0T8slj8QP/R4R2WVPxXzOO4loJQ/CAyBMrTlkz8eK0GR9jOTPwF+5N8alpI/whXJdKgTkj/ftBwdDc2RP/6vV3AOoZE/01/qWuqxkT9uG+dZWPCRP0l3zM8ea5I/pT2sgCE0kz9L2yXCeDSUPwBmn6BMe5U/lr1vAm4Blz+zHJQtJ8aYP7Z2Z171z5o/AITwfWoGnT+z4MhsH3afP0rEO6z0BKE/tDYk0GNYoj8qQyTY1bOjP0kq/lRMFqU/9MaLfe15pj/7nJ9j+NWnPzyc0Vr+Jak/WdZL2Dpjqj8jBOTpM4urPy+f+b8FoKw/5iAle9uerT8W2PGdOn6uP5HuV2u7R68/LZAkj5Xurz8XJvuP0T+wP/KlxIukeLA/OGTjegWjsD85a8zE9sawP4DreYmx3LA/m2FbekjqsD9OCSef1e2wP1UDmBVZ6rA/bWUSyoTjsD+CaT9PrdewP2uM6yR7yrA/uNVSTkG8sD8dCLiCw62wP9YdNOXYoLA/FDn0lzSYsD+7KUR6AJCwP1AbOHpxj7A/ndaDCNqQsD++7EBL4pewP4LzqHeyprA/c5EO7W69sD/DqMu+lNmwP+uUXXxLALE/0Fabn7cvsT9xn32dqmexPwJICiY/qLE/QgEO2pHqsT9WDDF0NT+yP+PpXvLLmrI/mshV7eT/sj+OyiolQ3CzP25Qk0ku47M/VNJdWP1ftD/mUBXEOuq0P/Jct+OjebU/y3CUpR8Stj8f/0JnE7W2P3zVyBYtZLc/SGwx5kYduD/KBVA/3+O4P1rfmd6Jtbk/JzH+UkyTuj9wIySa4IC7P416NkSafrw/E8gk+z2NvT9MX39qIq6+PzrcgpqD478/jx+pz8qWwD+W1PHu1UXBP0Z+JOmU/ME/1M+dkum8wj9Tc3XdKIPDP0NZX8isT8Q/HHqdtdMgxT+K9pMXFvbFPwEo3PwFy8Y/Qc8sKVCcxz/dTeaU/GrIP6QCFKUZM8k/3Fjh5TjzyT8Uq0K2YK3KP+guoTh0Xcs/HBV20acDzD8OkGifM6DMP7Gls2YdM80/w6S5eRbDzT8WheRV0EnOP/aJGs/czM4/HLYLqWdPzz8BWDPpkNHPPzWnhuxVLNA/GnpHC21y0D+Om2bhF7rQPwY0ihCYBdE/i1y2L3NW0T+WWi1A16rRPy2XcjJ2A9I/ume7fINh0j+Hzhr9FsbSPxA894WHMdM/4EkSQ9Oi0z/OLupcXxfUP1xE5/zFkNQ/UR0Z5YUQ1T/ZLrILo5PVP5DRKxhyHNY/ZVdHFKap1j9ZMeP2JzzXP0mrWcjB0dc/U+9lKKtv2D8oCes8YhHZP5g4eUIYuNk/qYIr1NJk2j9Abd9W5hTbP6xjOXnqyts/0rgP/vWA3D+bM774YzzdP56KfMaE+N0/RRENjPG13j/pHV4z1HDfP/NFXTW2FOA/j/AIXbtv4D828jnIAMjgP6ZPu0pYHeE/Q6jLyBlx4T83LMLF9MPhPyO0nVtnEuI/1+PizXZf4j9AWEo+mKriPy3d8tQi9eI/s1v1BKVA4z+OiQNnB47jP/RGt+AU3eM/bowzHnIu5D9rIt6Ay4TkP4M0W0hI3uQ/P0IdTuc75T9MWDk/mp7lP4FebRlfBeY/ZTggYjpv5j+JJ3lp3t3mP7XEUDYAUOc/R5zwjNfE5z9Y6AU9RjroP4zNZ/RLsug/CUeIdTMs6T+gGQ+v26npP7oGFl0IKOo/yMv2pjeq6j+jjvUcJDDrP0Yo25+wuOs/OcilZDhG7D/b7ugRx9nsP4aJlwnNcu0/rToYYOEW7j8AfLO/qMLuP39jLO85de8/KqvKnMIY8D+nLkeianrwP0NB8zrg3/A/svStc7ZJ8T8PR9wfgbbxP2hmKw5qJfI/tlQEYnSW8j8turRwTAnzPyLPNAElfPM/9BnqkuXv8z+nzRyNEGL0P2VQPHir1PQ/yTp1O0VE9T/zVkJVQ7L1P9p+MrTEHfY/nxvj2SCI9j+JtXEkse72P5bvnp54Uvc/tHugYZuz9z+4Psm3+hH4P9c0vnCsbfg/T1hJ1PjF+D/FeMFfJR35P8CvC8kKcfk/ghbU03rE+T89Gw7udhX6Pz0RLkVoZPo/8shZnPqx+j8e1MwEWf36P7DQxp+kR/s/HwzVGfeP+z8QB/IRnNf7P1uG1WLiHfw/pI0TWkRh/D8iSpNoY6P8PxG7v3jB5Pw/f5UsBVwj/T8OkoMvU2H9P1lCerulnP0/SuJ49wjX/T+lLdIdCBD+P2oWv66AR/4/zdkqFCF9/j8iLeWF9bP+PxgOGLkX6v4/kTNcT6oh/z/xyRdf71r/P5cOCXqxlf8//l3X1qfT/z8F07TfzAoAQPmjGmYHLQBASrlxjmpSAEC393rjtnkAQIqEvct1owBAgou6J/PPAEDqwFoZqP4AQN9xp+YQLwFACpLDeLxhAUDZOThuupUBQJMc7owAywFAkIN7u0UAAkC2iVI1nzYCQIdDmvnyawJA0qTNKHihAkAOTC4UytUCQCqK4bXSCQNAu9c8S6A8A0ClStByk24DQCBeSbT/ngNAWnFq+LTPA0CQEsQY2f8DQC90ewftLwRAnSpTf5hfBEAS+kD0RI4EQNr8GOxAvQRADf4fFMnrBEDLxucOaBoFQBv3YAr6RwVAOY3S3mN0BUBycv9JAaAFQD0XTG2GyQVA0STcgW7yBUDR00XyrRgGQBjpGacvPAZAqFPBLP1dBkD2y2MajHwGQEvUw++2mQZAiW8hcTSzBkAsQqvfJ8oGQLzqlvzT3gZA1o1vzZ/wBkAW/fYVqwAHQFxwxbOcDgdAQVkkmM0ZB0BJ7WoDTiIHQPo/SCA0KAdAuDyh3xkqB0Bjgd9qIykHQEBxO/M5JAdAvegoBngbB0AX50pBzw4HQOHFGiCQ/QZAY11IyovoBkBw0a/08c8GQIyRtiv9sgZAlKYL8/qTBkBJdscDU3EGQP3zW3qWTAZAPEFCJPolBkACSlTUS/4FQGrLlgfP1QVAscq/2G2tBUArrcF6I4UFQCn4j7YQXQVAbDkv26I0BUBEAOC+5gwFQIwg2x5C5ARAN0PlyZi6BEBOazwIOo8EQI1VjzGgYQRAmTIMheEwBEDj6Qif+/wDQMQgacXVxANA/VqNjo6HA0CI6s23jkUDQIhLDP22/gJATCve+uCyAkA4dh2Ja2ICQPUYPSADDQJAwo2QrH6zAUBdZVZ2wlYBQHALXLUH+ABA0ySFKfGWAEBoli57ezUAQG+T2iQqp/8/j9E9qiXl/j/WmCFBuSX+P6VIK20Daf0/cbvb3kWx/D9fQsAskv37P/YT/66eUPs/CLqgu/un+j8QmtE9jgP6P4wroAE+Y/k/xmxi5w7G+D9z2FriJyr4Pzv67ufej/c/WPiVxLP29j/HEp0jBVz2Pxw9AHnowPU/GDO/MvUi9T8/4kbSjIL0P21bKpED3/M/ZS956Ks48z87CYTUiY/yP/1xWNZf4/E/ewMjx6Y08T9EqDTHC4XwP4N2wDTtp+8/kCnsroNJ7j/OVXw4GursP2OvsSRwj+s/Xq5z7v456j+iXApqzeroP32SwGbKoec/0ldtmOlh5j+fx0t13CzlP/ulPysaAeQ/uGnCUdzf4j8qZ/aSp8nhPxZJwA3avuA/jeJVugd+3z9tKKqHApbdPzU9OPuIwts/PSQuvpEC2j9ZS8djz1XYPwwFmDhwwtY/YJ7yp1hA1T/YuwTwvNLTP6RXu9sCfNI/PB8xnx8z0T8t4WmG3QHQP8uLUCHKws0/fILb/YGjyz+/DNq21qfJP+ancLjs0sc/RkK6qxEZxj+2Zmxy33zEP4Ve07d1A8M/OEHDivWrwT/Zycno5WrAP7wYGRdRlb4/ySp5Crh+vD/GzN0l3JS6P+L+6di137g/R7xxgx9Vtz+ixfNtUe+1P6ab4vzMrrQ/Zy1UdlyWsz+B688A85qyP2NSo0rouLE/xxufTprxsD+IcRl8ID6wP06hbiWZNq8/5MmfqTUKrj85+R1x2gCtP+q8BKhP+as/+/1EG9sKqz/Ox/rgkSGqP8BBAeTRTKk/T0udr0BwqD8rWmwFhpOnP1I3s1LcrKY/XjjjK3HVpT9deHKvlvekP/roqQ8PFqQ/4m0zp1k2oz+vP+u/TF+iPz2hx/rCi6E/xH1OKfy9oD8Ftz6izO+fP9kOYVQIdJ4/YA4prt8QnT/2n/dDHcmbP+eMcar/mZo/FVfu8yF3mT92dGp51WuYPz9lv5QmbZc/3/gVbN18lj/dJn5ivJyVP58T7Xe7yJQ/zBZVCa34kz/BvYgIXiSTP6kb1nPXV5I/XtTA9EOPkT9FDutDjM6QPzGp7/ieFZA/ZxuwH3G1jj/imqBe6D2NPw+BJS27/4s/u6OFEZbQij9gRqfZXNKJP06gQgo07Ig/+Vz/KdAliD+i1g4UE4WHPwM6USAd/oY/nDcAF9ivhj/FyXMGWYCGPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1423","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1424"}}},"glyph":{"type":"object","name":"Patch","id":"p1419","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1420","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1421","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1365","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1351"},{"id":"p1352"},{"id":"p1354"},{"type":"object","name":"SaveTool","id":"p1355"},{"id":"p1356"},{"id":"p2195"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1373","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1374","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1375"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1376"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1378","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1379","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1380"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1381"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1382","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1383","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1384"},"axis_label":"$$\\chi^{2}_{\\nu}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1385"},"major_label_text_alpha":1,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1368","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1369","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1370"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1371"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1372","attributes":{"axis":{"id":"p1368"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1377","attributes":{"dimension":1,"axis":{"id":"p1373"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":60,"min_border_bottom":2,"min_border_left":0,"min_border_right":10}},0,3],[{"type":"object","name":"Figure","id":"p1042","attributes":{"x_range":{"id":"p1405"},"y_range":{"type":"object","name":"Range1d","id":"p1697","attributes":{"start":1.11,"end":1.59}},"x_scale":{"type":"object","name":"LinearScale","id":"p1051"},"y_scale":{"type":"object","name":"LinearScale","id":"p1052"},"title":{"type":"object","name":"Title","id":"p1049","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p1432","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1426","attributes":{"selected":{"type":"object","name":"Selection","id":"p1427","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1428"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"dGtV0BZIJ0AKT0ELh0YnQI59BHg/RSdA3pVoeERFJ0B0a1XQFkgnQGnUUjqKTSdAN/PiLDhQJ0BePVCk/VInQFrN5Rr1VydAVKZNDnFYJ0BKD0t45F0nQOhf+KNWXidAP3hI4ldjJ0An/zKNPmQnQDXhRUzLaCdAU2a2l/5pJ0AqSkO2Pm4nQLyPtjOtbydAILNAILJzJ0DKu61QMnUnQBYcPooleSdApOrbDXx6J0ALhTv0mH4nQHUldkqLfydAAe44XgyEJ0Cu52wta4QnQC9XhwhRiSdA9lY2yH+JJ0CrdZeOTY4nQOy/MzLzjidArFVQJhaTJ0DhKDGcZpQnQEXrSwWTlydA15EuBtqZJ0AY/SvxxZsnQMz6K3BNnydAIP4DotafJ0CI4SNuT6QnQMJjKdrApCdA+rUh2OioJ0C3zCZENKonQFiU/VwnrSdArTUkrqevJ0AOyRLU+LAnQC+VP6OotCdAop4hGBu1J0CggxPifLgnQJgHH4KOuidAACTMmcS7J0Cmch3a770nQAjVOeJ3vidAyHYUnwe+J0CYBx+CjronQKKeIRgbtSdA2MfhELuwJ0CtNSSup68nQLfMJkQ0qidA+J9S/camJ0DCYynawKQnQMz6K3BNnydAW0JDu+yeJ0DXkS4G2pknQIkd0iIrmCdA4SgxnGaUJ0Bs9glkLpInQOy/MzLzjidAzN9v5IWMJ0D2VjbIf4knQEnJxUrihidAAu44XgyEJ0CVyKQ2K4EnQAuFO/SYfidAR5LnH3x7J0AWHD6KJXknQBBOMR35dSdAILNAILJzJ0BYk61vtXAnQCpKQ7Y+bidAcAXR18FrJ0A14UVMy2gnQBX0g8QfZydAP3hI4ldjJ0ATcYl2z2InQPkxWHqPXidASg9LeORdJ0AZLOOKsFonQFSmTQ5xWCdA0WpBl69XJ0CKf9gVXFQnQF89UKT9UidA7NzfpB9RJ0AtX61TUk4nQGnUUjqKTSdACG5OhcZLJ0C+M72Q/kknQHyrIBeJSCdAdGtV0BZIJ0DAr2mz0FYnQFSmTQ5xWCdAghnT5fxYJ0CdDOk4oFsnQEoPS3jkXSdA48bKKvReJ0AavL7jgmInQD94SOJXYydA0XdQUQ9mJ0A14UVMy2gnQAQP+CcKaidAKkpDtj5uJ0BHpnUlcW4nQFgUhhEKcydAILNAILJzJ0CvjvMcCHgnQBYcPooleSdAOunbP2x9J0ALhTv0mH4nQADPlj0fgydAAe44XgyEJ0Bfg/R3EoknQPZWNsh/iSdA7L8zMvOOJ0AT/37TO48nQOIoMZxmlCdAEsKQALyVJ0DXkS4G2pknQAosf+/vnCdAzPorcE2fJ0DCYynawKQnQPbtYdtJqCdAt8wmRDSqJ0AfkAvR3qonQC5qQiSfridAJkrqjTatJ0AA0mHeeqonQLfMJkQ0qidAq3OcWiWnJ0DCYynawKQnQHIOa7BaoydAzPorcE2fJ0CyKrq9KJ8nQAqSJCsVmydA15EuBtqZJ0CAkm+b5ZYnQOEoMZxmlCdAA0x1KqaSJ0DsvzMy844nQGrwQTBBjidAigb9taCJJ0D2VjbIf4knQFcM7C3YhCdAAu44XgyEJ0ApUZGjpX8nQAuFO/SYfidAryYF8id6J0AWHD6KJXknQH6l3bBtdCdAH7NAILJzJ0BYZ1ZuaG4nQCpKQ7Y+bidANeFFTMtoJ0Bc1Qgx+WcnQD94SOJXYydAEiJsYMdgJ0BKD0t45F0nQFSmTQ5xWCdApb2RGGxUJ0CQwDCMTlUnQMCvabPQVidA"},"shape":[168],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"0vNfWyIk+D+YZfzq8ED4P6seatQ7aPg/v9fXvYaP+D/GuZMFZab4PykXLrZ5nPg/v9fXvYaP+D8AbbcAIYT4P6weatQ7aPg/3/ETb+Nl+D8amBJD6UP4P5hl/OrwQPg/r6ndpwYg+D+ErI4Bphn4PyY1yq08+/c/cPMgGFvy9z89ajH37NX3P106sy4Qy/c/rJigW1+v9z9KgUVFxaP3P9Drg7IGh/c/NsjXW3p89z/5iXVezFz3PyIPanIvVfc/omXKjukw9z8PVvyI5C33P/ucjp+ZBvc/PyIRKBkF9z/o4yC2Tt/2P5iBBa1v2fY/1CqzzAO49j+R8qqaE6v2P8BxReO4kPY/oPAl55N59j+tuNf5bWn2P30xF3qPRvY/mv9pECNC9j+GRvwm2Br2P1CPxi1kFvY/cY2OPY3z9T+oeVej2OX1P17UIFRCzPU/CGPfyMmw9T9LG7Nq96T1PzliRYGsffU/2GH9zCZ49T8kqdeXYVb1P+H9BjCMO/U/EPBprhYv9T/9NvzEywf1P+p9jtuA4PQ/1sQg8jW59D8OEytHKZ70P9as9eiDqPQ/1sQg8jW59D/jqKvNwrz0P1Zmwc6d0PQ/6n2O24Dg9D8gucYup+j0P1dQX9eTBfU//Tb8xMsH9T89vDR1BiT1PxDwaa4WL/U/JSCIKb1G9T8kqdeXYVb1P3sMom/ma/U/OGJFgax99T+UlJkgzZH1P0sbs2r3pPU/YiLnHn239T9e1CBUQsz1Pwp9nvRG3fU/co2OPY3z9T8Adfke0QP2P4ZG/CbYGvY/vHyVh+Qr9j+a/2kQI0L2P/aYvhQ4VvY/rbjX+W1p9j9kMQlTWIP2P8BxReO4kPY/25fybKCz9j/UKrPMA7j2P+jjILZO3/Y/dpH4FU/n9j/7nI6fmQb3P+Szr2ybJfc/D1b8iOQt9z8iD2pyL1X3P8Q+lHfcZ/c/NsjXW3p89z9KgUVFxaP3P8EdBYxcsvc/XTqzLhDL9z9w8yAYW/L3P4SsjgGmGfg/0vNfWyIk+D9LgUVFxaP3P4XrNpz2h/c/NsjXW3p89z8iD2pyL1X3PyBcDITbO/c/D1b8iOQt9z/7nI6fmQb3PwldNhM4/vY/6OMgtk7f9j/RTkv9VsX2P9Qqs8wDuPY/lplLyaOS9j/AcUXjuJD2P6241/ltafY/kFd7j1Rk9j+a/2kQI0L2P26hrWfpOfY/hkb8Jtga9j/9c12wjhL2P3KNjj2N8/U/BfxswjLt9T9e1CBUQsz1P90P2itYyfU/86WnxYum9T9LG7Nq96T1P4lNY1qNhPU/OGJFgax99T/3nUrEB2X1PySp15dhVvU/xzztGVZJ9T9AAcW00TL1PxDwaa4WL/U/fbvUB2cs9T8Q8GmuFi/1PySp15dhVvU/OGJFgax99T9LG7Nq96T1P/UEPbuxp/U/XtQgVELM9T+MlAt+YuP1P3KNjj2N8/U/35FzyEgZ9j+GRvwm2Br2P5r/aRAjQvY/GggrR7dM9j+tuNf5bWn2P35E2+2Df/Y/wHFF47iQ9j/J2mVtVLH2P9Qqs8wDuPY/6OMgtk7f9j/GitjBUeD2P/qcjp+ZBvc/x3QI5L8M9z8PVvyI5C33P7TaJZjfNfc/Ig9qci9V9z+AHkNvtVz3PzbI11t6fPc/xbdhG8mB9z9KgUVFxaP3PwBX+tvqpPc/rnwNowHH9z9dOrMuEMv3P772qjW45vc/cPMgGFvy9z/ITGO20QL4P38Cn5i6Fvg/cPMgGFvy9z9dOrMuEMv3P0uBRUXFo/c/"},"shape":[168],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1433","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1434"}}},"glyph":{"type":"object","name":"Patch","id":"p1429","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1430","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1431","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1441","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1435","attributes":{"selected":{"type":"object","name":"Selection","id":"p1436","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1437"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"dGtV0BZIJ0AKT0ELh0YnQI59BHg/RSdA3pVoeERFJ0B0a1XQFkgnQGnUUjqKTSdAN/PiLDhQJ0BePVCk/VInQFrN5Rr1VydAVKZNDnFYJ0BKD0t45F0nQOhf+KNWXidAP3hI4ldjJ0An/zKNPmQnQDXhRUzLaCdAU2a2l/5pJ0AqSkO2Pm4nQLyPtjOtbydAILNAILJzJ0DKu61QMnUnQBYcPooleSdApOrbDXx6J0ALhTv0mH4nQHUldkqLfydAAe44XgyEJ0Cu52wta4QnQC9XhwhRiSdA9lY2yH+JJ0CrdZeOTY4nQOy/MzLzjidArFVQJhaTJ0DhKDGcZpQnQEXrSwWTlydA15EuBtqZJ0AY/SvxxZsnQMz6K3BNnydAIP4DotafJ0CI4SNuT6QnQMJjKdrApCdA+rUh2OioJ0C3zCZENKonQFiU/VwnrSdArTUkrqevJ0AOyRLU+LAnQC+VP6OotCdAop4hGBu1J0CggxPifLgnQJgHH4KOuidAACTMmcS7J0Cmch3a770nQAjVOeJ3vidAyHYUnwe+J0CYBx+CjronQKKeIRgbtSdA2MfhELuwJ0CtNSSup68nQLfMJkQ0qidA+J9S/camJ0DCYynawKQnQMz6K3BNnydAW0JDu+yeJ0DXkS4G2pknQIkd0iIrmCdA4SgxnGaUJ0Bs9glkLpInQOy/MzLzjidAzN9v5IWMJ0D2VjbIf4knQEnJxUrihidAAu44XgyEJ0CVyKQ2K4EnQAuFO/SYfidAR5LnH3x7J0AWHD6KJXknQBBOMR35dSdAILNAILJzJ0BYk61vtXAnQCpKQ7Y+bidAcAXR18FrJ0A14UVMy2gnQBX0g8QfZydAP3hI4ldjJ0ATcYl2z2InQPkxWHqPXidASg9LeORdJ0AZLOOKsFonQFSmTQ5xWCdA0WpBl69XJ0CKf9gVXFQnQF89UKT9UidA7NzfpB9RJ0AtX61TUk4nQGnUUjqKTSdACG5OhcZLJ0C+M72Q/kknQHyrIBeJSCdAdGtV0BZIJ0A="},"shape":[97],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"0vNfWyIk+D+YZfzq8ED4P6seatQ7aPg/v9fXvYaP+D/GuZMFZab4PykXLrZ5nPg/v9fXvYaP+D8AbbcAIYT4P6weatQ7aPg/3/ETb+Nl+D8amBJD6UP4P5hl/OrwQPg/r6ndpwYg+D+ErI4Bphn4PyY1yq08+/c/cPMgGFvy9z89ajH37NX3P106sy4Qy/c/rJigW1+v9z9KgUVFxaP3P9Drg7IGh/c/NsjXW3p89z/5iXVezFz3PyIPanIvVfc/omXKjukw9z8PVvyI5C33P/ucjp+ZBvc/PyIRKBkF9z/o4yC2Tt/2P5iBBa1v2fY/1CqzzAO49j+R8qqaE6v2P8BxReO4kPY/oPAl55N59j+tuNf5bWn2P30xF3qPRvY/mv9pECNC9j+GRvwm2Br2P1CPxi1kFvY/cY2OPY3z9T+oeVej2OX1P17UIFRCzPU/CGPfyMmw9T9LG7Nq96T1PzliRYGsffU/2GH9zCZ49T8kqdeXYVb1P+H9BjCMO/U/EPBprhYv9T/9NvzEywf1P+p9jtuA4PQ/1sQg8jW59D8OEytHKZ70P9as9eiDqPQ/1sQg8jW59D/jqKvNwrz0P1Zmwc6d0PQ/6n2O24Dg9D8gucYup+j0P1dQX9eTBfU//Tb8xMsH9T89vDR1BiT1PxDwaa4WL/U/JSCIKb1G9T8kqdeXYVb1P3sMom/ma/U/OGJFgax99T+UlJkgzZH1P0sbs2r3pPU/YiLnHn239T9e1CBUQsz1Pwp9nvRG3fU/co2OPY3z9T8Adfke0QP2P4ZG/CbYGvY/vHyVh+Qr9j+a/2kQI0L2P/aYvhQ4VvY/rbjX+W1p9j9kMQlTWIP2P8BxReO4kPY/25fybKCz9j/UKrPMA7j2P+jjILZO3/Y/dpH4FU/n9j/7nI6fmQb3P+Szr2ybJfc/D1b8iOQt9z8iD2pyL1X3P8Q+lHfcZ/c/NsjXW3p89z9KgUVFxaP3P8EdBYxcsvc/XTqzLhDL9z9w8yAYW/L3P4SsjgGmGfg/0vNfWyIk+D8="},"shape":[97],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1442","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1443"}}},"glyph":{"type":"object","name":"Line","id":"p1438","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1439","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1440","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1450","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1444","attributes":{"selected":{"type":"object","name":"Selection","id":"p1445","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1446"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"VKZNDnFYJ0C/r2mz0FYnQJDAMIxOVSdApL2RGGxUJ0BUpk0OcVgnQEoPS3jkXSdAEiJsYMdgJ0A/eEjiV2MnQFzVCDH5ZydANeFFTMtoJ0AqSkO2Pm4nQFhnVm5obidAILNAILJzJ0B+pd2wbXQnQBYcPooleSdAryYF8id6J0ALhTv0mH4nQClRkaOlfydAAu44XgyEJ0BXDOwt2IQnQPZWNsh/iSdAigb9taCJJ0Bq8EEwQY4nQOy/MzLzjidAA0x1KqaSJ0DhKDGcZpQnQICSb5vllidA15EuBtqZJ0AKkiQrFZsnQLIqur0onydAzPorcE2fJ0ByDmuwWqMnQMJjKdrApCdAq3OcWiWnJ0C3zCZENKonQADSYd56qidAJkrqjTatJ0AuakIkn64nQB+QC9HeqidAt8wmRDSqJ0D27WHbSagnQMJjKdrApCdAzPorcE2fJ0AKLH/v75wnQNeRLgbamSdAEsKQALyVJ0DiKDGcZpQnQBP/ftM7jydA678zMvOOJ0D2VjbIf4knQF+D9HcSiSdAAu44XgyEJ0ABz5Y9H4MnQAuFO/SYfidAOenbP2x9J0AWHD6KJXknQK+O8xwIeCdAILNAILJzJ0BYFIYRCnMnQEamdSVxbidAKkpDtj5uJ0AED/gnCmonQDbhRUzLaCdA0XdQUQ9mJ0A+eEjiV2MnQBm8vuOCYidA48bKKvReJ0BKD0t45F0nQJ0M6TigWydAghnT5fxYJ0BUpk0OcVgnQLLcEdMjYSdAPnhI4ldjJ0AyR5HN+2MnQCIWQLRMZydANuFFTMtoJ0A6fJFNA2snQCpKQ7Y+bidAS3sgsfZuJ0BKvQJXGHMnQCCzQCCycydAPyDfDbZ3J0AVHD6KJXknQAMOOmDofCdACoU79Jh+J0D97xl0lIInQADuOF4MhCdAeoZRCqOIJ0D2VjbIf4knQOy/MzLzjidAE8qD7iaPJ0DhKDGcZpQnQPlFEZwolydA2JEuBtqZJ0DM+itwTZ8nQIvPlrm8oydA1NoKfv6hJ0DM+itwTZ8nQPFnnzgsnydA7kJhi5ebJ0DYkS4G2pknQJc52KqJlydA4SgxnGaUJ0D2tHFnSZMnQIDcvDoTjydA678zMvOOJ0AYykVL+oonQPdWNsh/iSdAWMs0H32GJ0AB7jheDIQnQLGr1eCEgSdAC4U79Jh+J0D4QINDEnwnQBYcPooleSdAFPbBuCl2J0Ags0AgsnMnQIy4SA++bydAKkpDtj5uJ0A14UVMy2gnQP7fl99+aCdAP3hI4ldjJ0DPOmEn7l0nQDtblucrXydAstwR0yNhJ0A="},"shape":[124],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"hes2nPaH9z9KgUVFxaP3P106sy4Qy/c/b/MgGFvy9z+AAp+Yuhb4P8hMY7bRAvg/cPMgGFvy9z++9qo1uOb3P106sy4Qy/c/r3wNowHH9z8AV/rb6qT3P0qBRUXFo/c/xrdhG8mB9z82yNdbenz3P4AeQ2+1XPc/Ig9qci9V9z+02iWY3zX3Pw9W/IjkLfc/x3QI5L8M9z/7nI6fmQb3P8aK2MFR4PY/6OMgtk7f9j/VKrPMA7j2P8jaZW1UsfY/wHFF47iQ9j9+RNvtg3/2P6241/ltafY/GwgrR7dM9j+a/2kQI0L2P4dG/CbYGvY/4JFzyEgZ9j9yjY49jfP1P4yUC35i4/U/XtQgVELM9T/1BD27saf1P0sbs2r3pPU/OGJFgax99T8lqdeXYVb1PxDwaa4WL/U/fbvUB2cs9T8Q8GmuFi/1P0ABxbTRMvU/xzztGVZJ9T8kqdeXYVb1P/idSsQHZfU/OGJFgax99T+JTWNajYT1P0sbs2r3pPU/86WnxYum9T/dD9orWMn1P17UIFRCzPU/BfxswjLt9T9yjY49jfP1P/1zXbCOEvY/hkb8Jtga9j9uoa1n6Tn2P5r/aRAjQvY/kFd7j1Rk9j+tuNf5bWn2P8BxReO4kPY/lplLyaOS9j/UKrPMA7j2P9JOS/1WxfY/6OMgtk7f9j8JXTYTOP72P/ucjp+ZBvc/Dlb8iOQt9z8gXAyE2zv3PyIPanIvVfc/NsjXW3p89z+F6zac9of3PyIPanIvVfc/gCRbFaI39z8OVvyI5C33P/ycjp+ZBvc/FAkoZ2739j/o4yC2Tt/2PzoqEMxWv/Y/1CqzzAO49j/AcUXjuJD2PyhRbQTFi/Y/rbjX+W1p9j+PGQBeZF72P5r/aRAjQvY/W06F4uI19j+GRvwm2Br2P7P/rEGpEPY/co2OPY3z9T/n8wuCyu31P7dsTB0zzfU/XtQgVELM9T+sUIGPza/1P0wbs2r3pPU/lG4fzg+Y9T+KlvWW/or1P0wbs2r3pPU/XtQgVELM9T94rMtGfvH1P3KNjj2N8/U/hkb8Jtga9j8gjAQ0pCr2P5r/aRAjQvY/2yXx46te9j+tuNf5bWn2P8BxReO4kPY/psMAQ9OR9j/UKrPMA7j2P0+T1Lh3xPY/6OMgtk7f9j8WeOk0i/L2P/ucjp+ZBvc/Has+LEgc9z8PVvyI5C33P+vhc4qqQvc/Ig9qci9V9z/X4h2SJmb3PzbI11t6fPc/4sinx2GG9z/YfEne66L3P0qBRUXFo/c/j4cNh5G39z9KgUVFxaP3PzbI11t6fPc/Ig9qci9V9z8="},"shape":[124],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1451","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1452"}}},"glyph":{"type":"object","name":"Patch","id":"p1447","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1448","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1449","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1459","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1453","attributes":{"selected":{"type":"object","name":"Selection","id":"p1454","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1455"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"VKZNDnFYJ0C/r2mz0FYnQJDAMIxOVSdApL2RGGxUJ0BUpk0OcVgnQEoPS3jkXSdAEiJsYMdgJ0A/eEjiV2MnQFzVCDH5ZydANeFFTMtoJ0AqSkO2Pm4nQFhnVm5obidAILNAILJzJ0B+pd2wbXQnQBYcPooleSdAryYF8id6J0ALhTv0mH4nQClRkaOlfydAAu44XgyEJ0BXDOwt2IQnQPZWNsh/iSdAigb9taCJJ0Bq8EEwQY4nQOy/MzLzjidAA0x1KqaSJ0DhKDGcZpQnQICSb5vllidA15EuBtqZJ0AKkiQrFZsnQLIqur0onydAzPorcE2fJ0ByDmuwWqMnQMJjKdrApCdAq3OcWiWnJ0C3zCZENKonQADSYd56qidAJkrqjTatJ0AuakIkn64nQB+QC9HeqidAt8wmRDSqJ0D27WHbSagnQMJjKdrApCdAzPorcE2fJ0AKLH/v75wnQNeRLgbamSdAEsKQALyVJ0DiKDGcZpQnQBP/ftM7jydA678zMvOOJ0D2VjbIf4knQF+D9HcSiSdAAu44XgyEJ0ABz5Y9H4MnQAuFO/SYfidAOenbP2x9J0AWHD6KJXknQK+O8xwIeCdAILNAILJzJ0BYFIYRCnMnQEamdSVxbidAKkpDtj5uJ0AED/gnCmonQDbhRUzLaCdA0XdQUQ9mJ0A+eEjiV2MnQBm8vuOCYidA48bKKvReJ0BKD0t45F0nQJ0M6TigWydAghnT5fxYJ0BUpk0OcVgnQA=="},"shape":[71],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"hes2nPaH9z9KgUVFxaP3P106sy4Qy/c/b/MgGFvy9z+AAp+Yuhb4P8hMY7bRAvg/cPMgGFvy9z++9qo1uOb3P106sy4Qy/c/r3wNowHH9z8AV/rb6qT3P0qBRUXFo/c/xrdhG8mB9z82yNdbenz3P4AeQ2+1XPc/Ig9qci9V9z+02iWY3zX3Pw9W/IjkLfc/x3QI5L8M9z/7nI6fmQb3P8aK2MFR4PY/6OMgtk7f9j/VKrPMA7j2P8jaZW1UsfY/wHFF47iQ9j9+RNvtg3/2P6241/ltafY/GwgrR7dM9j+a/2kQI0L2P4dG/CbYGvY/4JFzyEgZ9j9yjY49jfP1P4yUC35i4/U/XtQgVELM9T/1BD27saf1P0sbs2r3pPU/OGJFgax99T8lqdeXYVb1PxDwaa4WL/U/fbvUB2cs9T8Q8GmuFi/1P0ABxbTRMvU/xzztGVZJ9T8kqdeXYVb1P/idSsQHZfU/OGJFgax99T+JTWNajYT1P0sbs2r3pPU/86WnxYum9T/dD9orWMn1P17UIFRCzPU/BfxswjLt9T9yjY49jfP1P/1zXbCOEvY/hkb8Jtga9j9uoa1n6Tn2P5r/aRAjQvY/kFd7j1Rk9j+tuNf5bWn2P8BxReO4kPY/lplLyaOS9j/UKrPMA7j2P9JOS/1WxfY/6OMgtk7f9j8JXTYTOP72P/ucjp+ZBvc/Dlb8iOQt9z8gXAyE2zv3PyIPanIvVfc/NsjXW3p89z+F6zac9of3Pw=="},"shape":[71],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1460","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1461"}}},"glyph":{"type":"object","name":"Line","id":"p1456","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1457","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1458","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1468","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1462","attributes":{"selected":{"type":"object","name":"Selection","id":"p1463","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1464"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"P3hI4ldjJ0Cy3BHTI2EnQDtblucrXydAzzphJ+5dJ0BAeEjiV2MnQP7fl99+aCdANOFFTMtoJ0AqSkO2Pm4nQIy4SA++bydAILNAILJzJ0AU9sG4KXYnQBYcPooleSdA+ECDQxJ8J0ALhTv0mH4nQLKr1eCEgSdAAe44XgyEJ0BYyzQffYYnQPZWNsh/iSdAF8pFS/qKJ0DsvzMy844nQIDcvDoTjydA9rRxZ0mTJ0DgKDGcZpQnQJc52KqJlydA15EuBtqZJ0DuQmGLl5snQPFnnzgsnydAy/orcE2fJ0DU2gp+/qEnQIvPlrm8oydAzPorcE2fJ0DXkS4G2pknQPlFEZwolydA4igxnGaUJ0ATyoPuJo8nQOy/MzLzjidA9lY2yH+JJ0B6hlEKo4gnQAHuOF4MhCdA/u8ZdJSCJ0AKhTv0mH4nQAMOOmDofCdAFhw+iiV5J0A/IN8NtncnQCCzQCCycydASr0CVxhzJ0BLeyCx9m4nQCpKQ7Y+bidAOnyRTQNrJ0A14UVMy2gnQCEWQLRMZydAMkeRzftjJ0A/eEjiV2MnQAdoVkOVaCdANeFFTMtoJ0CNY6annmsnQCpKQ7Y+bidAJzUjGDRvJ0AHsmlhE3MnQCGzQCCycydAHu8AhkZ3J0AWHD6KJXknQF5UnKYEfCdAC4U79Jh+J0Bos4QfcoEnQAHuOF4MhCdA28RFo5eHJ0D3VjbIf4knQOcNAYuWjidA7b8zMvOOJ0DhKDGcZpQnQNeRLgbamSdAeKdWj4uaJ0DXkS4G2pknQJSiA+2zlydA4SgxnGaUJ0D3nvnZVZQnQMXRLGxIkCdA7L8zMvOOJ0CXHW+fD4wnQPZWNsh/iSdAxoAMacWHJ0AB7jheDIQnQJPyTphQgydAC4U79Jh+J0BHo/qsZX4nQBYcPooleSdA+YfA6qN4J0Ags0AgsnMnQO4VWcGicSdAKkpDtj5uJ0A14UVMy2gnQHiMNpjCZidAB2hWQ5VoJ0A="},"shape":[94],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"gCRbFaI39z8iD2pyL1X3PzbI11t6fPc/S4FFRcWj9z+Phw2Hkbf3P0qBRUXFo/c/2HxJ3uui9z/iyKfHYYb3PzbI11t6fPc/1+IdkiZm9z8iD2pyL1X3P+vhc4qqQvc/D1b8iOQt9z8dqz4sSBz3P/ucjp+ZBvc/FnjpNIvy9j/o4yC2Tt/2P0+T1Lh3xPY/1CqzzAO49j+nwwBD05H2P8BxReO4kPY/rrjX+W1p9j/aJfHjq172P5r/aRAjQvY/IIwENKQq9j+GRvwm2Br2P3KNjj2N8/U/eKzLRn7x9T9e1CBUQsz1P0sbs2r3pPU/ipb1lv6K9T+Tbh/OD5j1P0sbs2r3pPU/rFCBj82v9T9e1CBUQsz1P7dsTB0zzfU/5/MLgsrt9T9yjY49jfP1P7T/rEGpEPY/hkb8Jtga9j9bToXi4jX2P5r/aRAjQvY/kBkAXmRe9j+tuNf5bWn2PylRbQTFi/Y/wHFF47iQ9j/UKrPMA7j2PzoqEMxWv/Y/6OMgtk7f9j8UCShnbvf2P/ucjp+ZBvc/Dlb8iOQt9z+AJFsVojf3Pw9W/IjkLfc/AM+XXmAr9z/7nI6fmQb3P2lLSasj6vY/6OMgtk7f9j/VKrPMA7j2P42ODCE3svY/wHFF47iQ9j+QTZEm94D2P6241/ltafY/Lag5KR5W9j+a/2kQI0L2P6OKbdFhMPY/hkb8Jtga9j9y+66Rqg72P3KNjj2N8/U/ztvBVGTx9T+Mg0lC9Nr1P9cVi3ik1fU/co2OPY3z9T+P1bNgcvz1P4ZG/CbYGvY/FbmtTFdB9j+a/2kQI0L2P6241/ltafY/nLfpdM519j/AcUXjuJD2P1+bsHOpqPY/1CqzzAO49j9xNYmQV9n2P+jjILZO3/Y/5PLXlzEF9z/7nI6fmQb3P639qczzKvc/D1b8iOQt9z/CBjwigkv3PyIPanIvVfc/LP99pxdn9z/hH7YMZHn3PyIPanIvVfc/D1b8iOQt9z8="},"shape":[94],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1469","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1470"}}},"glyph":{"type":"object","name":"Patch","id":"p1465","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1466","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1467","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1477","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1471","attributes":{"selected":{"type":"object","name":"Selection","id":"p1472","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1473"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"P3hI4ldjJ0Cy3BHTI2EnQDtblucrXydAzzphJ+5dJ0BAeEjiV2MnQP7fl99+aCdANOFFTMtoJ0AqSkO2Pm4nQIy4SA++bydAILNAILJzJ0AU9sG4KXYnQBYcPooleSdA+ECDQxJ8J0ALhTv0mH4nQLKr1eCEgSdAAe44XgyEJ0BYyzQffYYnQPZWNsh/iSdAF8pFS/qKJ0DsvzMy844nQIDcvDoTjydA9rRxZ0mTJ0DgKDGcZpQnQJc52KqJlydA15EuBtqZJ0DuQmGLl5snQPFnnzgsnydAy/orcE2fJ0DU2gp+/qEnQIvPlrm8oydAzPorcE2fJ0DXkS4G2pknQPlFEZwolydA4igxnGaUJ0ATyoPuJo8nQOy/MzLzjidA9lY2yH+JJ0B6hlEKo4gnQAHuOF4MhCdA/u8ZdJSCJ0AKhTv0mH4nQAMOOmDofCdAFhw+iiV5J0A/IN8NtncnQCCzQCCycydASr0CVxhzJ0BLeyCx9m4nQCpKQ7Y+bidAOnyRTQNrJ0A14UVMy2gnQCEWQLRMZydAMkeRzftjJ0A/eEjiV2MnQA=="},"shape":[53],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"gCRbFaI39z8iD2pyL1X3PzbI11t6fPc/S4FFRcWj9z+Phw2Hkbf3P0qBRUXFo/c/2HxJ3uui9z/iyKfHYYb3PzbI11t6fPc/1+IdkiZm9z8iD2pyL1X3P+vhc4qqQvc/D1b8iOQt9z8dqz4sSBz3P/ucjp+ZBvc/FnjpNIvy9j/o4yC2Tt/2P0+T1Lh3xPY/1CqzzAO49j+nwwBD05H2P8BxReO4kPY/rrjX+W1p9j/aJfHjq172P5r/aRAjQvY/IIwENKQq9j+GRvwm2Br2P3KNjj2N8/U/eKzLRn7x9T9e1CBUQsz1P0sbs2r3pPU/ipb1lv6K9T+Tbh/OD5j1P0sbs2r3pPU/rFCBj82v9T9e1CBUQsz1P7dsTB0zzfU/5/MLgsrt9T9yjY49jfP1P7T/rEGpEPY/hkb8Jtga9j9bToXi4jX2P5r/aRAjQvY/kBkAXmRe9j+tuNf5bWn2PylRbQTFi/Y/wHFF47iQ9j/UKrPMA7j2PzoqEMxWv/Y/6OMgtk7f9j8UCShnbvf2P/ucjp+ZBvc/Dlb8iOQt9z+AJFsVojf3Pw=="},"shape":[53],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1478","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1479"}}},"glyph":{"type":"object","name":"Line","id":"p1474","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1475","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1476","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1486","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1480","attributes":{"selected":{"type":"object","name":"Selection","id":"p1481","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1482"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"NeFFTMtoJ0AHaFZDlWgnQHiMNpjCZidANeFFTMtoJ0AqSkO2Pm4nQO4VWcGicSdAILNAILJzJ0D4h8Dqo3gnQBYcPooleSdAR6P6rGV+J0ALhTv0mH4nQJPyTphQgydAAe44XgyEJ0DGgAxpxYcnQPZWNsh/iSdAmB1vnw+MJ0DsvzMy844nQMXRLGxIkCdA95752VWUJ0DhKDGcZpQnQJSiA+2zlydA15EuBtqZJ0B4p1aPi5onQNeRLgbamSdA4SgxnGaUJ0DsvzMy844nQOcNAYuWjidA9lY2yH+JJ0DbxEWjl4cnQAHuOF4MhCdAaLOEH3KBJ0ALhTv0mH4nQF5UnKYEfCdAFhw+iiV5J0Ae7wCGRncnQCCzQCCycydABrJpYRNzJ0AoNSMYNG8nQCpKQ7Y+bidAjWOmp55rJ0A14UVMy2gnQAcxqb4+cydAILNAILJzJ0B04NKULHcnQBYcPooleSdAOO8jHYl7J0ALhTv0mH4nQNMQiXGFgCdAAe44XgyEJ0CKt/UDi4YnQPZWNsh/iSdA2xkV3keOJ0DsvzMy844nQMAoRYyIkCdAfksa6E+QJ0DsvzMy844nQPHLOHudjCdA9lY2yH+JJ0BqgBGNyognQC2tpVWfhCdAAe44XgyEJ0CdioRT2X8nQAyFO/SYfidAbDMcwG56J0AWHD6KJXknQEYl/97pcydAILNAILJzJ0B8SvKPUXAnQKTyiZOfcCdABzGpvj5zJ0A="},"shape":[70],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AM+XXmAr9z8PVvyI5C33PyIPanIvVfc/4R+2DGR59z8s/32nF2f3PyIPanIvVfc/wQY8IoJL9z8OVvyI5C33P639qczzKvc/+5yOn5kG9z/k8teXMQX3P+jjILZO3/Y/cTWJkFfZ9j/UKrPMA7j2P1+bsHOpqPY/wHFF47iQ9j+ct+l0znX2P6241/ltafY/mv9pECNC9j8Vua1MV0H2P4ZG/CbYGvY/j9WzYHL89T9yjY49jfP1P9YVi3ik1fU/jINJQvTa9T/O28FUZPH1P3KNjj2N8/U/cvuukaoO9j+GRvwm2Br2P6OKbdFhMPY/mv9pECNC9j8tqDkpHlb2P6241/ltafY/kE2RJveA9j/AcUXjuJD2P42ODCE3svY/1CqzzAO49j/o4yC2Tt/2P2lLSasj6vY/+5yOn5kG9z8Az5deYCv3P+jjILZO3/Y/biGPGr/a9j/UKrPMA7j2P6ZvRhGUpfY/wHFF47iQ9j/bcMZLfnf2P6241/ltafY/AbumYcBQ9j+a/2kQI0L2P0r4fFChMPY/hkb8Jtga9j+8UDBaghf2P4ZG/CbYGvY/mv9pECNC9j9/+gv8AFH2P6241/ltafY/Ew0MNVSK9j/AcUXjuJD2P9Qqs8wDuPY/wA6/die99j/o4yC2Tt/2P5iucbRb6fY/+5yOn5kG9z+qRq7sgA/3Pw9W/IjkLfc/oQA5bTIv9z8PVvyI5C33P/ucjp+ZBvc/6OMgtk7f9j8="},"shape":[70],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1487","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1488"}}},"glyph":{"type":"object","name":"Patch","id":"p1483","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1484","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1485","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1495","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1489","attributes":{"selected":{"type":"object","name":"Selection","id":"p1490","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1491"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"NeFFTMtoJ0AHaFZDlWgnQHiMNpjCZidANeFFTMtoJ0AqSkO2Pm4nQO4VWcGicSdAILNAILJzJ0D4h8Dqo3gnQBYcPooleSdAR6P6rGV+J0ALhTv0mH4nQJPyTphQgydAAe44XgyEJ0DGgAxpxYcnQPZWNsh/iSdAmB1vnw+MJ0DsvzMy844nQMXRLGxIkCdA95752VWUJ0DhKDGcZpQnQJSiA+2zlydA15EuBtqZJ0B4p1aPi5onQNeRLgbamSdA4SgxnGaUJ0DsvzMy844nQOcNAYuWjidA9lY2yH+JJ0DbxEWjl4cnQAHuOF4MhCdAaLOEH3KBJ0ALhTv0mH4nQF5UnKYEfCdAFhw+iiV5J0Ae7wCGRncnQCCzQCCycydABrJpYRNzJ0AoNSMYNG8nQCpKQ7Y+bidAjWOmp55rJ0A14UVMy2gnQA=="},"shape":[41],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AM+XXmAr9z8PVvyI5C33PyIPanIvVfc/4R+2DGR59z8s/32nF2f3PyIPanIvVfc/wQY8IoJL9z8OVvyI5C33P639qczzKvc/+5yOn5kG9z/k8teXMQX3P+jjILZO3/Y/cTWJkFfZ9j/UKrPMA7j2P1+bsHOpqPY/wHFF47iQ9j+ct+l0znX2P6241/ltafY/mv9pECNC9j8Vua1MV0H2P4ZG/CbYGvY/j9WzYHL89T9yjY49jfP1P9YVi3ik1fU/jINJQvTa9T/O28FUZPH1P3KNjj2N8/U/cvuukaoO9j+GRvwm2Br2P6OKbdFhMPY/mv9pECNC9j8tqDkpHlb2P6241/ltafY/kE2RJveA9j/AcUXjuJD2P42ODCE3svY/1CqzzAO49j/o4yC2Tt/2P2lLSasj6vY/+5yOn5kG9z8Az5deYCv3Pw=="},"shape":[41],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1496","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1497"}}},"glyph":{"type":"object","name":"Line","id":"p1492","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1493","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1494","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1504","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1498","attributes":{"selected":{"type":"object","name":"Selection","id":"p1499","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1500"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"ILNAILJzJ0AHMam+PnMnQKPyiZOfcCdAfEryj1FwJ0Ags0AgsnMnQEYl/97pcydAFhw+iiV5J0BsMxzAbnonQAyFO/SYfidAnYqEU9l/J0AB7jheDIQnQC2tpVWfhCdAaYARjcqIJ0D2VjbIf4knQPHLOHudjCdA7L8zMvOOJ0B+SxroT5AnQMAoRYyIkCdA7L8zMvOOJ0DbGRXeR44nQPZWNsh/iSdAirf1A4uGJ0AB7jheDIQnQNMQiXGFgCdACoU79Jh+J0A47yMdiXsnQBYcPooleSdAc+DSlCx3J0Ags0AgsnMnQA=="},"shape":[29],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"biGPGr/a9j/o4yC2Tt/2P/ucjp+ZBvc/EFb8iOQt9z+hADltMi/3Pw9W/IjkLfc/qkau7IAP9z/8nI6fmQb3P5iucbRb6fY/6OMgtk7f9j/ADr92J732P9Qqs8wDuPY/v3FF47iQ9j8TDQw1VIr2P6241/ltafY/f/oL/ABR9j+a/2kQI0L2P4ZG/CbYGvY/vFAwWoIX9j+GRvwm2Br2P0r4fFChMPY/mv9pECNC9j8Au6ZhwFD2P6241/ltafY/2nDGS3539j/AcUXjuJD2P6ZvRhGUpfY/1CqzzAO49j9uIY8av9r2Pw=="},"shape":[29],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1505","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1506"}}},"glyph":{"type":"object","name":"Patch","id":"p1501","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1502","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1503","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1513","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1507","attributes":{"selected":{"type":"object","name":"Selection","id":"p1508","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1509"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"ILNAILJzJ0AHMam+PnMnQKPyiZOfcCdAfEryj1FwJ0Ags0AgsnMnQEYl/97pcydAFhw+iiV5J0BsMxzAbnonQAyFO/SYfidAnYqEU9l/J0AB7jheDIQnQC2tpVWfhCdAaYARjcqIJ0D2VjbIf4knQPHLOHudjCdA7L8zMvOOJ0B+SxroT5AnQMAoRYyIkCdA7L8zMvOOJ0DbGRXeR44nQPZWNsh/iSdAirf1A4uGJ0AB7jheDIQnQNMQiXGFgCdACoU79Jh+J0A47yMdiXsnQBYcPooleSdAc+DSlCx3J0Ags0AgsnMnQA=="},"shape":[29],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"biGPGr/a9j/o4yC2Tt/2P/ucjp+ZBvc/EFb8iOQt9z+hADltMi/3Pw9W/IjkLfc/qkau7IAP9z/8nI6fmQb3P5iucbRb6fY/6OMgtk7f9j/ADr92J732P9Qqs8wDuPY/v3FF47iQ9j8TDQw1VIr2P6241/ltafY/f/oL/ABR9j+a/2kQI0L2P4ZG/CbYGvY/vFAwWoIX9j+GRvwm2Br2P0r4fFChMPY/mv9pECNC9j8Au6ZhwFD2P6241/ltafY/2nDGS3539j/AcUXjuJD2P6ZvRhGUpfY/1CqzzAO49j9uIY8av9r2Pw=="},"shape":[29],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1514","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1515"}}},"glyph":{"type":"object","name":"Line","id":"p1510","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1511","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1512","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1522","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1516","attributes":{"selected":{"type":"object","name":"Selection","id":"p1517","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1518"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[515],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[515],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1523","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1524"}}},"glyph":{"type":"object","name":"Patch","id":"p1519","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","fill_color":"#d1d1d1","hatch_color":"#d1d1d1"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1520","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","line_alpha":0.1,"fill_color":"#d1d1d1","fill_alpha":0.1,"hatch_color":"#d1d1d1","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1521","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","line_alpha":0.2,"fill_color":"#d1d1d1","fill_alpha":0.2,"hatch_color":"#d1d1d1","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1531","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1525","attributes":{"selected":{"type":"object","name":"Selection","id":"p1526","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1527"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[285],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[285],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1532","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1533"}}},"glyph":{"type":"object","name":"Line","id":"p1528","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1529","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1530","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1540","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1534","attributes":{"selected":{"type":"object","name":"Selection","id":"p1535","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1536"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[402],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[402],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1541","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1542"}}},"glyph":{"type":"object","name":"Patch","id":"p1537","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","fill_color":"#adadad","hatch_color":"#adadad"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1538","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.1,"fill_color":"#adadad","fill_alpha":0.1,"hatch_color":"#adadad","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1539","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.2,"fill_color":"#adadad","fill_alpha":0.2,"hatch_color":"#adadad","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1549","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1543","attributes":{"selected":{"type":"object","name":"Selection","id":"p1544","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1545"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"iMR2mtPqJ0Dezi6YyOonQIjEdprT6idAJmNDqdvqJ0CIxHaa0+onQA=="},"shape":[5],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"9lU1aALj8j+lahA+IuPyP4Y3sB6P4/I/pWoQPiLj8j/2VTVoAuPyPw=="},"shape":[5],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1550","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1551"}}},"glyph":{"type":"object","name":"Patch","id":"p1546","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","fill_color":"#adadad","hatch_color":"#adadad"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1547","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.1,"fill_color":"#adadad","fill_alpha":0.1,"hatch_color":"#adadad","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1548","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.2,"fill_color":"#adadad","fill_alpha":0.2,"hatch_color":"#adadad","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1558","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1552","attributes":{"selected":{"type":"object","name":"Selection","id":"p1553","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1554"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[225],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[225],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1559","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1560"}}},"glyph":{"type":"object","name":"Line","id":"p1555","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1556","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1557","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1567","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1561","attributes":{"selected":{"type":"object","name":"Selection","id":"p1562","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1563"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"iMR2mtPqJ0Dezi6YyOonQIjEdprT6idAJmNDqdvqJ0CIxHaa0+onQA=="},"shape":[5],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"9lU1aALj8j+lahA+IuPyP4Y3sB6P4/I/pWoQPiLj8j/2VTVoAuPyPw=="},"shape":[5],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1568","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1569"}}},"glyph":{"type":"object","name":"Line","id":"p1564","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1565","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1566","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1576","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1570","attributes":{"selected":{"type":"object","name":"Selection","id":"p1571","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1572"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[318],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[318],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1577","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1578"}}},"glyph":{"type":"object","name":"Patch","id":"p1573","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","fill_color":"#828282","hatch_color":"#828282"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1574","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","line_alpha":0.1,"fill_color":"#828282","fill_alpha":0.1,"hatch_color":"#828282","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1575","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","line_alpha":0.2,"fill_color":"#828282","fill_alpha":0.2,"hatch_color":"#828282","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1585","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1579","attributes":{"selected":{"type":"object","name":"Selection","id":"p1580","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1581"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"G1/kWLrcJ0C+cqNArdwnQOzIJe6h3CdAG1/kWLrcJ0C3TRLVydwnQFaUSIgC3SdAkMmst0rdJ0CGZhV7TN0nQMz+EOeS3SdAgPqayqbdJ0AFNHUW290nQJuamSn/3SdAQGnZRSPeJ0C+Xfw/Vd4nQHqePXVr3idA7vQy1qjeJ0C106Gks94nQAs1TgX63idA7wgG1PveJ0AqPmoDRN8nQHTs0TJK3ydAZHPOMozfJ0ACX/Esmt8nQJ+oMmLU3ydAUDdJx+nfJ0DZ3ZaRHOAnQM41yU854CdAFBP7wGTgJ0B4lc61iOAnQE5IX/Cs4CdAvp84FdjgJ0CJfcMf9eAnQPyEsyYn4SdAw7InTz3hJ0Cb2BAQduEnQP7ni36F4SdAQLr3C8XhJ0A4HfCtzeEnQM/zCsoT4idAc1JU3RXiJ0Cth7gMXuInQBLD7bxh4idA6LwcPKbiJ0DcjzizruInQCLygGvu4idANsLYmvriJ0BeJ+WaNuMnQLanLE1F4ydAl1xJyn7jJ0CY3evijuMnQNKRrfnG4ydAthg0b9fjJ0AMxxEpD+QnQPjBsjIf5CdAR/x1WFfkJ0D0DfxhZuQnQIEx2oef5CdA+5tZIa3kJ0C8Zj635+QnQGx6HWHz5CdA9pui5i/lJ0Cv+8QnOeUnQDHRBhZ45SdAziDAHH7lJ0BrBmtFwOUnQHXTfAPC5SdAeUz7eQTmJ0CmO890COYnQKkOhJxF5idA33AzpFDmJ0Chw3adheYnQBuml9OY5idAdrpd2sTmJ0BV2/sC4eYnQDr1arQD5ydAkBBgMinnJ0CUD9t0QucnQMpFxGFx5ydALMduJoHnJ0AFeyiRuecnQHCtY7G/5ydAhcHogP3nJ0A/sIzAAegnQJcYp5Y46CdAeeXw70noJ0DucYl5cOgnQLQaVR+S6CdAUz6imKXoJ0BbM/Uk2OgnQO5PuU7a6CdAMUY5yvnoJ0DuT7lO2ugnQOvxvWWu6CdAtBpVH5LoJ0B55fDvSegnQJfTHw486CdAP7CMwAHoJ0BSKhVO2ucnQAV7KJG55ydAyDP1uHvnJ0DKRcRhcecnQJAQYDIp5ydAaxVJ7yDnJ0BV2/sC4eYnQCIbhHrJ5idAG6aX05jmJ0DAyAqcdOYnQOBwM6RQ5idA5jyUJSHmJ0CmO890COYnQMS1K2rO5SdAawZrRcDlJ0DFfNEtfOUnQDHRBhZ45SdA9pui5i/lJ0BKrVbqK+UnQLxmPrfn5CdAVEAWdd3kJ0CBMdqHn+QnQC/OUvmP5CdASPx1WFfkJ0B8+491Q+QnQAzHESkP5CdAFl/LovfjJ0DSka35xuMnQASFpGGs4ydAl1xJyn7jJ0ByY3dlYeMnQF0n5Zo24ydATOi3hBbjJ0Ai8oBr7uInQC6r/rjL4idA6LwcPKbiJ0D+D8EqgeInQK2HuAxe4idA9+a8+zbiJ0ByUlTdFeInQJMnZXHt4SdAOB3wrc3hJ0C9AVyppOEnQP7ni36F4SdAewRYyFzhJ0DEsidPPeEnQNwPBdUV4SdAiX3DH/XgJ0De+7jVz+AnQE5IX/Cs4CdAArJRworgJ0AUE/vAZOAnQI7xSoJG4CdA2d2WkRzgJ0C+VyP+AuAnQJ+oMmLU3ydAnUtiLMDfJ0Bkc84yjN8nQKMZZAp+3ydAKj5qA0TfJ0C182eUPN8nQO8IBtT73idA8t+/xfveJ0AIAMozvN4nQLXToaSz3idAJqa9233eJ0B6nj11a94nQK4iVcJA3idAQGnZRSPeJ0BC1fePBN4nQAY0dRbb3SdA6AV2L8ndJ0DL/hDnkt0nQDG4y3KO3SdAUHYccFPdJ0CRyay3St0nQPqpi3QZ3SdAVpRIiALdJ0AKnYnS4dwnQBtf5Fi63CdA"},"shape":[177],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"xh6QvAkq8z+jK17VYCrzP19ZswzVK/M/rh3Yk/8r8z9fWbMM1SvzP2jGRJ0sK/M/bOfuQGgq8z+jK17VYCrzP5r/2G1BKfM/5/0Inuwo8z/0UO0fFSjzPyrQs2Z4J/M/1uXXm+Em8z9uol4vBCbzP0zHMU+mJfM/snQJ+I8k8z85HDKZYSTzP/ZGtMAbI/M/cQQ/2xMj8z92PSvHwyHzPzoZX4mnIfM/usipx3Mg8z9+6wlSMyDzPxqrq+YiH/M/wr20Gr8e8z80dhGP0h3zPwaQX+NKHfM/LCu/1IEc8z9KYgqs1hvzP/BrvZMwG/M/jjS1dGIa8z8q6ae73RnzP9IGYD3uGPM/GltuCIkY8z8W2QoGehfzP5f0kZQzF/M/Wau1zgUW8z8ArYwc3hXzP559YJeRFPM/aHab9ocU8z+iCP/BLxPzP+JPC2AdE/M/LA7UudMR8z8mIrYoqRHzPxYsDeFyEPM/avRg8TQQ8z9+1zhKDA/zP67GC7rADvM/lRauEKAN8z/ymLaCTA3zP0nGPFMuDPM/NmthS9gL8z83qLI/uArzP3o9DBRkCvM/uCARzj4J8z++D7fc7wjzP+sdq9PCB/M/AuJhpXsH8z/riNJORAbzP0a0DG4HBvM/Nw/oW8ME8z+Khrc2kwTzP+X9t1s+A/M/zlhi/x4D8z9OcMXhswHzPxIrDciqAfM/Vv23kDYA8z9YA8wbHwDzP5rPYlnC/vI/8whtnYD+8j/eoQ0iTv3yP8bVaRzb/PI/InS46tn78j+mn7xRMfvyP2ZGY7Nl+vI/hP+kF4b58j+pGA588fjyP37wE+HZ9/I/7eq4RH338j+//MbtLPbyPzG9Yw0J9vI/dY8O1pT08j+yEe2Od/TyP7lhuZ4g8/I/zB3XxKXy8j/9M2RnrPHyPyzWuwO68PI/QQYPMDjw8j+F2Ln4w+7yPzTsgjuq7vI/yapkwU/t8j8fNwV1z+zyP8mqZMFP7fI/Q+y1X57t8j9jAvsAju7yP4XYufjD7vI/REYzXJzv8j9BBg8wOPDyP6SMfqaz8PI//TNkZ6zx8j+5qK1g1PHyP4RUS0L88vI/uWG5niDz8j84dTd9K/TyP3WPDtaU9PI/hDoteWX18j8xvWMNCfbyP9Ao0DGm9vI/7eq4RH338j/M73Up6vfyP6kYDnzx+PI/ixy4gTD58j9mRmOzZfryPzVQOA54+vI/C4t/x8b78j8idLjq2fvyPygNIYMc/fI/3qENIk798j/1/kk2dv7yP5rPYlnC/vI/evFra9T/8j9W/beQNgDzP46e/9Y1AfM/EisNyKoB8z+LnjHVmQLzP85YYv8eA/M/QS/VXP8D8z+Khrc2kwTzP8UtRZVlBfM/RrQMbgcG8z+Kt1tNzAbzPwLiYaV7B/M/CuFBATQI8z++D7fc7wjzP3MzT5OdCfM/ej0MFGQK8z/hl+a1CQvzPzZrYUvYC/M/pP+eiHkM8z/ymLaCTA3zP5wc2JftDfM/rsYLusAO8z/xpHJQZg/zP2r0YPE0EPM/b56NDOQQ8z8mIrYoqRHzPzC81/5mEvM/4k8LYB0T8z/z4jLx7hPzP559YJeRFPM/v198ansV8z9aq7XOBRbzP7CaVhQMF/M/FtkKBnoX8z8yBW/6oBjzP9IGYD3uGPM/gc7nyDka8z+ONLV0YhrzP8kCxV3WG/M/SmIKrNYb8z8GkF/jSh3zP/ybITWBHfM/wr20Gr8e8z9dkvCFNB/zP37rCVIzIPM/Y4Rj7O4g8z86GV+JpyHzP3ivFC6vIvM/9ka0wBsj8z/FfIS3dCTzP7J0CfiPJPM/bqJeLwQm8z9vlXk/PybzPyrQs2Z4J/M/xcACtxgo8z/n/Qie7CjzP8YekLwJKvM/"},"shape":[177],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1586","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1587"}}},"glyph":{"type":"object","name":"Line","id":"p1582","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1583","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1584","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1594","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1588","attributes":{"selected":{"type":"object","name":"Selection","id":"p1589","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1590"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"QGnZRSPeJ0BVHxr9Id4nQEBp2UUj3idAMOKzYTHeJ0BAadlFI94nQA=="},"shape":[5],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"hnRVqBMj8z/2RrTAGyPzP9jf7uAyI/M/9ka0wBsj8z+GdFWoEyPzPw=="},"shape":[5],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1595","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1596"}}},"glyph":{"type":"object","name":"Patch","id":"p1591","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","fill_color":"#5c5c5c","hatch_color":"#5c5c5c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1592","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.1,"fill_color":"#5c5c5c","fill_alpha":0.1,"hatch_color":"#5c5c5c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1593","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.2,"fill_color":"#5c5c5c","fill_alpha":0.2,"hatch_color":"#5c5c5c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1603","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1597","attributes":{"selected":{"type":"object","name":"Selection","id":"p1598","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1599"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"ep49dWveJ0B3NDcgXd4nQHqePXVr3idAtdOhpLPeJ0Dhp2Vt494nQO8IBtT73idAKj5qA0TfJ0CsF2znSt8nQGRzzjKM3ydA8DIbVJzfJ0CfqDJi1N8nQCS5m3Ls3ydA2d2WkRzgJ0A21qPUO+AnQBQT+8Bk4CdAJl3kCIvgJ0BOSF/wrOAnQEg90CDa4CdAiX3DH/XgJ0ChDGNJKeEnQMOyJ0894SdAa5Q0jXjhJ0D+54t+heEnQK1z9Z3H4SdAOB3wrc3hJ0BzUlTdFeInQJDqu3kW4idArYe4DF7iJ0BZwgq/ZeInQOi8HDym4idA56i64LPiJ0Ai8oBr7uInQAmlWeQA4ydAXSflmjbjJ0BLJl2fTOMnQJdcScp+4ydA2FjVKJfjJ0DSka35xuMnQKPu3pHg4ydADMcRKQ/kJ0BHbt/nKOQnQEf8dVhX5CdA5hE+QnDkJ0CBMdqHn+QnQK95UHi25CdAvGY+t+fkJ0BeLlB8++QnQPabouYv5SdAVc6yAz/lJ0Ax0QYWeOUnQAlbNfGA5SdAawZrRcDlJ0BWv+xJweUnQGNhRIwA5idApjvPdAjmJ0D43+IgQOYnQOBwM6RQ5idANLTOw3/mJ0AappfTmOYnQJjRHv++5idAVdv7AuHmJ0CO+CI5/eYnQJAQYDIp5ydAJssdlznnJ0DKRcRhcecnQOjJcXtz5ydAjjM3RJnnJ0DKRcRhcecnQI++fCtE5ydAkBBgMinnJ0BV2/sC4eYnQBqMekzd5idAG6aX05jmJ0CI9lf6hOYnQOBwM6RQ5idACmKlrS7mJ0CmO890COYnQFQiJBja5SdAagZrRcDlJ0BTCcTqhuUnQDHRBhZ45SdAUh3ExTTlJ0D2m6LmL+UnQLxmPrfn5CdAiWj9cOPkJ0CBMdqHn+QnQEGDUBKT5CdAR/x1WFfkJ0CNXfLYQ+QnQAzHESkP5CdADFjppPXjJ0DSka35xuMnQP7pXgWo4ydAl1xJyn7jJ0C7fH2UWuMnQF4n5Zo24ydAy/pqDQ3jJ0Ai8oBr7uInQNVqt5q/4idA6bwcPKbiJ0BUzhCycuInQK2HuAxe4idAamGe2CbiJ0BzUlTdFeInQNigM3jc4SdAOB3wrc3hJ0CFA9vPk+EnQP7ni36F4SdAX08ts0zhJ0DDsidPPeEnQDrLXfoG4SdAiX3DH/XgJ0AgfvxtwuAnQE5IX/Cs4CdAWy6a837gJ0AUE/vAZOAnQOTF4Ik84CdA2d2WkRzgJ0ARdWJi+98nQJ+oMmLU3ydAGqc4mbvfJ0Bkc84yjN8nQDCH+3593ydAKj5qA0TfJ0CLI35CQd8nQHSZ/mYK3ydA7wgG1PveJ0BvYxdn0t4nQLXToaSz3idA/CUiY5jeJ0B6nj11a94nQDRzv3EB5idApjvPdAjmJ0DUycPlEeYnQKY7z3QI5idANHO/cQHmJ0CwhIEbGeAnQNndlpEc4CdAHFfzz0/gJ0AUE/vAZOAnQG7rFhuI4CdATkhf8KzgJ0Dl+Si+w+AnQIl9wx/14CdASBj6YwPhJ0DDsidPPeEnQHn2XSZH4SdA/ueLfoXhJ0A+7pVnjuEnQDgd8K3N4SdAVF95q9jhJ0BzUlTdFeInQP4KXfck4idArYe4DF7iJ0A/tnipcuInQOi8HDym4idADK9D2MDiJ0Ai8oBr7uInQKLdwf4O4ydAXSflmjbjJ0AQl5DqXOMnQJdcScp+4ydAMnLQgKrjJ0DSka35xuMnQK0nvgz44ydAC8cRKQ/kJ0BGqJQrRuQnQEf8dVhX5CdAL0eEGJXkJ0CBMdqHn+QnQOp/oTzl5CdAvGY+t+fkJ0D2m6LmL+UnQK5UEgpC5SdAMdEGFnjlJ0Cf/rhgouUnQGsGa0XA5SdAzLiCZeflJ0BrBmtFwOUnQFxm+Gq45SdAvXMSynrlJ0Aw0QYWeOUnQI08iEY25SdA9pui5i/lJ0ByIJkk8eQnQLxmPrfn5CdABvx0hqvkJ0CBMdqHn+QnQOr9psRl5CdAR/x1WFfkJ0BwffvtH+QnQAvHESkP5CdA/msN7tnjJ0DSka35xuMnQDuQ/miT4ydAllxJyn7jJ0Bu5dQpTOMnQF4n5Zo24ydAaUO83APjJ0Ai8oBr7uInQBD8aGG64idA6LwcPKbiJ0DkzWOnb+InQK2HuAxe4idAotX8oiPiJ0B0UlTdFeInQGPRIGnW4SdAOB3wrc3hJ0CO1GVKiOEnQP7ni36F4SdAw7InTz3hJ0BJXkOANeEnQIl9wx/14CdAva5apdvgJ0BOSF/wrOAnQG3dccp64CdAFBP7wGTgJ0DY3ZaRHOAnQLCEgRsZ4CdA"},"shape":[219],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[219],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1604","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1605"}}},"glyph":{"type":"object","name":"Patch","id":"p1600","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","fill_color":"#5c5c5c","hatch_color":"#5c5c5c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1601","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.1,"fill_color":"#5c5c5c","fill_alpha":0.1,"hatch_color":"#5c5c5c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1602","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.2,"fill_color":"#5c5c5c","fill_alpha":0.2,"hatch_color":"#5c5c5c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1612","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1606","attributes":{"selected":{"type":"object","name":"Selection","id":"p1607","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1608"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"BXsokbnnJ0DeCpaetucnQAV7KJG55ydA0sdT7LvnJ0AFeyiRuecnQA=="},"shape":[5],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"NMx48Bbz8j+5YbmeIPPyP20m1O458/I/uWG5niDz8j80zHjwFvPyPw=="},"shape":[5],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1613","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1614"}}},"glyph":{"type":"object","name":"Patch","id":"p1609","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","fill_color":"#5c5c5c","hatch_color":"#5c5c5c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1610","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.1,"fill_color":"#5c5c5c","fill_alpha":0.1,"hatch_color":"#5c5c5c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1611","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.2,"fill_color":"#5c5c5c","fill_alpha":0.2,"hatch_color":"#5c5c5c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1621","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1615","attributes":{"selected":{"type":"object","name":"Selection","id":"p1616","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1617"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"QGnZRSPeJ0BVHxr9Id4nQEBp2UUj3idAMOKzYTHeJ0BAadlFI94nQA=="},"shape":[5],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"hnRVqBMj8z/2RrTAGyPzP9jf7uAyI/M/9ka0wBsj8z+GdFWoEyPzPw=="},"shape":[5],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1622","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1623"}}},"glyph":{"type":"object","name":"Line","id":"p1618","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1619","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1620","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1630","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1624","attributes":{"selected":{"type":"object","name":"Selection","id":"p1625","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1626"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"ep49dWveJ0B3NDcgXd4nQHqePXVr3idAtdOhpLPeJ0Dhp2Vt494nQO8IBtT73idAKj5qA0TfJ0CsF2znSt8nQGRzzjKM3ydA8DIbVJzfJ0CfqDJi1N8nQCS5m3Ls3ydA2d2WkRzgJ0A21qPUO+AnQBQT+8Bk4CdAJl3kCIvgJ0BOSF/wrOAnQEg90CDa4CdAiX3DH/XgJ0ChDGNJKeEnQMOyJ0894SdAa5Q0jXjhJ0D+54t+heEnQK1z9Z3H4SdAOB3wrc3hJ0BzUlTdFeInQJDqu3kW4idArYe4DF7iJ0BZwgq/ZeInQOi8HDym4idA56i64LPiJ0Ai8oBr7uInQAmlWeQA4ydAXSflmjbjJ0BLJl2fTOMnQJdcScp+4ydA2FjVKJfjJ0DSka35xuMnQKPu3pHg4ydADMcRKQ/kJ0BHbt/nKOQnQEf8dVhX5CdA5hE+QnDkJ0CBMdqHn+QnQK95UHi25CdAvGY+t+fkJ0BeLlB8++QnQPabouYv5SdAVc6yAz/lJ0Ax0QYWeOUnQAlbNfGA5SdAawZrRcDlJ0BWv+xJweUnQGNhRIwA5idApjvPdAjmJ0D43+IgQOYnQOBwM6RQ5idANLTOw3/mJ0AappfTmOYnQJjRHv++5idAVdv7AuHmJ0CO+CI5/eYnQJAQYDIp5ydAJssdlznnJ0DKRcRhcecnQOjJcXtz5ydAjjM3RJnnJ0DKRcRhcecnQI++fCtE5ydAkBBgMinnJ0BV2/sC4eYnQBqMekzd5idAG6aX05jmJ0CI9lf6hOYnQOBwM6RQ5idACmKlrS7mJ0CmO890COYnQFQiJBja5SdAagZrRcDlJ0BTCcTqhuUnQDHRBhZ45SdAUh3ExTTlJ0D2m6LmL+UnQLxmPrfn5CdAiWj9cOPkJ0CBMdqHn+QnQEGDUBKT5CdAR/x1WFfkJ0CNXfLYQ+QnQAzHESkP5CdADFjppPXjJ0DSka35xuMnQP7pXgWo4ydAl1xJyn7jJ0C7fH2UWuMnQF4n5Zo24ydAy/pqDQ3jJ0Ai8oBr7uInQNVqt5q/4idA6bwcPKbiJ0BUzhCycuInQK2HuAxe4idAamGe2CbiJ0BzUlTdFeInQNigM3jc4SdAOB3wrc3hJ0CFA9vPk+EnQP7ni36F4SdAX08ts0zhJ0DDsidPPeEnQDrLXfoG4SdAiX3DH/XgJ0AgfvxtwuAnQE5IX/Cs4CdAWy6a837gJ0AUE/vAZOAnQOTF4Ik84CdA2d2WkRzgJ0ARdWJi+98nQJ+oMmLU3ydAGqc4mbvfJ0Bkc84yjN8nQDCH+3593ydAKj5qA0TfJ0CLI35CQd8nQHSZ/mYK3ydA7wgG1PveJ0BvYxdn0t4nQLXToaSz3idA/CUiY5jeJ0B6nj11a94nQA=="},"shape":[131],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"zqW94Ush8z86GV+JpyHzP8z0QVi3IvM/+wxpGiUi8z86GV+JpyHzP1NbvOFpIfM/JeeKJFQg8z9+6wlSMyDzP3Dzto8MH/M/wr20Gr8e8z+LQklwvh3zPwaQX+NKHfM/nvF7WGwc8z9KYgqs1hvzP1IysXIYG/M/jjS1dGIa8z9Wu/wcxBnzP9IGYD3uGPM/HnJuA3AY8z8W2QoGehfzPwD2avcbF/M/Wqu1zgUW8z/IOcKmyBXzP559YJeRFPM/oFplrHQU8z9trMFFIBPzP+JPC2AdE/M/Ftz8280R8z8mIrYoqRHzP9e/wL52EPM/avRg8TQQ8z/2LNhOGw/zP67GC7rADvM/lgIPbboN8z/ymLaCTA3zPzALCVdUDPM/NmthS9gL8z+oBSdy6ArzP3o9DBRkCvM/gtG6sXYJ8z++D7fc7wjzPzjQD2j/B/M/AuJhpXsH8z8HOc3zgQbzP0a0DG4HBvM/RK0prP0E8z+Khrc2kwTzP+wTV2VxA/M/zlhi/x4D8z/oot292wHzPxIrDciqAfM/UwIhRzwA8z9W/beQNgDzP5rPYlnC/vI/7MFPq5X+8j/eoQ0iTv3yP7miR5Tu/PI/InS46tn78j8cPppkRfvyP2ZGY7Nl+vI/hgYTr5b58j+pGA588fjyP5QxONXd9/I/7eq4RH338j/1JyKNFfbyPzG9Yw0J9vI/dI8O1pT08j9E5h35+PPyP3aPDtaU9PI/jkFbru708j/3A9UN+fXyPzG9Yw0J9vI/XjoLKyb38j/t6rhEfffyP73Rpdda+PI/qRgOfPH48j/H18KQlfnyP2ZGY7Nl+vI/65VeP9b68j8idLjq2fvyP1VVN18b/PI/3qENIk798j9Nehf9Y/3yP6kc92Ku/vI/ms9iWcL+8j9mcvxr+//yP1b9t5A2APM/zclbI00B8z8SKw3IqgHzP2h9ol6jAvM/zlhi/x4D8z/FFizi/APzP4qGtzaTBPM/ln6V3FcF8z9GtAxuBwbzP7EQk6CyBvM/AuJhpXsH8z+AidMBDQjzP74Pt9zvCPM/4z3GeGgJ8z96PQwUZArzP3I6vs7GCvM/NmthS9gL8z+m1alzKgzzP/KYtoJMDfM/NNXWepUN8z+uxgu6wA7zP0CbLPcID/M/avRg8TQQ8z9CSUa0hBDzPyYitiipEfM/K15DHwgS8z/iTwtgHRPzP77vhOmSE/M/nn1gl5EU8z89p1naJBXzP1qrtc4FFvM/KBsUsr4W8z8W2QoGehfzP7ZoXwRhGPM/0gZgPe4Y8z8LXrTwDRrzP440tXRiGvM/VJZ6tcYb8z9KYgqs1hvzPwaQX+NKHfM/c5Ppr6cd8z/CvbQavx7zP8J6ElSAH/M/fusJUjMg8z/Opb3hSyHzPw=="},"shape":[131],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1631","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1632"}}},"glyph":{"type":"object","name":"Line","id":"p1627","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1628","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1629","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1639","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1633","attributes":{"selected":{"type":"object","name":"Selection","id":"p1634","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1635"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"BXsokbnnJ0DeCpaetucnQAV7KJG55ydA0sdT7LvnJ0AFeyiRuecnQA=="},"shape":[5],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"NMx48Bbz8j+5YbmeIPPyP20m1O458/I/uWG5niDz8j80zHjwFvPyPw=="},"shape":[5],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1640","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1641"}}},"glyph":{"type":"object","name":"Line","id":"p1636","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1637","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1638","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1648","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1642","attributes":{"selected":{"type":"object","name":"Selection","id":"p1643","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1644"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"2d2WkRzgJ0CxhIEbGeAnQNndlpEc4CdAFBP7wGTgJ0Bt3XHKeuAnQE5IX/Cs4CdAvK5apdvgJ0CJfcMf9eAnQEpeQ4A14SdAw7InTz3hJ0D+54t+heEnQI7UZUqI4SdAOB3wrc3hJ0Bj0SBp1uEnQHRSVN0V4idAotX8oiPiJ0Cuh7gMXuInQOTNY6dv4idA6LwcPKbiJ0AR/GhhuuInQCLygGvu4idAaEO83APjJ0BdJ+WaNuMnQG7l1ClM4ydAllxJyn7jJ0A7kP5ok+MnQNKRrfnG4ydA/msN7tnjJ0AMxxEpD+QnQHB9++0f5CdAR/x1WFfkJ0Dq/abEZeQnQIEx2oef5CdAB/x0hqvkJ0C8Zj635+QnQHEgmSTx5CdA9pui5i/lJ0CNPIhGNuUnQDHRBhZ45SdAvXMSynrlJ0BcZvhquOUnQGsGa0XA5SdAzLiCZeflJ0BrBmtFwOUnQJ/+uGCi5SdAMdEGFnjlJ0CuVBIKQuUnQPabouYv5SdAvGY+t+fkJ0Dqf6E85eQnQIEx2oef5CdAL0eEGJXkJ0BH/HVYV+QnQEaolCtG5CdADMcRKQ/kJ0CtJ74M+OMnQNKRrfnG4ydAMnLQgKrjJ0CXXEnKfuMnQBCXkOpc4ydAXSflmjbjJ0Ci3cH+DuMnQCLygGvu4idADK9D2MDiJ0DovBw8puInQD+2eKly4idArYe4DF7iJ0D9Cl33JOInQHNSVN0V4idAVF95q9jhJ0A4HfCtzeEnQD7ulWeO4SdA/ueLfoXhJ0B59l0mR+EnQMOyJ0894SdASBj6YwPhJ0CIfcMf9eAnQOX5KL7D4CdATkhf8KzgJ0Bu6xYbiOAnQBQT+8Bk4CdAHFfzz0/gJ0DZ3ZaRHOAnQA=="},"shape":[83],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"sjtRZtYY8z/SBmA97hjzP8KCdLRsGfM/Ruz6+0YZ8z/SBmA97hjzP2RI0F08GPM/FtkKBnoX8z9/9d5OGhfzP1qrtc4FFvM/hJISyOYV8z9gGvK+nhTzP559YJeRFPM/LcTTmkYT8z/iTwtgHRPzP5L1wI7qEfM/JiK2KKkR8z/iSdVBiRDzP2r0YPE0EPM/HT7X8yEP8z+uxgu6wA7zP543tRa1DfM/8pi2gkwN8z9+7uVxQgzzPzZrYUvYC/M/He/q4coK8z96PQwUZArzP3SWDQ9QCfM/vg+33O8I8z8iHWif0gfzPwLiYaV7B/M/sHc9cFQG8z9GtAxuBwbzP5T0ai/VBPM/ioa3NpME8z/dJtNTVAPzP85YYv8eA/M/JYQ+ms8B8z8SKw3IqgHzP+8wpF5GAPM/Vv23kDYA8z+az2JZwv7yP5dRLhyD/vI/3qENIk798j+bAZDa3vzyP96hDSJO/fI/HjMNevj98j+az2JZwv7yP2UuRGgL//I/uV1zCCsA8z9W/beQNgDzP2sL3ch5AfM/EisNyKoB8z/z4oehzQLzP85YYv8eA/M/p0GNJiUE8z+Khrc2kwTzP1mDtL5/BfM/RrQMbgcG8z+vy3oP2wbzPwLiYaV7B/M/tntNXTUI8z++D7fc7wjzPzY+PBaOCfM/ej0MFGQK8z84pCzS5QrzPzZrYUvYC/M/GhfG3D0M8z/ymLaCTA3zP7dhIoGYDfM/rsYLusAO8z+y2k6S+Q7zP2r0YPE0EPM/Dn646WQQ8z8mIrYoqRHzP/P7D/ngEfM/4k8LYB0T8z8qmHD3chPzP559YJeRFPM/eI4F0SEV8z9aq7XOBRbzP8pprdjvFvM/FtkKBnoX8z+yO1Fm1hjzPw=="},"shape":[83],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1649","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1650"}}},"glyph":{"type":"object","name":"Patch","id":"p1645","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","fill_color":"#2b2b2b","hatch_color":"#2b2b2b"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1646","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.1,"fill_color":"#2b2b2b","fill_alpha":0.1,"hatch_color":"#2b2b2b","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1647","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.2,"fill_color":"#2b2b2b","fill_alpha":0.2,"hatch_color":"#2b2b2b","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1657","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1651","attributes":{"selected":{"type":"object","name":"Selection","id":"p1652","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1653"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"pjvPdAjmJ0A0c79xAeYnQKY7z3QI5idA1MnD5RHmJ0CmO890COYnQA=="},"shape":[5],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"qXvTnr/78j8idLjq2fvyP4x3jn8v/PI/InS46tn78j+pe9Oev/vyPw=="},"shape":[5],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1658","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1659"}}},"glyph":{"type":"object","name":"Patch","id":"p1654","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","fill_color":"#2b2b2b","hatch_color":"#2b2b2b"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1655","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.1,"fill_color":"#2b2b2b","fill_alpha":0.1,"hatch_color":"#2b2b2b","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1656","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.2,"fill_color":"#2b2b2b","fill_alpha":0.2,"hatch_color":"#2b2b2b","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1666","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1660","attributes":{"selected":{"type":"object","name":"Selection","id":"p1661","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1662"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"2d2WkRzgJ0CxhIEbGeAnQNndlpEc4CdAFBP7wGTgJ0Bt3XHKeuAnQE5IX/Cs4CdAvK5apdvgJ0CJfcMf9eAnQEpeQ4A14SdAw7InTz3hJ0D+54t+heEnQI7UZUqI4SdAOB3wrc3hJ0Bj0SBp1uEnQHRSVN0V4idAotX8oiPiJ0Cuh7gMXuInQOTNY6dv4idA6LwcPKbiJ0AR/GhhuuInQCLygGvu4idAaEO83APjJ0BdJ+WaNuMnQG7l1ClM4ydAllxJyn7jJ0A7kP5ok+MnQNKRrfnG4ydA/msN7tnjJ0AMxxEpD+QnQHB9++0f5CdAR/x1WFfkJ0Dq/abEZeQnQIEx2oef5CdAB/x0hqvkJ0C8Zj635+QnQHEgmSTx5CdA9pui5i/lJ0CNPIhGNuUnQDHRBhZ45SdAvXMSynrlJ0BcZvhquOUnQGsGa0XA5SdAzLiCZeflJ0BrBmtFwOUnQJ/+uGCi5SdAMdEGFnjlJ0CuVBIKQuUnQPabouYv5SdAvGY+t+fkJ0Dqf6E85eQnQIEx2oef5CdAL0eEGJXkJ0BH/HVYV+QnQEaolCtG5CdADMcRKQ/kJ0CtJ74M+OMnQNKRrfnG4ydAMnLQgKrjJ0CXXEnKfuMnQBCXkOpc4ydAXSflmjbjJ0Ci3cH+DuMnQCLygGvu4idADK9D2MDiJ0DovBw8puInQD+2eKly4idArYe4DF7iJ0D9Cl33JOInQHNSVN0V4idAVF95q9jhJ0A4HfCtzeEnQD7ulWeO4SdA/ueLfoXhJ0B59l0mR+EnQMOyJ0894SdASBj6YwPhJ0CIfcMf9eAnQOX5KL7D4CdATkhf8KzgJ0Bu6xYbiOAnQBQT+8Bk4CdAHFfzz0/gJ0DZ3ZaRHOAnQA=="},"shape":[83],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"sjtRZtYY8z/SBmA97hjzP8KCdLRsGfM/Ruz6+0YZ8z/SBmA97hjzP2RI0F08GPM/FtkKBnoX8z9/9d5OGhfzP1qrtc4FFvM/hJISyOYV8z9gGvK+nhTzP559YJeRFPM/LcTTmkYT8z/iTwtgHRPzP5L1wI7qEfM/JiK2KKkR8z/iSdVBiRDzP2r0YPE0EPM/HT7X8yEP8z+uxgu6wA7zP543tRa1DfM/8pi2gkwN8z9+7uVxQgzzPzZrYUvYC/M/He/q4coK8z96PQwUZArzP3SWDQ9QCfM/vg+33O8I8z8iHWif0gfzPwLiYaV7B/M/sHc9cFQG8z9GtAxuBwbzP5T0ai/VBPM/ioa3NpME8z/dJtNTVAPzP85YYv8eA/M/JYQ+ms8B8z8SKw3IqgHzP+8wpF5GAPM/Vv23kDYA8z+az2JZwv7yP5dRLhyD/vI/3qENIk798j+bAZDa3vzyP96hDSJO/fI/HjMNevj98j+az2JZwv7yP2UuRGgL//I/uV1zCCsA8z9W/beQNgDzP2sL3ch5AfM/EisNyKoB8z/z4oehzQLzP85YYv8eA/M/p0GNJiUE8z+Khrc2kwTzP1mDtL5/BfM/RrQMbgcG8z+vy3oP2wbzPwLiYaV7B/M/tntNXTUI8z++D7fc7wjzPzY+PBaOCfM/ej0MFGQK8z84pCzS5QrzPzZrYUvYC/M/GhfG3D0M8z/ymLaCTA3zP7dhIoGYDfM/rsYLusAO8z+y2k6S+Q7zP2r0YPE0EPM/Dn646WQQ8z8mIrYoqRHzP/P7D/ngEfM/4k8LYB0T8z8qmHD3chPzP559YJeRFPM/eI4F0SEV8z9aq7XOBRbzP8pprdjvFvM/FtkKBnoX8z+yO1Fm1hjzPw=="},"shape":[83],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1667","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1668"}}},"glyph":{"type":"object","name":"Line","id":"p1663","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1664","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1665","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1675","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1669","attributes":{"selected":{"type":"object","name":"Selection","id":"p1670","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1671"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"pjvPdAjmJ0A0c79xAeYnQKY7z3QI5idA1MnD5RHmJ0CmO890COYnQA=="},"shape":[5],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"qXvTnr/78j8idLjq2fvyP4x3jn8v/PI/InS46tn78j+pe9Oev/vyPw=="},"shape":[5],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1676","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1677"}}},"glyph":{"type":"object","name":"Line","id":"p1672","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1673","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1674","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1050","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1036"},{"id":"p1037"},{"id":"p1039"},{"type":"object","name":"SaveTool","id":"p1040"},{"id":"p1041"},{"id":"p2186"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1058","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1059","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1060"},"axis_label":"$$\\log_{10}\\,c_\\mathrm{NFW}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1061"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1063","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1064","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1065"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1066"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1067","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1068","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1069"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1070"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1053","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1054","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1055"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1056"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1057","attributes":{"axis":{"id":"p1053"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1062","attributes":{"dimension":1,"axis":{"id":"p1058"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":70,"min_border_right":2}},1,0],[{"type":"object","name":"Figure","id":"p1077","attributes":{"x_range":{"id":"p1697"},"y_range":{"type":"object","name":"DataRange1d","id":"p1079","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p1086"},"y_scale":{"type":"object","name":"LinearScale","id":"p1087"},"title":{"type":"object","name":"Title","id":"p1084","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p1684","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1678","attributes":{"selected":{"type":"object","name":"Selection","id":"p1679","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1680"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACgI2UOG1cw/KAjZQ4bVzD+FZ6IsEsjMP+srYpHEqsw/EDlVgdN+zD/N/4qz2lLMPyFx5B/kEsw/xXNgvjfLyz+MaAvXZH7LP6N5i+f6Lss/+sUTUWjfyj+fL7fhAIjKP2UBOQa6QMo/3pk5MCr+yT+DLQjoW8HJP6Z4CrHUisk/LwqLLrxQyT/BJ5XLuijJP8KptwxA+8g/HH7mBDP3yD/ZFOg5aOLIPz5qag1n3Mg/cch3FQLOyD9rrLhxEMDIPzSIU1mfvsg/GuVTa+XMyD9JKM0zfMjIPxzsunxf0sg/+rAjiTPiyD9yRbaaBu3IPx9PJMNJGMk/9YMZjfRTyT/yCI0MVaTJP2I3w7lhAco/DFfSjalsyj8wW1lAJwHLP/BQvElkpss/j8LrSCx6zD+uHc9CdIfNPx+Tnhb13M4/4lcfr5Ap0D/Fhm6tXgfRPy3KiY6IC9I/yMbn0kQz0z/v1yz2aXPUP/+6oTHZ3NU/mdxNy/tq1z8f8y5fFRfZP/K+yjDD5No/Kqj8fGTl3D9d/bQGKQLfP6HjdErFnuA/4vntQMTQ4T8VWJBRoQ3jPwPvPD3KT+Q/Vk4iL2Sh5T8BQiX7nfjmP8juyb7lX+g/DJtnMOnB6T8hpaKTvSzrP9tgRvxdl+w/KUW0PMQG7j9QDoEpT3zvPz54+mcBe/A/oyAr5c028T8A0g+jiPTxP7TY4kzAufI/Kp7PorGA8z+TFt2Q1VH0P9/JYbzQJ/U/vIZgFTgI9j91nU3Q7/n2P6wponss7/c/BISecZbz+D96augjzwv6P21pcaEwL/s/E2c1Nvtj/D8AcQtsdqz9P9PQ5y85BP8/D6vSI204AEA7PHos+fYAQIZD98T1vQFAyzA2KQ6UAkBUnXqs73ADQFTVI7ZqUwRAI9rDCHo8BUBHuRxegykGQAzrnMfQHQdAxIzehT0UCECBS2fqBQwJQMMz4oKIBgpAgCWrqmkBC0BVz99VafsLQEwU+KUt9QxAKSR0rkvpDUDNo0HT+9cOQFSpzn6www9AxIiZcThVEECsY5aiCscQQLYzo9LXNhFALzUfS0ykEUBeyaMQFBASQAib9eCMeRJAIFIt1EPhEkCupemX2kkTQGd1nm6NsBNAAV2HA/MXFECxe4JiJ4AUQMv1Mu3S6RRAucY+Yi1ZFUBLR6lqXsYVQH1oDR1rOxZAeWSYO7ezFkAan5tbXzEXQDIaTjRVtBdApcCh1C89GEC6ZD2oD88YQJjSFn32ZxlADPKz4qoHGkASXxabvK8aQEV4R3LTYBtATvm1KKMaHECzcK3VG90cQJf7cTL7qR1AIdY/xamBHkCTHWm4wWEfQDPOBBlnJyBAXDWU4BGiIEAWQuEVDyAhQPln82QtpCFAb0wKUY0rIkDz/YUn67YiQKe7DyeYRSNAh1qei+fYI0DxNw495HAkQA8CJPraCyVAGh8c+fOoJUBuwqLL3kkmQE4qb3qF7CZAjlf4M0+SJ0DQhxXPUDkoQL1EWdar4yhAJzadgn+PKUBzO5GopT0qQN/FKiqG7ipAIugK1l6gK0DkR6CG7lYsQJ/b893kDC1AhB8RPjnGLUDXIm95DoMuQObnuF6hRC9AWkQ3paADMECJ811Hy2YwQMhPXQHXyzBA4ijbe9MyMUAwqcYLx5sxQFexgVABBjJA6aoP/dpyMkBHGY7f8eAyQPScc8ErUTNAEUIqGZLDM0C4i4UOKDc0QN8r7HofqzRAd7nCi+UfNUAIMHOG+ZU1QOxvqB/tDDZAaAk/IeyDNkADp6uYD/s2QB7jXYU2czdASboiFhPrN0AQgJlVq2E4QJ2TAAD62DhA6siLKXZQOUDtaGtwh8c5QMixO9/YPjpAB4OW23i3OkBp6j0lOC87QCGr4m6kpztALWhQ0owgPEDRy9NtqZo8QFUl5qmFFD1A/OQXfcSRPUB9RrAMkg4+QFeQ+dDkjT5Aa7/783APP0CGzN0fepE/QJ4zadv3CkBAAWYLDXRNQED5xz4s2ZBAQJdE/A3Z1EBAtXTMns8YQUDSFX/C4VxBQPtvNKFGoUFAMlJ5MCXmQUCXJs42DipCQKCFiXE9bkJA9wOh53KxQkDJd5x0dPNCQPVQ3E4mNUNA9xI1Xwt2Q0ATjjyxobVDQE537ABo80NA3lCQ9XkwREDpVlETT2tEQLItvNMWpURAy6z/3sbcREA+h6PMCBNFQCp2GXO+R0VAnp4xNEB6RUBOY0x1/atFQJizd2xK3EVArQYur0ULRkD+s8kSfjhGQEWMPKfPZEZAUSquyBeQRkB94Pf9H7tGQNr3X8g+5UZAfCTXsAQPR0COl4nFhDhHQGv0i0chYkdANv1t9/6LR0BpyA0xjrVHQKRf2EMJ4EdAylGJxy0LSECxShe3rzZIQN8G2L4XY0hAK71Ju1iRSEAb72EWBcFIQO6UaSTm8UhAHe41S9kkSUCJH999pFhJQD9cNSa9jUlAA6jleNTDSUChMsmUF/xJQJC05eV4NUpAkyhB8ThwSkCOw4+zY6xKQMNCvGlX6UpAfHYp8kAnS0BDL6uYdmRLQJN5B4xZoktAZn1LsLLhS0A7FM3c3B9MQERl+SdTXkxAaLDx5IObTEDxcfZxgNdMQBNXJBwvEk1Aw4h0TihMTUDvktoPE4RNQPeEVTdKuk1AspfWV1ruTUBWhpw4CyBOQIxkbAROTk5AC10tQrh6TkAI3Sh1gqNOQKl3k2aoyE5A6NCyYxrrTkAzDC9eDwlPQJxLklVOI09Aw7aGJn45T0A6B7svXExPQMGFvZFVW09A8NXGYs5lT0DbNaKsr2tPQH3dPuWVbU9AAf10j3FsT0BwC0mVbmZPQMX2JimqXU9AfKftLAxST0BNmdEmzkJPQL8XvrIEMU9Ab7u5KkgcT0Clwb5ekQZPQACq1UZL7k5Ae1s6qP3VTkD/vPxGRbxOQKWSt8W8ok5AZ9ai+7GJTkAt1wHjmXBOQIyQNH++WE5AhyhVVzZBTkDxRefR2CpOQKK7Ae6aFk5Ax0FObnQCTkCUq2meSvBNQAgOpRWU301ATbvjFgbPTUDZaqohDsBNQCUDbc15sU1A6OjvKOGjTUCDPxsyIJZNQBXV97dNh01At8xzI8V4TUDQfrpNFGpNQJVOrBEPWk1AF5Btnu9HTUCt4s94RjRNQAqGtUXMHU1Ax+VhySQFTUAfWZvnFOpMQJZcDi6VzExA7U5rBdSsTECeJvh6w4pMQBxqrRraZkxAWGIh3Ik/TECAqzO2gxVMQFBn0v+n6EtA5pp7v3G5S0DsHOi53IhLQG79ta7iVUtA50FXWB8iS0DnHqqRMuxKQAbGBEh6tEpAtcJGTxR8SkB1gnSw90FKQDmoeJlDCEpAqjHq46nNSUADDs7MQJJJQBxDmu+IVklAL+0U7aMaSUCfySzS5N1IQHqhk/HfoEhAINGBf9pjSEAjHBz28yZIQDMfb+tc6UdAkMfGwTKrR0Ch6405vWxHQJKUX1mpLUdAcoCCzfPuRkDnZCLRWa9GQHv9m+i4bkZAX7Mh3jgtRkCD0jfuw+pFQAGfLCv8p0VAuZlnZZdkRUB2dtSRAyBFQCpiSLBX2kRA9YqDaJeUREC+axscKE5EQF5Iba/lBkRA3gmnYhPAQ0C5A02ZVXlDQDQIl2dNM0NAt+s5C/LsQkDq6ieCv6dCQGg6hemhYkJAMHGMXIYeQkCe1iQkp9tBQMwsHXnJmUFA6xkC+ppZQUAahEkR4BpBQKJ0+AnR3UBAbiNYvuKhQECgps52ZGdAQGMcA4QKMEBAL40J4jrxP0AxxSNpE4Y/QOM9Ui40Hj9AAzLG1k24PkAuBdHc0FQ+QDsEAsd38z1A28BBbg2TPUCzORxPXzU9QF0iIofX1zxALxzB8SF6PEAnmj4CPB08QLpTDy5FwTtAWeq7MwhlO0CzlSbOmwc7QBT5bXfgqDpAkdcFCVdIOkBE7tVLBuU5QJHPXmQJgTlAsdfFqCkaOUCmstUCaLA4QDPy09wzRThA2B391UnYN0CgYz6TMWg3QI0vnH4G9TZAjgPgFkN/NkCiVQRDdAc2QJmVlGGvjTVA7AWQ5mkSNUD7vBUHBJY0QF/ZjnG8GDRAkBPc+/OaM0AYo51e6xwzQP7oWtAWnzJA38P5OHchMkD9uT2oMKUxQHAwuasYKjFA+NufDHmxMEAMMOReejowQJt2cDymiy9Al+dOSjymLkBRy7rmMcUtQNi4WUDK6yxAbIAXm08XLECq5PNGDUgrQAz24q9veypAj5kfiIi0KUAlY9OMr/MoQM+pW2m3NShAfi5Sk0B+J0Ba8m1iCcomQN07raI5GiZAWD93TCFuJUBJCeHRG8ckQG76rkBhJCRAw/t5pESFI0DYzzkL7ekiQCxdBIfAUSJAHDIih4e9IUBRK28zjC0hQA0OKWFVoiBAX23MB+YZIECjNRYd4i0fQIyKrJA4Lx5AW2IEDMY5HUBy6R1DxkwcQD4NgJfMaxtAZVgMekuPGkBPBrziObwZQKV7meEJ8xhARILqTxUxGEAcTSX8nXQXQJdPQ4ezwxZAQSaLE30WFkALTbOwDnEVQNr+vfER0xRABss0a007FEBRujZ7VaoTQGdTQ8xiIBNAsRqpMzScEkBJJjAHsxsSQBub8QVxoRFAHMnU9awrEUDMe8hmXrwQQKEsq5/dTxBAl0L+I9HTD0BvGz/7Ig8PQKE+E3w3UQ5AB5WA6MWcDUCAOze/deoMQCcmPf2lPwxAmM0AFYaaC0DG+e/ZgPkKQJXAKnfqWApAa/CQ4eS/CUDRsMVBjysJQE0TATW4lQhAv6phJzYFCEDn0GINinIHQEBheDrV4AZApz9QFehKBkAtFUr//bgFQIkFFEYJJgVAc2eJdWyRBEAgw/arPgAEQEaDiQEgbQNAEhOEDFPYAkD6TmiBskICQLxvmawgrQFAf25yX1gWAUAOq8izfX4AQJSBqV87zv8/5gc6T7Ch/j/A1K1DqHL9P2k6ZffbRvw/7h9w/0EZ+z99EvVNGvL5P4nQvkLMz/g/YiZRiGKs9z/m0vi234/2Pyxgym2sdvU/y9MlOGdk9D9JRxpOSFjzP8TS5n31VfI/WrYRVkla8T/moZEJXmLwP9SCjclN7u4/3o04Uucr7T85r9KR9YDrP47JUH3Q4+k/FIKOp1xj6D8cvdqsD/zmP9IgkCobq+U/Q75OGid35D/vwaU82VrjPxiQqeNoTeI/EdCfExlc4T/0yeroJnbgP/Fo+jQqXd8/kBnGrA783T9IdtM/18DcPyZU744xnts/gyx6KiGj2j/JXjFsgsvZP0jcfjlyE9k/GktStYFo2D/tPvvLrNnXPyHBczegWtc//WXqMyfv1j+4N7KIQZPWPwNKQZqsTNY/sAj2dVET1j8YtdeMveLVP9kwfukaxdU/T/njOCmo1T/YORKJPYvVP+d++uLsbtU/4PX2feRj1T96Xsmmcl7VPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1685","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1686"}}},"glyph":{"type":"object","name":"Patch","id":"p1681","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","fill_color":"#6c6c6c","hatch_color":"#6c6c6c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1682","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.1,"fill_color":"#6c6c6c","fill_alpha":0.1,"hatch_color":"#6c6c6c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1683","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.2,"fill_color":"#6c6c6c","fill_alpha":0.2,"hatch_color":"#6c6c6c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1694","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1688","attributes":{"selected":{"type":"object","name":"Selection","id":"p1689","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1690"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAIS1HKhokJI/hLUcqGiQkj+sxQHb8/yRP/8vI95i6JA/+pPRprPljj+LmLQw8ZqLP819+rR9Iog/Jg2HA/PGhD9WTqMPzKqBP7O8w1eBNH4/FDebnLTxeT9crumkMLt2P+ln7zGTn3Q/wZmnDEWjcz/aJ0pDTLtzP29nhKbjm3Q/bvdIJDBNdj9QYHOPMZ94P3Ixt16U63o/kLE47CDZfD+KZWZSahZ+P3x/Hodtkn4/26ls9P8Afj/oTTfr2XF8P7bbBCjtTXo/3UIhzJq7dz/mX3uaHBd1P2vEnUX3uHI//wQGaQIScT8rndTjzBpwP/qysmoY7W8/9hMRgheScD8ROa5IN8BxP81Hm7+zRHM/h6l0azjLdD9AYe/hmVN2P1CAH4kEunc/2wlednm4eD+3db2o10x5P4r+mZ1yCXo/gim11jaeej9b0wfLNCl7P7qllakV8ns/UReLDZsyfT8v1gL+fiZ/P+ElDLMrFYE/50LvpBUTgz8fd2fvQKiFPw6mlBKvs4g/h2si1br0iz8Y63wDTSqPP9/tJRyeFJE/b7EXkypQkj+tgCU9UTOTP3LnkSsMtpM/xJDPSAHckz8TTShGbbCTP4Qx3Ye6RZM/m/PrbFOykj89CgQGFO2RP30LCF99AZE/lV3wThvrjz8glGYVdLuNP1oYpNe+e4s/GwJ4sPGPiT/nE/f4k++HP4f9CZvSE4c/cZb54IkIhz93QnwrOQ6IP2BbELGNSIo/34Jz8GlsjT+XEF6YnNOQPxNUNJ/ze5M/yk2Nwh+2lj8ffBsOd6KaP4bkzW/jKJ8/5xX9FSwgoj9G5Bih3OmkP0oXryJK1Kc/67Et5EO9qj9X1bghXn2tP0VriZE05K8/f06ZsPXlsD+cBuObv46xP78CnOE37rE/IEM5JKH7sT95XhO4gMOxP4PMF3I6VbE/8kZm5ky9sD/iGHloyAqwP1DaQlFtm64/ehOeTVosrT9PuMnIeuKrP9DwnbXxyqo/jf0lthT8qT+XUZApC3upP0VWAv3WQKk//11HEo5DqT+1IPzYi3+pP9Qr2vWa86k/kCDd0t9xqj+1bxgMexqrPxIzVdYzzqs/U9oS2XOPrD//h3R8GoetPyAjddm3xK4/vC33VzotsD+pyv6csC6xPx7vkvvcabI/TMGvEKLWsz+hEImB9na1P6NvWqV/Pbc/aW1SRAEHuT9nzuqFu8S6P+LGcVpddLw/OPfKMHgQvj9j4Vx0UJS/P+C1q7rTjMA/6BSp6UVTwT9MicE0eyjCPw8rk4AsDcM/mStvCBkCxD+zEUAsKAPFP7UVwcRcEMY/gDa9R58fxz8MBf1Emy7IP9Y0ZLLMP8k/BeIig1JOyj+KrRE24F3LP/H2Pk4NcMw/fi6+R6x7zT8eKnonAYLOP9VDd7WWe88/EhTM6uU10D9rNN43B6PQP1XqH5zoD9E/GVYhFpt20T/btx6SNeHRPw2lN8PrWtI//nYcowXm0j/3kJOR8I7TP7sfXzglVdQ/uwugSP1C1T8TmdWkblbWPygMIyxWj9c/v76p6Pjs2D/NH8gxXGjaPwWg4STh+9s/TgVTVv+b3T8zM57uPzzfP29+mdtoaeA/sLLyHTks4T8uTF7NLeDhP9kPOpteiuI/Kr0AE20s4z8pcs2APc7jP5LmSKEReOQ/DI1Y+LE25T9Xuwjy1Q7mP1i0cpJ+B+c/tN09f9ck6D8RUaupMl3pP8F1gAvPrOo/z0NBLq0O7D8hU2O62XjtP7HqupVc6+4/WTRbpV0v8D8UQmUQnujwP9rH9TU4ofE/3EtfaFBY8j+THMeDSA/zP+lE99QSxPM/xecDir939D+y18zD6Cz1P6TjhnVx5/U/By1gmUar9j+RnLIu9X33P+5q8yXvZfg/jf9C5dZm+T+bRHmEmoL6P9SSuLFyufs/PLxvbCgH/T+YKvzHOWX+P2B0Xujj0/8/FF6NVRWlAECgAbJ+p2QBQMdzJzqdJQJAb/UyUNzqAkDBbqLThrQDQJvvnsxUhQRAbI/HSJ1hBUDSyaRsyUcGQGs+5CytOgdACcTxUR46CEAshm6/VEYJQOThY4WXXApAXxvHyzR7C0D7Xf2OmKAMQM2kqljhyw1AaX+oveH4DkDD5gOUKBMQQLgetzVnqhBAb/p+eG0/EUDHO9UXf9ERQAA59KLTXhJAbz4t9UbmEkBh0rFZEmYTQIcFama93BNASt/kpLJJFEB/ciDb2KsUQPhZj6FPAxVAnvt2309QFUDgDsCDZ5EVQCE5Xy3eyRVAAgdsppX4FUAh10O3eiAWQJq2MN5KQRZA2xvCAcRbFkCKLpilmXEWQCIomfKLghZAxgIt6eGOFkC8uC+h5ZQWQDPhsmm1kxZAi9Ao22WKFkBwoZpEiXcWQDEi+m3tWxZAYZY/7C42FkB34WiRpgYWQHkI/0y9zhVA/EKtfuaOFUC6YN8k0kcVQFVpGB9Y+xRAhul1OSGpFEDode23WlIUQKJZEaIF9hNArZRHguGTE0Abo6dnOSwTQBZeJaUkvhJAW1G/Ji5JEkAqN5Un6c0RQGoPgGshTBFA75D7wizGEECxGxongTsQQJq0wtL0YQ9AMyQ2lFNODkDPCl+JHUMNQAm9mKTqRAxAGwWZg8lSC0B5ZnXdD3IKQMS5TNmnoAlAPy8PPwjdCEDNoD6WgyIIQHHY7bn5bAdAO86e94y6BkDpraEkTQYGQNA8lnFpUQVAyduUv6ibBEAf7zNGNucDQCdvFMvyNANAoUraj6SGAkDU2mJKM94BQN4EXSSQOwFAGNgCgySdAECBTTA0jwIAQJ/Ma0ac1f4/W7E+wz2n/T++rUOX63r8P0+ktytkU/s/tetcgrov+j+5p9B0qhD5Px9NbMF49fc/bpW5P1Lg9j+61/8BYMz1P1xKE/cJvfQ/uLQfBw+v8z82rmGMVaXyP1WW6Y3soPE/IONSBkug8D+GmKZqt1PvP0WFzIgnfO0/MT7dC0S/6z8wZZQdqx3qP4brPwxsmug/L773eyY25z9maMN1x/LlP+XCUHJ8z+Q/VfFlCtLJ4z8CQ4mWXt3iP1V3ppqaCeI/xAqdL39H4T8upnBki5TgP3IW/vuX398/FttAq4az3j9xmocnYp/dP8n9iEmSr9w/G/DOpEPZ2z9ca1mXFh7bP3nwWMuPd9o/2dZMFNPi2T8E2jjlIVTZP44QqC6Ivdg/2YtCx7QX2D/xoRsn8mDXP/8cleXmltY/3LqZVDy01T/JOiXdBMPUP3jDDRJvyNM/7k5du5jF0j8YWmZv/sDRPzggLWqZx9A/rqiY0H65zz+7V4kWAAfOP8ZXIFZ7f8w/zCdFrxcsyz8wfm5wiP7JP8oNm8fJ8sg/H9E5G20DyD+EQkrsQRXHP2vWFJ19L8Y/xY/xlO1CxT/TJbZpRk7EP1q5RWB5XMM/RXrIYTR6wj+DGUqrwKHBPwxzOcby6cA/VzXqZHVSwD8N/a6IFK+/Pxi4C+wn8r4/+U1vilNavj9OBOxnv+C9Pwz7Cmq9cb0/O7Ylo+PrvD/nYFywoFG8Py9DZTL5jbs/jhTbipOluj+GMhfKJ465P+wgf2Rhabg/9nhTjG81tz8zuiUHtgy2Px04qnpSA7U/bFm/mT0rtD9Okyk5vYazP8BxuOIYGbM/B2H5fYPMsj+Qx8XxvI2yP5a0R0yER7I/H5lrKj3xsT+HfckCg3mxPz2L5IUU7LA/2f422zNVsD8Z6U/+vnSvPyYUpj3tZ64/ieyUnDmmrT929hr5d0atP3ytUOR+Lq0/bMdO+ZBurT+kK1fTruatP2MOzJ3QcK4/+bOBk+78rj+XySD2G0uvPwYvAvkRX68/WDiudAATrz+/5rxONGuuP4veQg6xb60/pzCYe15ArD8iKWVkee+qP9+YiKHnrak//Zxg7pqWqD8G7sVDUbCnP4CvB6arAqc/w36iJ215pj8/jlA7MfClP0SiWlF7aqU/ePZwPVTHpD/ChZIMffqjP2Jg1dp6D6M/9P729lEyoj9eUUhaWGOhPxOh+e9LwqA/48XgKg9ooD98yquJBlGgPz7W/RuhbqA/CsgqIX6qoD+s01kA1e2gPzwQPTiREqE/aAI02dH7oD/brXzq5Z6gPxPWTEHly58/YFUptLvdnT8chSdHW3KbP7kAb3rSw5g/WV+lvYfwlT9hga4j1SyTPz77YhcQlpA/ozg3TA+ujD92eA2K5/CIP6VxvcCbEYY/kIIUt/0UhD9t/DcDqt+CPyMaqVxOZII/6q9J2/+7gj/nsCJFymiDP3p3jsMOdIQ/JvvktvCghT/ZUaNjoK+GP0EgbaZTZ4c/bVH+t7rnhz+8IvZvigGIP3XScj6JuYc/K3UPw+4uhz/mpVIoW1SGP2S1JGPKNoU/+Var7mX9gz+h1TXCAbeCPwyE5n3ecYE/Ig/dRpM5gD8PpmSJMnN+P2Ml0oKVJn0/89m9FwrFfD9m67FyQ1h9P9bJAN4X/X4/DL3bfJzLgD8ESeQTcW2CPxTlR1nBK4Q/dqULNNrAhT+nz1hKZvyGP8jTBw+b14c/sLPU1UgyiD+afkFlBy2IP6Y2bExdw4c/X//gkrpIhz/LrR/Zt9eGP1dQtxbNk4Y/5QySr4GLhj9G8tvckbWGP6WhkvB09IY//NONf/Aehz8dpLE+MiCHPxBSRKpAtIY/DCMg1P8Ihj8K3pQmf/iEP7cuWh74qIM/2X221BI3gj9BAgULBeCAPyn3FXf5rH8/c2lHNBZTfj80uX0im9d9P0y+EzhCNH4/E7r/cfQ1fz8rqE7UA0KAP0C5whwF2IA/UvqTm+wagT/LrBFhJe+AP2/3mqH4RIA/imVmUmoWfj+WrzM287Z6P7h1oijsvXY/5vEqfWp1cj+cgppnw9xsP8wOrw0kk2U/XN69tWXWXj8tcUf0qBFVPzd4j+R7hUs/Vm/zwY0uQT8QyCU5Aiw3P5KNDymStzA/XshsFOUZLD8ZCEWzKyYyP3Q6kX//VTk/24hZ2rXHQz8eRcYoUnhNP+4ZkciK8lQ/CPv6Bh9qXD+k9VEDfmNiP0hm2HbFtWY/ntAXWgbDaj/m4NIkZhduP461Al8fT3A/gMzj1+LWcD87fVol57RwP18usNNrA3A/7PcJSsbtbT9+yG7tsqdrP+yGg42SwWk/ewrG51SuaD+oL6HbqANpP+ueP15NYmo/BX35bZbIbD/Dc5fMN91vPwZCqcvLmHE/V66l4N0tcz8jlfwc7YV0Pwn8JhHCi3U/NS8o1Domdj8h47QuQpN2P0hm2HbFtXY/IeO0LkKTdj81LyjUOiZ2Pwn8JhHCi3U/uifqFpewdD9VugNJO35zP0mc7os9KXI/zXeSp1TmcD9UpOtdVvNvPyIB1tQ6VG8/eGDpst4wcD+5SwcmzZNxPziCgAhR+3M/EV9geJgFdz8aL3HgxVF6P60WvADvZH0/ru3DN5rAfz8HQXMbAZOAPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1695","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1696"}}},"glyph":{"type":"object","name":"Patch","id":"p1691","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1692","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1693","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1085","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1071"},{"id":"p1072"},{"id":"p1074"},{"type":"object","name":"SaveTool","id":"p1075"},{"id":"p1076"},{"id":"p2187"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1093","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1094","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1095"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1096"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1098","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1099","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1100"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1101"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1102","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1103","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1104"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1105"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1088","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1089","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1090"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1091"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1092","attributes":{"axis":{"id":"p1088"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1097","attributes":{"dimension":1,"axis":{"id":"p1093"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":0,"min_border_right":2}},1,1],[{"type":"object","name":"Figure","id":"p1112","attributes":{"x_range":{"id":"p1405"},"y_range":{"type":"object","name":"Range1d","id":"p1887","attributes":{"start":0.351,"end":1.49}},"x_scale":{"type":"object","name":"LinearScale","id":"p1121"},"y_scale":{"type":"object","name":"LinearScale","id":"p1122"},"title":{"type":"object","name":"Title","id":"p1119","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p1704","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1698","attributes":{"selected":{"type":"object","name":"Selection","id":"p1699","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1700"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[306],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[306],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1705","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1706"}}},"glyph":{"type":"object","name":"Patch","id":"p1701","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1702","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1703","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1713","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1707","attributes":{"selected":{"type":"object","name":"Selection","id":"p1708","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1709"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"kzBdkrw3J0CE7SzIdzcnQKw7IkRmNydA8KIDcmQ3J0CL81V7RjcnQI4nsRXrNidA4dhU+jQ2J0A2FmorSzUnQJBk/dOcNCdArBCH9Ts0J0DZuWlNADQnQAVd/aPkMydAZky+ukQ0J0DeK9JHUzUnQDdg4p7lNidAkzBdkrw3J0DZWsVqjjgnQDpJrBrJOSdA9mbdPZs6J0Cgx71RYDsnQJJ57QbhPCdAiZla/C89J0Dm8xTT0T8nQH4CWGajQidArFAKdmtEJ0B0a1XQFkgnQEikhVwQSidAadRSOopNJ0AumX+WE08nQF89UKT9UidAGpoxNClUJ0BUpk0OcVgnQPIzftOQWydASg9LeORdJ0A/eEjiV2MnQGFPUCueaCdANeFFTMtoJ0AqSkO2Pm4nQCCzQCCycydAFhw+iiV5J0ALhTv0mH4nQAHuOF4MhCdA9lY2yH+JJ0A4uleMYI0nQOy/MzLzjidA4igxnGaUJ0DXkS4G2pknQHGMRbX8nidAzforcE2fJ0DCYynawKQnQLfMJkQ0qidAlWJ3TZqqJ0CtNSSup68nQIIfNj/crydASB9JjR2yJ0CxllvOnLMnQKKeIRgbtSdAhUK+ciK1J0CCOej/ALcnQKy+xVaNuSdAmAcfgo66J0AsxIHN5LwnQKLo1en3vydAjnAc7AHAJ0BiRjyDfMInQJtc6t+UxCdAg9kZVnXFJ0AkAbAtvsYnQGWSA4H8yCdAh+/U47PKJ0B6QhfA6MonQMuYdWdzyydAQE6EyifLJ0B5QhfA6MonQO2CaIClyidA8+E63tXKJ0B5QhfA6MonQOasQoUEzCdAoFluN0bNJ0Dm7PCe0s0nQDXcs9HjzSdAEBU8aOTNJ0ABrOlGFs4nQO3E+xNRzidA6Dp94z3OJ0Db5jOngc0nQB4gFSfzyydAekIXwOjKJ0AFKHeKH8onQFBiWNnPyCdAelg65EXIJ0CWi3jFGsgnQBrQMrCPxydA3HmQ61nGJ0CD2RlWdcUnQNxibC3lxCdAXM3skaHDJ0BMHQ5oZMInQJZnjPTtwCdAjnAc7AHAJ0CoV1/PQr8nQEq3mcehvSdAww6DyEK8J0BQ8w/6Z7snQHsq/p/VuidAmAcfgo66J0BCslzoCLonQIyAfyWCuCdAM0SqF/G1J0CiniEYG7UnQBYDYRfdsidArTUkrqevJ0CqbPaYpK8nQA+hluAgrSdA9W1Wv++qJ0C3zCZENKonQLKpj4u9qCdAavVsLaWlJ0DCYynawKQnQFkeSAS/oCdAzPorcE2fJ0DXkS4G2pknQJ7fo/sfmSdA4SgxnGaUJ0DsvzMy844nQHF1Ibi0iydA9lY2yH+JJ0AA7jheDIQnQN8ePJrgfydAC4U79Jh+J0AWHD6KJXknQCCzQCCycydAyz4phU1zJ0AqSkO2Pm4nQM7NVTVzbCdANeFFTMtoJ0As4oGlVGcnQD94SOJXYydALnxLyR1jJ0AULgQTHV8nQEoPS3jkXSdAfDVkp2FbJ0BUpk0OcVgnQJLMrXNoWCdArpMaxv1VJ0CQl6CEKlQnQF89UKT9UidAh+bro1dSJ0CCT1xnZ1AnQGr9EcHKTidAadRSOopNJ0DVnSshZU0nQM3/VrexSydAGAJHXepJJ0BwaUOAR0gnQHRrVdAWSCdAmuY1SaxGJ0C2cLGTSEUnQNbWaDfsQydAfgJYZqNCJ0AFhyhPcEInQCxQSM6nQCdAOfgUpBE/J0B4/USeuz0nQIqZWvwvPSdA3BaQEH08J0APzBNmRjsnQOBLyTg2OidAF+GfJF05J0BIk0TQsjgnQMT5hmgoOCdAPSV98r83J0CTMF2SvDcnQA=="},"shape":[173],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"sH8Bv3bo5z+WAHVbUDzoP6Pu2Xwkleg/sNw+nvjt6D+8yqO/zEbpP8q4COGgn+k/2KZtAnX46T/llNIjSVHqP/KCN0Udquo/AHGcZvEC6z8MXwGIxVvrPxpNZqmZtOs/JjvLym0N7D81KTDsQWbsP0IXlQ0Wv+w/qEnthk7s7D9OBfou6hftP1zzXlC+cO0/aeHDcZLJ7T93zyiTZiLuP4S9jbQ6e+4/gFIGGYOF7j+Rq/LVDtTuP74sI5pGDu8/n5lX9+Is7z9CRBpkz2nvP6yHvBi3he8/ukXjRkDF7z+5dSE6i97vP4hzoldoEvA/4zHDra8b8D96C0lnSDfwP+qodb4ZSPA/NoHMUF1S8D+4RH+zFmbwP/AfKM+DdPA/3Nt9F/t08D/+r3LiWH/wP7cBpwdvhfA/fZdnMOaH8D9qLyUb9obwP2KgLZTRgvA//Df27Jl78D/wHyjPg3TwP/AdBTyRcfA/Iv3uli9l8D/wBeea81bwP+qodb4ZSPA/VchAyTtH8D9/mbkYVDXwPyiEUw/PHfA/4zHDra8b8D+q1otHXuPvP7l1ITqL3u8/rIe8GLeF7z+emVf34izvP7WYdBel1e4/kavy1Q7U7j+EvY20OnvuP3jPKJNmIu4/lJ9RQsEI7j9p4cNxksntP1vzXlC+cO0/xGnXL4Zv7T9PBfou6hftP0IXlQ0Wv+w/OuGLgu2a7D81KTDsQWbsPyY7y8ptDew/Gk1mqZm06z/EQF32SJzrPw1fAYjFW+s/AHGcZvEC6z9+ZF47tdnqP/GCN0Udquo/5JTSI0lR6j9/lQSQiUvqP9imbQJ1+Ok/y7gI4aCf6T+8yqO/zEbpP7DcPp747eg/o+7ZfCSV6D+WAHVbUDzoP4gSEDp84+c/eySrGKiK5z9uNkb30zHnP2FI4dX/2OY/I6GOv+6p5j9UWny0K4DmP0ZsF5NXJ+Y/OX6ycYPO5T8skE1Qr3XlPx6i6C7bHOU/ErSDDQfE5D8bM6TY7JDkPwTGHuwya+Q/99e5yl4S5D/q6VSpirnjP9z774e2YOM/oapRuHcz4z/ODYtm4gfjP8IfJkUOr+I/tDHBIzpW4j+oQ1wCZv3hP5pV9+CRpOE/JJLKxzKJ4T+NZ5K/vUvhP4B5LZ7p8uA/covIfBWa4D9OFyugpoLgP2adY1tBQeA/y1y6iIjR3z+xXv1z2tDfP5aCMzEyH98/e6Zp7olt3j8u+F0mxjLeP2HKn6vhu90/Ru7VaDkK3T+Vl6iiSuXcPywSDCaRWNw/dDRITUsu3D9MJG4g0bLbPxI2QuPopts/dgFe1ktM2z/pfgE1ywnbP/ZZeKBA9do/Ipy1XCjh2j8g+ialbtraP/dZeKBA9do/9dICaD/72j9w6mroKTbbP4H/a73fnNs/EjZC4+im2z9+AV9Zlx/cPywSDCaRWNw/5vmGtV3R3D9G7tVoOQrdP8g1ZGLCsd0/Ycqfq+G73T97pmnuiW3eP0KkRBQcp94/loIzMTIf3z/IsQRt287fP7Be/XPa0N8/Zp1jW0FB4D9yi8h8FZrgP68Aj3Ip1eA/gHktnuny4D+NZ5K/vUvhP5pV9+CRpOE/ZD2V+ov14T+oQ1wCZv3hP7QxwSM6VuI/wh8mRQ6v4j/PDYtm4gfjP7ndoAkIFOM/3Pvvh7Zg4z/q6VSpirnjP/fXucpeEuQ/SallQPJg5D8Exh7sMmvkPxK0gw0HxOQ/HqLoLtsc5T8skE1Qr3XlP4mWcb29oOU/OX6ycYPO5T9GbBeTVyfmP1RafLQrgOY/YUjh1f/Y5j9uNkb30zHnP3skqxioiuc/iBIQOnzj5z+wfwG/dujnPw=="},"shape":[173],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1714","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1715"}}},"glyph":{"type":"object","name":"Line","id":"p1710","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1711","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1712","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1722","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1716","attributes":{"selected":{"type":"object","name":"Selection","id":"p1717","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1718"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[234],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[234],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1723","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1724"}}},"glyph":{"type":"object","name":"Patch","id":"p1719","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1720","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1721","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1731","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1725","attributes":{"selected":{"type":"object","name":"Selection","id":"p1726","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1727"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"dGtV0BZIJ0CKNfyu9kcnQLSZGX1fRydAUhIEFWJHJ0DIWCeoBEgnQHRrVdAWSCdAWRfxmeJIJ0CmzCNlqEknQMVCiqciSidAAMBakExKJ0A0G15NWEonQFo6WCDKSidAeJWS3vZLJ0Bo1FI6ik0nQMvXvaHdTSdABvFdcWpQJ0BePVCk/VInQLydH+H/UydAVKZNDnFYJ0CTJtTsxlgnQEoPS3jkXSdAVPA71FFeJ0A/eEjiV2MnQPMaPzNkYydAItFSbxRoJ0A14UVMy2gnQCpKQ7Y+bidAzRBwYRJwJ0Ags0AgsnMnQBYcPooleSdACoU79Jh+J0A4TmUmSoAnQAHuOF4MhCdA/rJ+sOmIJ0D2VjbIf4knQOy/MzLzjidAuI5uN6KRJ0DhKDGcZpQnQNeRLgbamSdA3gCOE+2aJ0DM+itwTZ8nQJgGRtJUoSdAwmMp2sCkJ0BNJpl+h6UnQKrQ6XbeqCdAt8wmRDSqJ0CvYnvGq6snQKqfnqaErSdAINUjYM+uJ0CtNSSup68nQIweBtB4sCdAA2rJ4AqzJ0CiniEYG7UnQPr5Ob0UtidA8ZnvL5+4J0BB+HC+ObonQJgHH4KOuidABUHUpiG7J0CE+Xn5obsnQObVfnHNuydA4Z5e3Iy7J0BoYQzhwronQJgHH4KOuidA8M9aKqO5J0BbKehghrgnQOK8S3LgtydAMD0aBtG3J0Ach61p5bcnQI8LwaSPtydAxiWolZ62J0BaXPQKRbUnQKKeIRgbtSdArBbKcvezJ0CGpPl8ubInQN2sg4N3sSdA13yXXBKwJ0CtNSSup68nQKVXWm6rridA+JhLLX+tJ0BtCfkqxawnQOC8WBtNrCdA9et6S3CrJ0C2zCZENKonQCrZB3+EqSdAWpdEm2OmJ0DCYynawKQnQGr+GL5koidAzPorcE2fJ0Ar87CqUZ4nQHBVBVSqmidA15EuBtqZJ0C8RDsv5JYnQOAoMZxmlCdAhk79zCWRJ0DsvzMy844nQPZWNsh/iSdAAu44XgyEJ0ALhTv0mH4nQPpSkQZGeydAFRw+iiV5J0Ags0AgsnMnQPDAOuGncydAKkpDtj5uJ0Dqnn6GHm4nQAwIHZtqaSdANeFFTMtoJ0BK12AKnWUnQD54SOJXYydA6pRHx5ZiJ0Dauu83618nQEoPS3jkXSdAcDNfNJ9dJ0BR5q6evVsnQDwZ6XJWWidAMW0H8gdZJ0BUpk0OcVgnQF7jD2VuVydAknsWlL1VJ0BDArX/TlQnQB1reRwoUydAXz1QpP1SJ0Aqjeq68FEnQD+6vleNUCdAgIRFARJPJ0D4XsXPt00nQGnUUjqKTSdAXVFSModMJ0CaFynMqEsnQIh9Pwr8SidA2roJQGFKJ0BcQakEsUknQBNHe9DWSCdAdGtV0BZIJ0A="},"shape":[133],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"5jTebtF+5z97JKsYqIrnP4gSEDp84+c/lgB1W1A86D+j7tl8JJXoP+mDrW5LnOg/sNw+nvjt6D+8yqO/zEbpP8u4COGgn+k/2KZtAnX46T/llNIjSVHqP/KCN0Udquo/AHGcZvEC6z+APL+ot03rPw1fAYjFW+s/Gk1mqZm06z9xu1AKaPbrPyc7y8ptDew//Geoe+tg7D81KTDsQWbsPzrwJFmhuew/QReVDRa/7D8jzSKDThftP08F+i7qF+0/XPNeUL5w7T+weVyP2nztP0JuxKAave0/auHDcZLJ7T+RwTEvft3tP7jf4BTy5e0/JXy5ApjW7T9p4cNxksntPxjTmx11qu0/XPNeUL5w7T/HKJjVomvtP+yLJp1KNO0/TwX6LuoX7T+AQjKILAHtP0KkxWl0y+w/QheVDRa/7D9H5t8MEIfsPzQpMOxBZuw/MuPQtNsf7D8nO8vKbQ3sPxtNZqmZtOs/PvEHTIqL6z8MXwGIxVvrPwBxnGbxAus/8oI3RR2q6j9CWS+iJX7qP+WU0iNJUeo/2KZtAnX46T/wTUhg0rzpP8u4COGgn+k/vcqjv8xG6T+w3D6e+O3oPzsMwRMPzug/o+7ZfCSV6D+WAHVbUDzoP4gSEDp84+c/eySrGKiK5z9uNkb30zHnP/1SFc87I+c/YEjh1f/Y5j9UWny0K4DmP0ZsF5NXJ+Y/OX6ycYPO5T8skE1Qr3XlPx6i6C7bHOU/ErSDDQfE5D8Exh7sMmvkP5U68mz5YOQ/+Ne5yl4S5D/q6VSpirnjP9z774e2YOM/zw2LZuIH4z9zamHTXu/iP8IfJkUOr+I/tDHBIzpW4j+oQ1wCZv3hP5pV9+CRpOE/jWeSv71L4T/FrDfc0xLhP4B5LZ7p8uA/covIfBWa4D/E0Lp4EHTgP2adY1tBQeA/iTTIqyr43z+wXv1z2tDfP5aCMzEyH98/7gYM8FXy3j97pmnuiW3eP7bzDDJtDt4/Ysqfq+G73T8oJLySFZLdP6YdceKMXt0/Mm4Oi/xb3T+V/Tf8m4bdP2DKn6vhu90/K8N3rx7h3T/jAxjLQmzeP3umae6Jbd4/8Z2IdIQa3z+WgjMxMh/fP7Be/XPa0N8/J9a7kXDq3z9mnWNbQUHgP5C86kZqguA/covIfBWa4D+AeS2e6fLgP0eTlOFHQeE/jWeSv71L4T+aVffgkaThP6hDXAJm/eE/tDHBIzpW4j+IIUen33jiP8IfJkUOr+I/zw2LZuIH4z/c+++HtmDjP+rpVKmKueM/sj0WOcrG4z/317nKXhLkPwTGHuwya+Q/ErSDDQfE5D8eougu2xzlP6B/S7R7K+U/LJBNUK915T85frJxg87lP0ZsF5NXJ+Y/VFp8tCuA5j9iSOHV/9jmP202RvfTMec/5jTebtF+5z8="},"shape":[133],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1732","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1733"}}},"glyph":{"type":"object","name":"Line","id":"p1728","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1729","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1730","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1740","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1734","attributes":{"selected":{"type":"object","name":"Selection","id":"p1735","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1736"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"VKZNDnFYJ0CXzEXvilcnQFx/vSXrVidAWshsDIBWJ0DSCXKPI1YnQEfKO3mZVSdACwO248hUJ0Dm3bsS71MnQGUDwV2PUydAU7hWVABUJ0BmYRpARlUnQCs0pY3eVidAjNvRrUhYJ0BUpk0OcVgnQG7k0h94WSdA+c48F5xaJ0AsxprfE1wnQEkPS3jkXSdAHC0WtYBeJ0AlBFc4a2InQD94SOJXYydA+gUbf8FnJ0A04UVMy2gnQCpKQ7Y+bidAoZpt79JvJ0Ags0AgsnMnQBYcPooleSdAC4U79Jh+J0AB7jheDIQnQEqVJUr9hSdA9lY2yH+JJ0DRTeti+I0nQOy/MzLzjidA5PduhZqSJ0DhKDGcZpQnQGC6Ki2LlidA15EuBtqZJ0AuQ956fJonQFZxXuGCnidAy/orcE2fJ0CJrZGii6InQMJjKdrApCdAJs1HADKmJ0BgCPxGDaknQLfMJkQ0qidAke2gvy6rJ0Aw0PTgt6wnQBkkSh+3rSdA7bFB+hCuJ0CS91uova0nQCDXQYj1rCdAzsOUVTCsJ0DYUo9j46snQN+s1RUTrCdA5qafjEmsJ0CqEGMtDawnQJiTfpI7qydAt8wmRDSqJ0AaEwMAAaonQIXY3iKvqCdAgRHpLGmnJ0AYtJmmMqYnQBB6BzXypCdAwmMp2sCkJ0AIQywSm6MnQPOnuGVloidAMQusbZKhJ0CMv6hh56AnQNkscNinnydAzPorcE2fJ0AOXlR235wnQNeRLgbamSdA/DPV/y2YJ0DhKDGcZpQnQKj9lmCGkSdA7L8zMvOOJ0D2VjbIf4knQAHuOF4MhCdAC4U79Jh+J0AWHD6KJXknQAV6e3DCdSdAILNAILJzJ0DsliRb4G8nQCpKQ7Y+bidAOTgbbZ5rJ0A24UVMy2gnQOrXPh1ZaCdABDmt5RtmJ0DSA6xwmWQnQD94SOJXYydAYQHu71RjJ0COqGUo12EnQGgylXM1YCdAzLf6e7peJ0BKD0t45F0nQGs222mCXSdAlEHmYVpcJ0C4CAJEE1snQBReGTi5WSdAkuYXnIJYJ0BUpk0OcVgnQEgHOQtMYydAP3hI4ldjJ0CWNhren2QnQEKUWR34ZSdAUkcr7UBnJ0BFFkKWoGgnQDXhRUzLaCdAtN2n01NqJ0AI2YoLDWwnQLK+7W+GbSdAKkpDtj5uJ0CHW06r5m4nQBOeRlDvcCdAILNAILJzJ0BDxZN0YHQnQBYcPooleSdAVilL3Yx7J0ALhTv0mH4nQADuOF4MhCdA9lY2yH+JJ0Bmd+Y/I4wnQOy/MzLzjidAcUQ3psWSJ0DhKDGcZpQnQJQ2QD1mlSdAqlw/eZqWJ0AtvfL2r5cnQFLk+LIWmSdA15EuBtqZJ0DcOdqDh5onQMRUds/PmydAQZ1TliOdJ0DOnK42i54nQMz6K3BNnydAfOdnie2fJ0CWEwGREKEnQMf8Qg/EoSdA87cFx+KhJ0D+JUNDgaEnQLl3HzgWoSdA4DYHJiChJ0BC6UCSpKEnQNawWWMVoidA3KTbxsuhJ0CGv4rxW6AnQMz6K3BNnydAbOjJFKWdJ0CiTwp18pknQNeRLgbamSdAQYTsbn+VJ0DhKDGcZpQnQDiGMHKqkCdA7L8zMvOOJ0A3xg9MuoonQPZWNsh/iSdAAe44XgyEJ0CSjKV3ZYAnQAuFO/SYfidAFhw+iiV5J0B7SQArG3QnQCCzQCCycydAKkpDtj5uJ0ADEBNOqGwnQJOBXLLNaCdANeFFTMtoJ0CJHUS9AmYnQEB4SOJXYydATEp3sAhjJ0B24XAmsWAnQHynYstjXydATBDNWDtfJ0BZDQeYzV8nQMLsPmhuYCdAJnYXDMlgJ0AYEgGO7mAnQHfeQZQeYSdArLi4HoBhJ0DoQvA/OmInQEgHOQtMYydA"},"shape":[180],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"klGTR4Yj5T8skE1Qr3XlPzl+snGDzuU/RmwXk1cn5j9UWny0K4DmP2FI4dX/2OY/bjZG99Mx5z97JKsYqIrnP4cSEDp84+c/lgB1W1A86D+j7tl8JJXoP7DcPp747eg/vcqjv8xG6T9HFTJ6nFPpP8q4COGgn+k/2KZtAnX46T/llNIjSVHqP+BR4gyul+o/8YI3RR2q6j8AcZxm8QLrPy5btnWWFes/DV8BiMVb6z/XHQWQYWvrP/ODDFzvqOs/Gk1mqZm06z8+vb5UtsvrP0pZ9C2v2es/+BhLOEbW6z+MBX7o68HrPxpNZqmZtOs/dGGv8XmV6z8NXwGIxVvrPyNO6i8rTOs/AHGcZvEC6z+yI31/Zd7qP/KCN0Udquo/PKjFdHZh6j/llNIjSVHqP9imbQJ1+Ok/pCmq2BDo6T/LuAjhoJ/pP8CADOdfa+k/vsqjv8xG6T+w3D6e+O3oP7L2LzlpwOg/o+7ZfCSV6D+WAHVbUDzoP4gSEDp84+c/eySrGKiK5z9uNkb30zHnP2FI4dX/2OY/VFp8tCuA5j9GbBeTVyfmPzl+snGDzuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/LMXDLUZ65D8Exh7sMmvkP/bXucpeEuQ/6ulUqYq54z/c+++HtmDjP88Ni2biB+M/Nf97hGz74j/CHyZFDq/iP7QxwSM6VuI/qENcAmb94T+aVffgkaThP41nkr+9S+E/c1xUIzY/4T+AeS2e6fLgP4vFDDaEteA/covIfBWa4D8kAGOFSGHgP2adY1tBQeA/lHkP0WMh4D8IFL+tbO/fPyftx2bx0d8/T3yPRrbo3z/jIEkwtRngP2adY1tBQeA/FGkSyG1Z4D9yi8h8FZrgP7Vev047t+A/gHktnuny4D/G42/GMj7hP41nkr+9S+E/mlX34JGk4T+oQ1wCZv3hP7eTEO5tVeI/tDHBIzpW4j/CHyZFDq/iP88Ni2biB+M/3Pvvh7Zg4z86/Dt47Z3jP+rpVKmKueM/99e5yl4S5D8Exh7sMmvkPxK0gw0HxOQ/HqLoLtsc5T+SUZNHhiPlPxK0gw0HxOQ/RScZZd/A5D8Exh7sMmvkP/fXucpeEuQ/6ulUqYq54z/c+++HtmDjPxd8Ga1NV+M/zw2LZuIH4z/CHyZFDq/iP7QxwSM6VuI/WNsFSKwk4j+oQ1wCZv3hP5pV9+CRpOE/LadG/2JZ4T+NZ5K/vUvhP8MjRHTwBuE/gHktnuny4D/MW4TgKtzgPzC7c9zqz+A/rqi4JNDe4D+AeS2e6fLgPwBbzfKUDeE/jWeSv71L4T+r5nIQcXzhP5pV9+CRpOE/qENcAmb94T+0McEjOlbiP8IfJkUOr+I/hIhtxRDc4j/PDYtm4gfjP9z774e2YOM/6ulUqYq54z/317nKXhLkPymJOeNLQuQ/BMYe7DJr5D8StIMNB8TkPx6i6C7bHOU/LJBNUK915T85frJxg87lP0ZsF5NXJ+Y/VFp8tCuA5j9iSOHV/9jmP242RvfTMec/fCSrGKiK5z+IEhA6fOPnPzDdukkaCug/lgB1W1A86D+j7tl8JJXoPy+PN1Nml+g/sNw+nvjt6D+1UPxamQTpP7zKo7/MRuk/TZYNCDNk6T/LuAjhoJ/pPx/KUIjEr+k/B+blqNjj6T/Ypm0CdfjpP/AnRUlbAuo/0SP3pq4J6j/Ypm0CdfjpPxK/6Pvh9uk/vN9cjbC96T/MuAjhoJ/pP73Ko7/MRuk/8ZzFfZRG6T+w3D6e+O3oP/QA6ksxoOg/o+7ZfCSV6D+WAHVbUDzoP4gSEDp84+c/eySrGKiK5z9uNkb30zHnP2FI4dX/2OY/VFp8tCuA5j9GbBeTVyfmPzl+snGDzuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/"},"shape":[180],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1741","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1742"}}},"glyph":{"type":"object","name":"Patch","id":"p1737","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1738","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1739","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1749","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1743","attributes":{"selected":{"type":"object","name":"Selection","id":"p1744","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1745"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"VKZNDnFYJ0CXzEXvilcnQFx/vSXrVidAWshsDIBWJ0DSCXKPI1YnQEfKO3mZVSdACwO248hUJ0Dm3bsS71MnQGUDwV2PUydAU7hWVABUJ0BmYRpARlUnQCs0pY3eVidAjNvRrUhYJ0BUpk0OcVgnQG7k0h94WSdA+c48F5xaJ0AsxprfE1wnQEkPS3jkXSdAHC0WtYBeJ0AlBFc4a2InQD94SOJXYydA+gUbf8FnJ0A04UVMy2gnQCpKQ7Y+bidAoZpt79JvJ0Ags0AgsnMnQBYcPooleSdAC4U79Jh+J0AB7jheDIQnQEqVJUr9hSdA9lY2yH+JJ0DRTeti+I0nQOy/MzLzjidA5PduhZqSJ0DhKDGcZpQnQGC6Ki2LlidA15EuBtqZJ0AuQ956fJonQFZxXuGCnidAy/orcE2fJ0CJrZGii6InQMJjKdrApCdAJs1HADKmJ0BgCPxGDaknQLfMJkQ0qidAke2gvy6rJ0Aw0PTgt6wnQBkkSh+3rSdA7bFB+hCuJ0CS91uova0nQCDXQYj1rCdAzsOUVTCsJ0DYUo9j46snQN+s1RUTrCdA5qafjEmsJ0CqEGMtDawnQJiTfpI7qydAt8wmRDSqJ0AaEwMAAaonQIXY3iKvqCdAgRHpLGmnJ0AYtJmmMqYnQBB6BzXypCdAwmMp2sCkJ0AIQywSm6MnQPOnuGVloidAMQusbZKhJ0CMv6hh56AnQNkscNinnydAzPorcE2fJ0AOXlR235wnQNeRLgbamSdA/DPV/y2YJ0DhKDGcZpQnQKj9lmCGkSdA7L8zMvOOJ0D2VjbIf4knQAHuOF4MhCdAC4U79Jh+J0AWHD6KJXknQAV6e3DCdSdAILNAILJzJ0DsliRb4G8nQCpKQ7Y+bidAOTgbbZ5rJ0A24UVMy2gnQOrXPh1ZaCdABDmt5RtmJ0DSA6xwmWQnQD94SOJXYydAYQHu71RjJ0COqGUo12EnQGgylXM1YCdAzLf6e7peJ0BKD0t45F0nQGs222mCXSdAlEHmYVpcJ0C4CAJEE1snQBReGTi5WSdAkuYXnIJYJ0BUpk0OcVgnQA=="},"shape":[101],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"klGTR4Yj5T8skE1Qr3XlPzl+snGDzuU/RmwXk1cn5j9UWny0K4DmP2FI4dX/2OY/bjZG99Mx5z97JKsYqIrnP4cSEDp84+c/lgB1W1A86D+j7tl8JJXoP7DcPp747eg/vcqjv8xG6T9HFTJ6nFPpP8q4COGgn+k/2KZtAnX46T/llNIjSVHqP+BR4gyul+o/8YI3RR2q6j8AcZxm8QLrPy5btnWWFes/DV8BiMVb6z/XHQWQYWvrP/ODDFzvqOs/Gk1mqZm06z8+vb5UtsvrP0pZ9C2v2es/+BhLOEbW6z+MBX7o68HrPxpNZqmZtOs/dGGv8XmV6z8NXwGIxVvrPyNO6i8rTOs/AHGcZvEC6z+yI31/Zd7qP/KCN0Udquo/PKjFdHZh6j/llNIjSVHqP9imbQJ1+Ok/pCmq2BDo6T/LuAjhoJ/pP8CADOdfa+k/vsqjv8xG6T+w3D6e+O3oP7L2LzlpwOg/o+7ZfCSV6D+WAHVbUDzoP4gSEDp84+c/eySrGKiK5z9uNkb30zHnP2FI4dX/2OY/VFp8tCuA5j9GbBeTVyfmPzl+snGDzuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/LMXDLUZ65D8Exh7sMmvkP/bXucpeEuQ/6ulUqYq54z/c+++HtmDjP88Ni2biB+M/Nf97hGz74j/CHyZFDq/iP7QxwSM6VuI/qENcAmb94T+aVffgkaThP41nkr+9S+E/c1xUIzY/4T+AeS2e6fLgP4vFDDaEteA/covIfBWa4D8kAGOFSGHgP2adY1tBQeA/lHkP0WMh4D8IFL+tbO/fPyftx2bx0d8/T3yPRrbo3z/jIEkwtRngP2adY1tBQeA/FGkSyG1Z4D9yi8h8FZrgP7Vev047t+A/gHktnuny4D/G42/GMj7hP41nkr+9S+E/mlX34JGk4T+oQ1wCZv3hP7eTEO5tVeI/tDHBIzpW4j/CHyZFDq/iP88Ni2biB+M/3Pvvh7Zg4z86/Dt47Z3jP+rpVKmKueM/99e5yl4S5D8Exh7sMmvkPxK0gw0HxOQ/HqLoLtsc5T+SUZNHhiPlPw=="},"shape":[101],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1750","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1751"}}},"glyph":{"type":"object","name":"Line","id":"p1746","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1747","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1748","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1758","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1752","attributes":{"selected":{"type":"object","name":"Selection","id":"p1753","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1754"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"P3hI4ldjJ0BIBzkLTGMnQOhC8D86YidArLi4HoBhJ0B33kGUHmEnQBgSAY7uYCdAJnYXDMlgJ0DD7D5obmAnQFoNB5jNXydATBDNWDtfJ0B8p2LLY18nQHXhcCaxYCdATEp3sAhjJ0A/eEjiV2MnQIodRL0CZidANeFFTMtoJ0CTgVyyzWgnQAMQE06obCdAKkpDtj5uJ0Ags0AgsnMnQHtJACsbdCdAFhw+iiV5J0ALhTv0mH4nQJKMpXdlgCdAAu44XgyEJ0D2VjbIf4knQDfGD0y6iidA7L8zMvOOJ0A4hjByqpAnQOIoMZxmlCdAQYTsbn+VJ0DXkS4G2pknQKJPCnXymSdAbOjJFKWdJ0DM+itwTZ8nQIa/ivFboCdA3KTbxsuhJ0DWsFljFaInQEHpQJKkoSdA4DYHJiChJ0C6dx84FqEnQP4lQ0OBoSdA87cFx+KhJ0DH/EIPxKEnQJUTAZEQoSdAfOdnie2fJ0DM+itwTZ8nQM6crjaLnidAQZ1TliOdJ0DFVHbPz5snQNw52oOHmidA15EuBtqZJ0BS5PiyFpknQCy98vavlydAqlw/eZqWJ0CUNkA9ZpUnQOEoMZxmlCdAcEQ3psWSJ0DsvzMy844nQGZ35j8jjCdA9lY2yH+JJ0AB7jheDIQnQAuFO/SYfidAVilL3Yx7J0AWHD6KJXknQEPFk3RgdCdAILNAILJzJ0ATnkZQ73AnQIZbTqvmbidAKkpDtj5uJ0Cyvu1vhm0nQAjZigsNbCdAtd2n01NqJ0A04UVMy2gnQEUWQpagaCdAUkcr7UBnJ0BClFkd+GUnQJc2Gt6fZCdAP3hI4ldjJ0CSusEVgG0nQCpKQ7Y+bidALDrxCvFuJ0CymqNNw3AnQALhMAqjcidAILNAILJzJ0CMXCmt43QnQLZrQMV6dydAFhw+iiV5J0AcOOamOXonQMI6wwF9fSdAC4U79Jh+J0AB7jheDIQnQPqrnw46hydA9lY2yH+JJ0BIrvuVr4onQG0ugOYkjSdA7L8zMvOOJ0AytmDudY8nQCJ+GklrkSdAq1ZTXHGTJ0DhKDGcZpQnQIBo4cQnlSdAMgPatlGWJ0BGIWcC7JYnQP7unMjVlidAn0xEoByWJ0DuQs86UpUnQLa15osPlSdA5o5c7FuVJ0AwOV+xbJUnQOEoMZxmlCdAJFOgsTSUJ0Duhnv6a5AnQOy/MzLzjidA9lY2yH+JJ0AWxSMCA4knQADuOF4MhCdAC4U79Jh+J0AWHD6KJXknQCCzQCCycydAHINyLfdyJ0AqSkO2Pm4nQI7thOP0bSdAHJFINElsJ0AWvfyKGWwnQDEcWQ1dbCdAHo/TnHZsJ0A7ASDBTmwnQNDLX6IgbCdAHulzCyJsJ0DdAoiRk2wnQJK6wRWAbSdA"},"shape":[132],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"RScZZd/A5D8StIMNB8TkPx6i6C7bHOU/LJBNUK915T85frJxg87lP0ZsF5NXJ+Y/VFp8tCuA5j9iSOHV/9jmP242RvfTMec/eiSrGKiK5z+HEhA6fOPnP5YAdVtQPOg/o+7ZfCSV6D/0AOpLMaDoP7DcPp747eg/8ZzFfZRG6T+9yqO/zEbpP8y4COGgn+k/vN9cjbC96T8Sv+j74fbpP9imbQJ1+Ok/0SP3pq4J6j/vJ0VJWwLqP9imbQJ1+Ok/COblqNjj6T8fylCIxK/pP8u4COGgn+k/TJYNCDNk6T+8yqO/zEbpP7ZQ/FqZBOk/sNw+nvjt6D8vjzdTZpfoP6Pu2Xwkleg/lgB1W1A86D8w3bpJGgroP4gSEDp84+c/eySrGKiK5z9uNkb30zHnP2FI4dX/2OY/VFp8tCuA5j9GbBeTVyfmPzl+snGDzuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/BMYe7DJr5D8piTnjS0LkP/jXucpeEuQ/6ulUqYq54z/c+++HtmDjP88Ni2biB+M/hIhtxRDc4j/CHyZFDq/iP7QxwSM6VuI/qENcAmb94T+aVffgkaThP6vmchBxfOE/jWeSv71L4T8AW83ylA3hP4B5LZ7p8uA/rqi4JNDe4D8wu3Pc6s/gP8xbhOAq3OA/gHktnuny4D/DI0R08AbhP41nkr+9S+E/LadG/2JZ4T+aVffgkaThP6hDXAJm/eE/WNsFSKwk4j+0McEjOlbiP8IfJkUOr+I/0A2LZuIH4z8WfBmtTVfjP9z774e2YOM/6ulUqYq54z/317nKXhLkPwTGHuwya+Q/RScZZd/A5D8StIMNB8TkP35BePt6kuQ/BMYe7DJr5D/317nKXhLkP+rpVKmKueM/NTZY/q6I4z/c+++HtmDjP88Ni2biB+M/urxxVsXH4j/CHyZFDq/iP7QxwSM6VuI/DX1wUO414j+uONpCDBjiP7QxwSM6VuI/ZP+lKFuA4j/CHyZFDq/iP88Ni2biB+M/FuoAgPFG4z/c+++HtmDjP+rpVKmKueM/99e5yl4S5D/3GtHKvz/kPwTGHuwya+Q/ErSDDQfE5D8eougu2xzlPyyQTVCvdeU/OX6ycYPO5T9GbBeTVyfmP1RafLQrgOY/YUjh1f/Y5j9uNkb30zHnP7l2u68qf+c/eySrGKiK5z+IEhA6fOPnP1bln28B++c/AeOww9c46D+WAHVbUDzoP+5otA1VYOg/92WSC0dy6D8Xh9YlrmvoP/N57z38Reg/lgB1W1A86D8ZnADGP+vnP4kSEDp84+c/fCSrGKiK5z9uNkb30zHnP2FI4dX/2OY/VFp8tCuA5j9GbBeTVyfmPzl+snGDzuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/"},"shape":[132],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1759","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1760"}}},"glyph":{"type":"object","name":"Patch","id":"p1755","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1756","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1757","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1767","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1761","attributes":{"selected":{"type":"object","name":"Selection","id":"p1762","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1763"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"P3hI4ldjJ0BIBzkLTGMnQOhC8D86YidArLi4HoBhJ0B33kGUHmEnQBgSAY7uYCdAJnYXDMlgJ0DD7D5obmAnQFoNB5jNXydATBDNWDtfJ0B8p2LLY18nQHXhcCaxYCdATEp3sAhjJ0A/eEjiV2MnQIodRL0CZidANeFFTMtoJ0CTgVyyzWgnQAMQE06obCdAKkpDtj5uJ0Ags0AgsnMnQHtJACsbdCdAFhw+iiV5J0ALhTv0mH4nQJKMpXdlgCdAAu44XgyEJ0D2VjbIf4knQDfGD0y6iidA7L8zMvOOJ0A4hjByqpAnQOIoMZxmlCdAQYTsbn+VJ0DXkS4G2pknQKJPCnXymSdAbOjJFKWdJ0DM+itwTZ8nQIa/ivFboCdA3KTbxsuhJ0DWsFljFaInQEHpQJKkoSdA4DYHJiChJ0C6dx84FqEnQP4lQ0OBoSdA87cFx+KhJ0DH/EIPxKEnQJUTAZEQoSdAfOdnie2fJ0DM+itwTZ8nQM6crjaLnidAQZ1TliOdJ0DFVHbPz5snQNw52oOHmidA15EuBtqZJ0BS5PiyFpknQCy98vavlydAqlw/eZqWJ0CUNkA9ZpUnQOEoMZxmlCdAcEQ3psWSJ0DsvzMy844nQGZ35j8jjCdA9lY2yH+JJ0AB7jheDIQnQAuFO/SYfidAVilL3Yx7J0AWHD6KJXknQEPFk3RgdCdAILNAILJzJ0ATnkZQ73AnQIZbTqvmbidAKkpDtj5uJ0Cyvu1vhm0nQAjZigsNbCdAtd2n01NqJ0A04UVMy2gnQEUWQpagaCdAUkcr7UBnJ0BClFkd+GUnQJc2Gt6fZCdAP3hI4ldjJ0A="},"shape":[79],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"RScZZd/A5D8StIMNB8TkPx6i6C7bHOU/LJBNUK915T85frJxg87lP0ZsF5NXJ+Y/VFp8tCuA5j9iSOHV/9jmP242RvfTMec/eiSrGKiK5z+HEhA6fOPnP5YAdVtQPOg/o+7ZfCSV6D/0AOpLMaDoP7DcPp747eg/8ZzFfZRG6T+9yqO/zEbpP8y4COGgn+k/vN9cjbC96T8Sv+j74fbpP9imbQJ1+Ok/0SP3pq4J6j/vJ0VJWwLqP9imbQJ1+Ok/COblqNjj6T8fylCIxK/pP8u4COGgn+k/TJYNCDNk6T+8yqO/zEbpP7ZQ/FqZBOk/sNw+nvjt6D8vjzdTZpfoP6Pu2Xwkleg/lgB1W1A86D8w3bpJGgroP4gSEDp84+c/eySrGKiK5z9uNkb30zHnP2FI4dX/2OY/VFp8tCuA5j9GbBeTVyfmPzl+snGDzuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/BMYe7DJr5D8piTnjS0LkP/jXucpeEuQ/6ulUqYq54z/c+++HtmDjP88Ni2biB+M/hIhtxRDc4j/CHyZFDq/iP7QxwSM6VuI/qENcAmb94T+aVffgkaThP6vmchBxfOE/jWeSv71L4T8AW83ylA3hP4B5LZ7p8uA/rqi4JNDe4D8wu3Pc6s/gP8xbhOAq3OA/gHktnuny4D/DI0R08AbhP41nkr+9S+E/LadG/2JZ4T+aVffgkaThP6hDXAJm/eE/WNsFSKwk4j+0McEjOlbiP8IfJkUOr+I/0A2LZuIH4z8WfBmtTVfjP9z774e2YOM/6ulUqYq54z/317nKXhLkPwTGHuwya+Q/RScZZd/A5D8="},"shape":[79],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1768","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1769"}}},"glyph":{"type":"object","name":"Line","id":"p1764","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1765","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1766","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1776","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1770","attributes":{"selected":{"type":"object","name":"Selection","id":"p1771","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1772"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"KkpDtj5uJ0CSusEVgG0nQN0CiJGTbCdAHulzCyJsJ0DQy1+iIGwnQDsBIMFObCdAHo/TnHZsJ0AxHFkNXWwnQBa9/IoZbCdAG5FINElsJ0CO7YTj9G0nQCpKQ7Y+bidAHINyLfdyJ0Ags0AgsnMnQBYcPooleSdAC4U79Jh+J0AB7jheDIQnQBbFIwIDiSdA91Y2yH+JJ0DsvzMy844nQO2Ge/prkCdAJFOgsTSUJ0DhKDGcZpQnQDA5X7FslSdA5o5c7FuVJ0C2teaLD5UnQO5CzzpSlSdAn0xEoByWJ0D+7pzI1ZYnQEYhZwLslidAMwPatlGWJ0CAaOHEJ5UnQOEoMZxmlCdAq1ZTXHGTJ0AifhpJa5EnQDK2YO51jydA7L8zMvOOJ0BtLoDmJI0nQEiu+5WviidA9lY2yH+JJ0D6q58OOocnQAHuOF4MhCdAC4U79Jh+J0DCOsMBfX0nQBw45qY5eidAFhw+iiV5J0C2a0DFencnQIxcKa3jdCdAILNAILJzJ0AC4TAKo3InQLKao03DcCdALDrxCvFuJ0AqSkO2Pm4nQA=="},"shape":[53],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"fkF4+3qS5D8StIMNB8TkPx6i6C7bHOU/LJBNUK915T85frJxg87lP0ZsF5NXJ+Y/VFp8tCuA5j9hSOHV/9jmP242RvfTMec/eySrGKiK5z+IEhA6fOPnPxmcAMY/6+c/lgB1W1A86D/yee89/EXoPxeH1iWua+g/92WSC0dy6D/uaLQNVWDoP5cAdVtQPOg/AuOww9c46D9W5Z9vAfvnP4gSEDp84+c/eySrGKiK5z+5druvKn/nP242RvfTMec/YUjh1f/Y5j9UWny0K4DmP0ZsF5NXJ+Y/OX6ycYPO5T8skE1Qr3XlPx6i6C7bHOU/ErSDDQfE5D8Exh7sMmvkP/ca0cq/P+Q/99e5yl4S5D/q6VSpirnjP9z774e2YOM/FuoAgPFG4z/PDYtm4gfjP8IfJkUOr+I/ZP+lKFuA4j+0McEjOlbiP6442kIMGOI/DX1wUO414j+0McEjOlbiP8IfJkUOr+I/urxxVsXH4j/PDYtm4gfjP9z774e2YOM/NDZY/q6I4z/q6VSpirnjP/bXucpeEuQ/BMYe7DJr5D9+QXj7epLkPw=="},"shape":[53],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1777","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1778"}}},"glyph":{"type":"object","name":"Patch","id":"p1773","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1774","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1775","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1785","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1779","attributes":{"selected":{"type":"object","name":"Selection","id":"p1780","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1781"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"KkpDtj5uJ0CSusEVgG0nQN0CiJGTbCdAHulzCyJsJ0DQy1+iIGwnQDsBIMFObCdAHo/TnHZsJ0AxHFkNXWwnQBa9/IoZbCdAG5FINElsJ0CO7YTj9G0nQCpKQ7Y+bidAHINyLfdyJ0Ags0AgsnMnQBYcPooleSdAC4U79Jh+J0AB7jheDIQnQBbFIwIDiSdA91Y2yH+JJ0DsvzMy844nQO2Ge/prkCdAJFOgsTSUJ0DhKDGcZpQnQDA5X7FslSdA5o5c7FuVJ0C2teaLD5UnQO5CzzpSlSdAn0xEoByWJ0D+7pzI1ZYnQEYhZwLslidAMwPatlGWJ0CAaOHEJ5UnQOEoMZxmlCdAq1ZTXHGTJ0AifhpJa5EnQDK2YO51jydA7L8zMvOOJ0BtLoDmJI0nQEiu+5WviidA9lY2yH+JJ0D6q58OOocnQAHuOF4MhCdAC4U79Jh+J0DCOsMBfX0nQBw45qY5eidAFhw+iiV5J0C2a0DFencnQIxcKa3jdCdAILNAILJzJ0AC4TAKo3InQLKao03DcCdALDrxCvFuJ0AqSkO2Pm4nQA=="},"shape":[53],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"fkF4+3qS5D8StIMNB8TkPx6i6C7bHOU/LJBNUK915T85frJxg87lP0ZsF5NXJ+Y/VFp8tCuA5j9hSOHV/9jmP242RvfTMec/eySrGKiK5z+IEhA6fOPnPxmcAMY/6+c/lgB1W1A86D/yee89/EXoPxeH1iWua+g/92WSC0dy6D/uaLQNVWDoP5cAdVtQPOg/AuOww9c46D9W5Z9vAfvnP4gSEDp84+c/eySrGKiK5z+5druvKn/nP242RvfTMec/YUjh1f/Y5j9UWny0K4DmP0ZsF5NXJ+Y/OX6ycYPO5T8skE1Qr3XlPx6i6C7bHOU/ErSDDQfE5D8Exh7sMmvkP/ca0cq/P+Q/99e5yl4S5D/q6VSpirnjP9z774e2YOM/FuoAgPFG4z/PDYtm4gfjP8IfJkUOr+I/ZP+lKFuA4j+0McEjOlbiP6442kIMGOI/DX1wUO414j+0McEjOlbiP8IfJkUOr+I/urxxVsXH4j/PDYtm4gfjP9z774e2YOM/NDZY/q6I4z/q6VSpirnjP/bXucpeEuQ/BMYe7DJr5D9+QXj7epLkPw=="},"shape":[53],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1786","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1787"}}},"glyph":{"type":"object","name":"Line","id":"p1782","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1783","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1784","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1120","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1106"},{"id":"p1107"},{"id":"p1109"},{"type":"object","name":"SaveTool","id":"p1110"},{"id":"p1111"},{"id":"p2188"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1128","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1129","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1130"},"axis_label":"$$\\log_{10}\\,a_k/\\mathrm{km}\\,\\mathrm{s}^{-1}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1131"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1133","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1134","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1135"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1136"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1137","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1138","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1139"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1140"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1123","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1124","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1125"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1126"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1127","attributes":{"axis":{"id":"p1123"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1132","attributes":{"dimension":1,"axis":{"id":"p1128"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":70,"min_border_right":2}},2,0],[{"type":"object","name":"Figure","id":"p1147","attributes":{"x_range":{"id":"p1697"},"y_range":{"id":"p1887"},"x_scale":{"type":"object","name":"LinearScale","id":"p1156"},"y_scale":{"type":"object","name":"LinearScale","id":"p1157"},"title":{"type":"object","name":"Title","id":"p1154","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p1794","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1788","attributes":{"selected":{"type":"object","name":"Selection","id":"p1789","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1790"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[314],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[314],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1795","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1796"}}},"glyph":{"type":"object","name":"Patch","id":"p1791","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1792","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1793","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1803","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1797","attributes":{"selected":{"type":"object","name":"Selection","id":"p1798","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1799"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"m5nXNVVD9D+55ApPzj70P28NvHLQPfQ/FCo3j8I99D+V7lL6Pz30P40P1s/fPPQ/Ui8KLzc/9D+bmdc1VUP0P8AMV+7+RPQ/cMvU1NxL9D/PykDtAk/0P0r10vpcTPQ/eD2aaQxG9D+amdc1VUP0P9wrlCv3P/Q/ElbQyPw+9D+bmdc1VUP0P4eUbPxtRvQ/4+PYEgBX9D+uUkUfoGr0P/1YPU66bPQ/WiXjtDSA9D/d4IR8V430P8ILswjrkfQ/kb5Ts1KW9D9UcvJTRKH0PxUwBV/FrvQ/1sQg8jW59D/FJHL6Ur70Py53pJjkzfQ/r6U4k4He9D/qfY7bgOD0PxpfKC1w9/Q//Tb8xMsH9T+LFCj8qSn1PxDwaa4WL/U/JKnXl2FW9T84YkWBrH31P0sbs2r3pPU/XtQgVELM9T9yjY49jfP1P4ZG/CbYGvY/mv9pECNC9j+tuNf5bWn2P8BxReO4kPY/1CqzzAO49j/o4yC2Tt/2P/ucjp+ZBvc/19ZfxqEl9z8PVvyI5C33PyIPanIvVfc/1yfTsTVz9z82yNdbenz3P0qBRUXFo/c/r/PWTBi/9z9dOrMuEMv3P3DzIBhb8vc/gHfY+NUL+D+ErI4Bphn4P5hl/OrwQPg/i+cViJZB+D+bbA1AFWT4P6seatQ7aPg/4t6cObN6+D/QxiQ9KIn4P7/X172Gj/g/4PyYpxKV+D/urtGcXaT4P9KQRafRtvg/+NrwolG7+D9vdTRGU9f4P+ZJs5Ac3vg/AbHTVqjv+D932aCjpv/4P/oCIXpnBfk/b1jIcW0H+T/JNgDrGwr5P1ZTRFaMCvk/5bPqe34L+T8WzOFg4Qz5P3DzGd3aDfk/CsO6ipMN+T8FzCvtEAz5P6BD5fuzCfk/SS9DsLkG+T/6AiF6ZwX5P1dJR7TaA/k/wbRuXqMB+T8hOWw6/v/4P5nqhfvH/vg/HUXRlOr8+D8WxoUAh/j4P2KZK7fE8Pg/6iJXWOXl+D/mSbOQHN74P3aGrPfB2fg/MqTPLUfO+D8ljQDZRsL4P9KQRafRtvg/BX2WT1i2+D828Mu+e634P3pX2YmJpfg/GTHxpR+d+D9OaVDbFJL4P7/X172Gj/g/MhrZgZWF+D9uDsbH+Hf4P2hQUc6Navg/qx5q1Dto+D8AuYhjf1/4P+m9Ct8sVPg/8ByEuUFH+D+YZfzq8ED4PxZHA5zHOfg/1WMyBcIq+D+ErI4Bphn4P4LHZqxbF/g/FJLWVfH/9z9w8yAYW/L3PwRXwJyl4/c/XTqzLhDL9z/N0BghHcX3P/gxXmoYpfc/SoFFRcWj9z8WMG3n/ID3PzbI11t6fPc/Ig9qci9V9z/06y3SrlP3Pw9W/IjkLfc/lod01RoR9z/7nI6fmQb3P+jjILZO3/Y/1CqzzAO49j/AcUXjuJD2P6241/ltafY/SbluIhNP9j+a/2kQI0L2P4ZG/CbYGvY/PBsPbEAK9j9yjY49jfP1P2e65pQp2vU/XtQgVELM9T8wS6pmT7f1P0sbs2r3pPU/SCPce5We9T8x4pMg8or1PzhiRYGsffU//1zjxHt49T+sm3YyMWP1PySp15dhVvU/7UCsiZNL9T8Goua9CjT1PxDwaa4WL/U/zjvP3sce9T+O8H5AAw/1P/02/MTLB/U/qKc87IID9T9rxN7Upfn0P2+Zoi2Q7/Q/s9Dpud3j9D/qfY7bgOD0P87nHnCE1fQ/fjZWRqzH9D/MbQSNE7z0P9bEIPI1ufQ/CFiDWzex9D8udeL8Fqf0Pwo9hA2onfQ/gWN+whKV9D/CC7MI65H0PxDRywaFjPQ/B1+wXGWD9D+C2wAiX3j0PyvFWMKkavQ/rlJFH6Bq9D/cD5w3sln0P4ssbjv5S/Q/0DGdf1dD9D+bmdc1VUP0Pw=="},"shape":[179],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"fE8Gh9uK5z+IEhA6fOPnP5YAdVtQPOg/o+7ZfCSV6D+w3D6e+O3oP73Ko7/MRuk/y7gI4aCf6T967loe9N3pP9imbQJ1+Ok/5JTSI0lR6j/ygjdFHarqPwBxnGbxAus/DF8BiMVb6z8QvrQehIXrPxpNZqmZtOs/JzvLym0N7D8k5cAPtULsPzUpMOxBZuw/QheVDRa/7D+UrQk9IhDtP08F+i7qF+0/XPNeUL5w7T9p4cNxksntP/hQDUuG9+0/d88ok2Yi7j+EvY20OnvuP5Gr8tUO1O4/wE4RbqMP7z+emVf34izvP6yHvBi3he8/uXUhOove7z8LJxv5L+fvP+Mxw62vG/A/hXvkE+Mu8D/qqHW+GUjwP5zIoVYZS/A/oX3e+J5Y8D8qcb8Y717wP88PcI4GYfA/9sEq2CJh8D+pk6P9tWDwP5mmeZcfYfA/Cu5MCYBi8D8FXbbjdWTwP5+7VYXfZfA/qMyset5k8D9cCe2Nu1/wP8ANfHZAVfA/6qh1vhlI8D+M6OnmqkTwP1mGspxXL/A/4zHDra8b8D8jXQ6StBbwP8/KjYgkAPA/uHUhOove7z/CiDHtdNLvP2VvyfoUp+8/rIe8GLeF7z8tIW3Kv3LvP6RsufA8Lu8/nplX9+Is7z+Sq/LVDtTuP3NrkhVYxO4/hL2NtDp77j93zyiTZiLuP56t8Nz58O0/aeHDcZLJ7T9c815QvnDtP3h8LOQnKe0/TwX6LuoX7T9CF5UNFr/sP+3w2oYXqOw/NSkw7EFm7D8mO8vKbQ3sP4V1bgMKzOs/Gk1mqZm06z8NXwGIxVvrPwBxnGbxAus/8oI3RR2q6j/llNIjSVHqP9imbQJ1+Ok/y7gI4aCf6T+9yqO/zEbpP7DcPp747eg/o+7ZfCSV6D96tKJE6G/oP5YAdVtQPOg/iBIQOnzj5z97JKsYqIrnP242RvfTMec/Ykjh1f/Y5j9UWny0K4DmP0ZsF5NXJ+Y/OH6ycYPO5T9i9ccknZnlPyyQTVCvdeU/HqLoLtsc5T8StIMNB8TkP5EiQTpQb+Q/BMYe7DJr5D/317nKXhLkP+rpVKmKueM/3Pvvh7Zg4z/PDYtm4gfjPzp2WZi89+I/wh8mRQ6v4j+0McEjOlbiP6hDXAJm/eE/ubbLEEbt4T+aVffgkaThP41nkr+9S+E/gHktnuny4D90UzHeQMvgP3KLyHwVmuA/Zp1jW0FB4D9FYRimGebfP7Be/XPa0N8/loIzMTIf3z9K9HzKKsneP3qmae6Jbd4/5SQhgLPd3T9hyp+r4bvdP0bu1Wg5Ct0/yIrIGfYC3T8sEgwmkVjcP4hLlmp2Q9w/EThw616r2z8RNkLj6KbbPxmMdLruMNs/91l4oED12j92Oxf9itzaPzgMpgoOoto/4HgJr1WK2j/UkQ/TgJPaPx/BZysMv9o/+Fl4oED12j+fqnFFBgvbPwSFoRAebts/EjZC4+im2z89cMQJMfDbPywSDCaRWNw/yGOr4SyZ3D9G7tVoOQrdP0PW6FYnjN0/YMqfq+G73T97pmnuiW3eP+gNFnF/7t4/loIzMTIf3z+wXv1z2tDfP9flQX8vGeA/Zp1jW0FB4D9yi8h8FZrgP2Xr4iKEr+A/gHktnuny4D+NZ5K/vUvhP0/9T4fPheE/mlX34JGk4T+oQ1wCZv3hP7QxwSM6VuI/wh8mRQ6v4j+4tp8tA8biP88Ni2biB+M/3Pvvh7Zg4z/q6VSpirnjPz4rMjd20+M/99e5yl4S5D8Exh7sMmvkPxK0gw0HxOQ/H6LoLtsc5T9UcSNhIEHlPyyQTVCvdeU/OX6ycYPO5T9GbBeTVyfmP1RafLQrgOY/CiDdSkeA5j9hSOHV/9jmP242RvfTMec/eySrGKiK5z98TwaH24rnPw=="},"shape":[179],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1804","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1805"}}},"glyph":{"type":"object","name":"Line","id":"p1800","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1801","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1802","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1812","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1806","attributes":{"selected":{"type":"object","name":"Selection","id":"p1807","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1808"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[240],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[240],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1813","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1814"}}},"glyph":{"type":"object","name":"Patch","id":"p1809","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1810","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1811","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1821","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1815","attributes":{"selected":{"type":"object","name":"Selection","id":"p1816","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1817"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"6n2O24Dg9D/uIfCazNb0PxaQ6wOyzfQ/1zQ4XN3I9D+yxFk/jsf0P1VZH0DpyPQ/ZhXGhCXN9D+a+aMPydX0P+p9jtuA4PQ/UywVDiXk9D9EofKhGfb0P9i+W6eVBvU//Tb8xMsH9T/UfDxjghD1PzwVjyBZFfU/eAK4vHAb9T9mI0UtQCr1PxDwaa4WL/U/ZGWnjE9J9T8kqdeXYVb1PxTzsDgydfU/OGJFgax99T+62h/sRaT1P0sbs2r3pPU/X9QgVELM9T+lNChIBtT1P3KNjj2N8/U/b/Fr6wYS9j+GRvwm2Br2P5r/aRAjQvY/rbjX+W1p9j/AcUXjuJD2P9Qqs8wDuPY/StR7ohLd9j/o4yC2Tt/2P/qcjp+ZBvc/GFVIej8o9z8PVvyI5C33PyIPanIvVfc/Xl9FOqdi9z82yNdbenz3P40T5Wp3nvc/SoFFRcWj9z9dOrMuEMv3P/X8O3Ih1vc/cPMgGFvy9z+68SpmPAD4P4SsjgGmGfg/Vh5iue0c+D/M8LembzD4Pxrj86T1Pvg/mGX86vBA+D8afGxc90n4P0rbq8uaUvg/pLDYfmhZ+D8hRVe+wV74P/wBhjj2Yvg/Efrxf/Zl+D/qbWo0wmf4P6seatQ7aPg/HMeF7pJo+D+qHmrUO2j4P+3br2z2Z/g/b13XLsFm+D+qfSiKdWX4P5gP1nT2Y/g/UCZb7N5h+D/OU5lIn174P5Kb8N9/Wfg/GEJMqmlS+D9GeL2TdEn4P5hl/OrwQPg/zSBBpMc/+D9VYQj3qTf4P7SDv9cDMPg/j4mGmaon+D+DJCHuYx34P4SsjgGmGfg/4rZUrTsS+D8GWbUj0wf4P2DlTtRi/vc/JwQmPab09z9w8yAYW/L3P3Jfkq5n6fc/WpGsO8ra9z9eOrMuEMv3P6L2kv4GyPc/gq6vFfOw9z9KgUVFxaP3PwBJThPrk/c/NsjXW3p89z8kq4hQrHD3PyIPanIvVfc/ZTADe1BH9z8PVvyI5C33P3IJx2VrEvc/+5yOn5kG9z/o4yC2Tt/2P9Qqs8wDuPY/wHFF47iQ9j+tuNf5bWn2P9AnL9bkTPY/mv9pECNC9j9ykvgL8iH2P4ZG/CbYGvY/Np1I2O0D9j9yjY49jfP1PyMZkkI55/U/XtQgVELM9T9lfvzsV8n1P2bnEh0brPU/Sxuzavek9T+an5BmGZP1P9OIf1zYgPU/OGJFgax99T/uBWxF6HP1P57m39f2afU/bSCs97Rf9T8kqdeXYVb1P1yu1q64U/U/dKiJJE5G9T+isiOWAjr1P13/uT19L/U/EPBprhYv9T9KHuUCAiX1P2KPtB/dGvU//f/GPDMR9T/cJC4AFgn1P/02/MTLB/U/gT8fi6kC9T8jVM10sv30PzAW3R/f9/Q/UI1QaN7u9D903WLAFuP0P+p9jtuA4PQ/"},"shape":[135],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"eW4FFffs5j9uNkb30zHnP3skqxioiuc/iBIQOnzj5z+WAHVbUDzoP6Pu2Xwkleg/sNw+nvjt6D+9yqO/zEbpPzh+pghTiuk/zLgI4aCf6T/Ypm0CdfjpP+WU0iNJUeo/0znFZ89c6j/ygjdFHarqPwBxnGbxAus/DV8BiMVb6z8aTWapmbTrP8Bb1VqlxOs/JzvLym0N7D+sgHdGhynsPzUpMOxBZuw/+acIptF27D9CF5UNFr/sP4qoBmCKwOw/NK6pLbUL7T9PBfou6hftPxCbnHBBTe0/XPNeUL5w7T+M2TIxzXrtP2Lg51uulO0/hzHFkbyd7T/2YI7OvZntPzLFEqxaiu0/XPNeUL5w7T+BfRNLLW/tPycjM3IPSO0/TwX6LuoX7T9e4x3nEhHtP7UMhZHs1uw/QheVDRa/7D+hdXjZ/pvsPzQpMOxBZuw/QlZQew5f7D9KWdCZnyHsPyc7y8ptDew/NdIuIXnV6z8aTWapmbTrP468jVKfZ+s/DV8BiMVb6z8AcZxm8QLrP/GCN0Udquo/Pu2PALCa6j/mlNIjSVHqP9imbQJ1+Ok/zLgI4aCf6T+9yqO/zEbpP7DcPp747eg/o+7ZfCSV6D+XAHVbUDzoP7j/HAhtB+g/iBIQOnzj5z8QQeIV7rTnP3skqxioiuc/bjZG99Mx5z9hSOHV/9jmP1RafLQrgOY/RmwXk1cn5j85frJxg87lPyyQTVCvdeU/HqLoLtsc5T8StIMNB8TkP81eP/3nduQ/BMYe7DJr5D/417nKXhLkP+rpVKmKueM/3Pvvh7Zg4z/PDYtm4gfjP8FnYXXr6+I/wh8mRQ6v4j+0McEjOlbiP6hDXAJm/eE/mlX34JGk4T/D6c0YUpPhP41nkr+9S+E/gHktnuny4D/HwzN88KfgP3KLyHwVmuA/Zp1jW0FB4D9lmPM9iBbgP7Be/XPa0N8/CSqORWpV3z+WgjMxMh/fP8MpBrM6ot4/fKZp7olt3j+K3w/lAwzeP2HKn6vhu90/zKAFyLSa3T+dLN35GlPdP4lpfdkuNN0/kndzEbw93T9OBgArynLdP2DKn6vhu90/2AbDmsXc3T96pmnuiW3eP77Z+wwlkd4/loIzMTIf3z/mVBnjlX/fP7Be/XPa0N8/fnq2TA844D9mnWNbQUHgP3KLyHwVmuA/ip4cP86y4D+AeS2e6fLgP41nkr+9S+E/ENvLMPdh4T+aVffgkaThP6hDXAJm/eE/tDHBIzpW4j8b/x5jMZziP8IfJkUOr+I/zw2LZuIH4z/c+++HtmDjP+rpVKmKueM/PbxqADS94z/317nKXhLkPwTGHuwya+Q/ErSDDQfE5D8eougu2xzlP+95kf1OMOU/LJBNUK915T85frJxg87lP0ZsF5NXJ+Y/VFp8tCuA5j9hSOHV/9jmP3luBRX37OY/"},"shape":[135],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1822","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1823"}}},"glyph":{"type":"object","name":"Line","id":"p1818","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1819","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1820","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1830","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1824","attributes":{"selected":{"type":"object","name":"Selection","id":"p1825","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1826"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"JKnXl2FW9T/wDPXbR1b1P7oTM8g4UfU/lnTSde5I9T9ismFcGUD1P7ZitDHDOfU/fyqVLWs39T+8V9bpBzn1PxNFchjoPvU/51q7F5ZK9T8kqdeXYVb1P81Z163wXvU/jFYqYbR79T84YkWBrH31P6sv172XnPU/Sxuzavek9T95t3rI0rr1P17UIFRCzPU/CPFck/PW9T9yjY49jfP1P1rRDP7P+PU/hkb8Jtga9j9AcsMXMS72P5r/aRAjQvY/rbjX+W1p9j/AcUXjuJD2P9Qqs8wDuPY/6OMgtk7f9j/7nI6fmQb3P5VQZ4J9Gfc/D1b8iOQt9z8iD2pyL1X3P8nnJEFwXvc/NsjXW3p89z9Ux6yzXIj3P0qBRUXFo/c/d+sP1/Wk9z+Vqm1HS7n3P7T7V2CLyfc/XTqzLhDL9z/6NONXKtb3P9AZesJj4fc/49nYf+Dr9z9w8yAYW/L3P5FcWX8k9fc/RpesXFj89z9aS9YUGQD4P5RnMJ1hAfg//r5ylIkB+D+e1qsqnwH4P46WzzSgAfg/cPYBn98A+D/ooYTWPP73PwdogBZk+fc/cPMgGFvy9z+weW6MSvL3P8CoMQUp6vc/Giqc4Ljh9z9G1TrAG9n3Pyh403f3z/c/XTqzLhDL9z/NXL9TRMb3P2b6zIefvPc/Ma7jaia09z/IKD9HN6z3P0qBRUXFo/c/8B3yJKei9z9jnpEnoZT3P3A3YM5rgPc/NsjXW3p89z++XUbplGP3PyIPanIvVfc/YMDVwyw79z8PVvyI5C33P/qcjp+ZBvc/CjOHd1z69j/o4yC2Tt/2P9Qqs8wDuPY/wHFF47iQ9j+izxcZuIL2P6641/ltafY/0Orl5x9D9j+Z/2kQI0L2P4ZG/CbYGvY/G6cAkswX9j/Iq7mOq/b1P3KNjj2N8/U/OIQzbVbf9T/Gxig3qs/1P17UIFRCzPU/5OCfH/7D9T8iXA5JPrj1Pzd444sxq/U/Shuzavek9T9Mh4vMnZ31P5nA53wjkfU/5RlhjkaG9T84YkWBrH31Px6usU/Xe/U/5pa9yxdx9T8Uj2xk+Wb1P6SXRzYbX/U/tpLPoIBa9T8OwJAUYVj1PySp15dhVvU/jas4azSi9T9LG7Nq96T1P0Q4XLI4p/U/qv1RxIKr9T8tUaPNa6z1P3cspDfqqvU/s8ey4G2q9T+/u7/iiK31P7plN0X1tPU/quMBqWG/9T+Nfv+n2cr1P17UIFRCzPU/M0hSlvzW9T/eVlX8XuP1P6n11ab48PU/co2OPY3z9T8z7pS+VAD2Px5OFLkVD/Y/hkb8Jtga9j+zpOlmHx32P6alWPvELfY/mv9pECNC9j8J2DtxAkb2P6y41/ltafY/uDJiSPVz9j/AcUXjuJD2P9Qqs8wDuPY/6OMgtk7f9j/6nI6fmQb3P7NJ2xYgDfc/D1b8iOQt9z+vzKrVxTf3P6yuMbObTvc/Ig9qci9V9z8HqfV1WVv3P01sNXw0Y/c/Emn3WYBq9z/sbJd/ZnP3PzbI11t6fPc/mdqDdJx99z+pvvX3IYj3Pzc+zwSykvc/d4SEgWqc9z9KgUVFxaP3Py1Rg1SBpPc/C3pTtf2p9z/NUHSd86z3Pxbqbxj9rfc/m9lTCKCt9z94BIbO3az3P2b66UDwq/c/HGJnzDKq9z90/ARdiaX3P0qBRUXFo/c/CJ3p5kmb9z8cjprekYn3PzbI11t6fPc/qXRztH9w9z8iD2pyL1X3P/6ZHnvOUPc/D1b8iOQt9z/ubegsuSj3P/ucjp+ZBvc/pRp3II/p9j/o4yC2Tt/2P9Qqs8wDuPY/wHFF47iQ9j9b/dcO0n32P6241/ltafY/mv9pECNC9j8OhiS9uiX2P4ZG/CbYGvY/co2OPY3z9T+SY1tx4On1P17UIFRCzPU/4V0v/KbE9T/Qu3etSK/1P0sbs2r3pPU/VLJAK9yj9T/TidlmNqD1P42rOGs0ovU/"},"shape":[186],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"5MKwy2Qj5j9GbBeTVyfmP1RafLQrgOY/YUjh1f/Y5j9uNkb30zHnP3okqxioiuc/iBIQOnzj5z+WAHVbUDzoP6Pu2Xwkleg/sNw+nvjt6D9MWosZyiTpP77Ko7/MRuk/y7gI4aCf6T+rV3m9i6XpP9imbQJ1+Ok/5nrnCvkS6j/llNIjSVHqP4SGOSOFi+o/8oI3RR2q6j9m4e7tkPfqPwBxnGbxAus/N5NatblB6z8NXwGIxVvrP6O7NUODc+s/SsCFlraQ6z9Q9HFyh5zrP3rBOfkCmes/N/97EcCI6z+IYIxSlG3rPw1fAYjFW+s/PGsP5uVG6z9KeZdJURLrPwBxnGbxAus/pijRe1TH6j/ygjdFHarqP4trAZKkVeo/5ZTSI0lR6j/Ypm0CdfjpP8y4COGgn+k/HXarqfyV6T+9yqO/zEbpP7DcPp747eg/pO7ZfCSV6D9z07KKi1joP5YAdVtQPOg/iBIQOnzj5z97JKsYqIrnP242RvfTMec/YUjh1f/Y5j9UWny0K4DmP0ZsF5NXJ+Y/OX6ycYPO5T8skE1Qr3XlPx6i6C7bHOU/cYgskeLE5D8RtIMNB8TkPwXGHuwya+Q/+Ne5yl4S5D/q6VSpirnjP9z774e2YOM/5NPcylc04z/PDYtm4gfjP8IfJkUOr+I/tDHBIzpW4j+oQ1wCZv3hP+xpoLnFruE/mlX34JGk4T+NZ5K/vUvhP4B5LZ7p8uA/3ahIpODk4D9yi8h8FZrgP0ZjJkEMdeA/Zp1jW0FB4D8YgAgo0CfgP5abh3s05N8/sF79c9rQ3z/ptKq1WKLfP8pmBmVaj98/ApaplFCx3z+wXv1z2tDfP27HaHluAuA/Zp1jW0FB4D+2uS/wyELgP0R/eZ+rkuA/covIfBWa4D+AeS2e6fLgP3HbX9Cx/eA/jmeSv71L4T+aVffgkaThPxx/3i3pveE/qENcAmb94T+0McEjOlbiP8IfJkUOr+I/oFvrEdfX4j/PDYtm4gfjP9z774e2YOM/6ulUqYq54z/dxDJeCwPkP/fXucpeEuQ/BMYe7DJr5D8StIMNB8TkPx6i6C7bHOU/LJBNUK915T85frJxg87lP+TCsMtkI+Y/bjZG99Mx5z8fG7NTFQHnP2FI4dX/2OY/VFp8tCuA5j9GbBeTVyfmPzl+snGDzuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/BMYe7DJr5D/317nKXhLkP/WEaLmGB+Q/6ulUqYq54z/c+++HtmDjP88Ni2biB+M/LZGbZfr34j/CHyZFDq/iP7QxwSM6VuI/eJp9yW0K4j+oQ1wCZv3hP5pV9+CRpOE/HfCfTh9X4T+NZ5K/vUvhPyP+CNcWAeE/gHktnuny4D+E16t2WNLgPwBAJ8Ffv+A/CWW93VXG4D8aCcmMo+jgP4B5LZ7p8uA/4aNguKQw4T+OZ5K/vUvhP5pV9+CRpOE/Bhrb51PO4T+oQ1wCZv3hP7QxwSM6VuI/wh8mRQ6v4j/PDYtm4gfjPymcmbJGVuM/3Pvvh7Zg4z/q6VSpirnjP/fXucpeEuQ/BMYe7DJr5D+u3jVBxLvkPxK0gw0HxOQ/HqLoLtsc5T8skE1Qr3XlPzh+snGDzuU/RmwXk1cn5j9UWny0K4DmP2FI4dX/2OY/bjZG99Mx5z97JKsYqIrnP5CEHVCOm+c/iBIQOnzj5z+WAHVbUDzoP/6fehU1cOg/o+7ZfCSV6D9m1P4g0+ToP7DcPp747eg/2nfQq/U+6T+8yqO/zEbpPySo53M+g+k/zLgI4aCf6T9rxE+mO6rpP0158iNZuOk/4PdAf0uu6T/LuAjhoJ/pP7jza3aikuk/CC6uRZVr6T+9yqO/zEbpP6awASHVOuk/kfpVY5oA6T+w3D6e+O3oP/BsLTfOq+g/o+7ZfCSV6D+WAHVbUDzoP7K9x9ON7ec/iBIQOnzj5z97JKsYqIrnP242RvfTMec/"},"shape":[186],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1831","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1832"}}},"glyph":{"type":"object","name":"Patch","id":"p1827","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1828","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1829","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1839","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1833","attributes":{"selected":{"type":"object","name":"Selection","id":"p1834","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1835"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"JKnXl2FW9T/wDPXbR1b1P7oTM8g4UfU/lnTSde5I9T9ismFcGUD1P7ZitDHDOfU/fyqVLWs39T+8V9bpBzn1PxNFchjoPvU/51q7F5ZK9T8kqdeXYVb1P81Z163wXvU/jFYqYbR79T84YkWBrH31P6sv172XnPU/Sxuzavek9T95t3rI0rr1P17UIFRCzPU/CPFck/PW9T9yjY49jfP1P1rRDP7P+PU/hkb8Jtga9j9AcsMXMS72P5r/aRAjQvY/rbjX+W1p9j/AcUXjuJD2P9Qqs8wDuPY/6OMgtk7f9j/7nI6fmQb3P5VQZ4J9Gfc/D1b8iOQt9z8iD2pyL1X3P8nnJEFwXvc/NsjXW3p89z9Ux6yzXIj3P0qBRUXFo/c/d+sP1/Wk9z+Vqm1HS7n3P7T7V2CLyfc/XTqzLhDL9z/6NONXKtb3P9AZesJj4fc/49nYf+Dr9z9w8yAYW/L3P5FcWX8k9fc/RpesXFj89z9aS9YUGQD4P5RnMJ1hAfg//r5ylIkB+D+e1qsqnwH4P46WzzSgAfg/cPYBn98A+D/ooYTWPP73PwdogBZk+fc/cPMgGFvy9z+weW6MSvL3P8CoMQUp6vc/Giqc4Ljh9z9G1TrAG9n3Pyh403f3z/c/XTqzLhDL9z/NXL9TRMb3P2b6zIefvPc/Ma7jaia09z/IKD9HN6z3P0qBRUXFo/c/8B3yJKei9z9jnpEnoZT3P3A3YM5rgPc/NsjXW3p89z++XUbplGP3PyIPanIvVfc/YMDVwyw79z8PVvyI5C33P/qcjp+ZBvc/CjOHd1z69j/o4yC2Tt/2P9Qqs8wDuPY/wHFF47iQ9j+izxcZuIL2P6641/ltafY/0Orl5x9D9j+Z/2kQI0L2P4ZG/CbYGvY/G6cAkswX9j/Iq7mOq/b1P3KNjj2N8/U/OIQzbVbf9T/Gxig3qs/1P17UIFRCzPU/5OCfH/7D9T8iXA5JPrj1Pzd444sxq/U/Shuzavek9T9Mh4vMnZ31P5nA53wjkfU/5RlhjkaG9T84YkWBrH31Px6usU/Xe/U/5pa9yxdx9T8Uj2xk+Wb1P6SXRzYbX/U/tpLPoIBa9T8OwJAUYVj1PySp15dhVvU/"},"shape":[105],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"5MKwy2Qj5j9GbBeTVyfmP1RafLQrgOY/YUjh1f/Y5j9uNkb30zHnP3okqxioiuc/iBIQOnzj5z+WAHVbUDzoP6Pu2Xwkleg/sNw+nvjt6D9MWosZyiTpP77Ko7/MRuk/y7gI4aCf6T+rV3m9i6XpP9imbQJ1+Ok/5nrnCvkS6j/llNIjSVHqP4SGOSOFi+o/8oI3RR2q6j9m4e7tkPfqPwBxnGbxAus/N5NatblB6z8NXwGIxVvrP6O7NUODc+s/SsCFlraQ6z9Q9HFyh5zrP3rBOfkCmes/N/97EcCI6z+IYIxSlG3rPw1fAYjFW+s/PGsP5uVG6z9KeZdJURLrPwBxnGbxAus/pijRe1TH6j/ygjdFHarqP4trAZKkVeo/5ZTSI0lR6j/Ypm0CdfjpP8y4COGgn+k/HXarqfyV6T+9yqO/zEbpP7DcPp747eg/pO7ZfCSV6D9z07KKi1joP5YAdVtQPOg/iBIQOnzj5z97JKsYqIrnP242RvfTMec/YUjh1f/Y5j9UWny0K4DmP0ZsF5NXJ+Y/OX6ycYPO5T8skE1Qr3XlPx6i6C7bHOU/cYgskeLE5D8RtIMNB8TkPwXGHuwya+Q/+Ne5yl4S5D/q6VSpirnjP9z774e2YOM/5NPcylc04z/PDYtm4gfjP8IfJkUOr+I/tDHBIzpW4j+oQ1wCZv3hP+xpoLnFruE/mlX34JGk4T+NZ5K/vUvhP4B5LZ7p8uA/3ahIpODk4D9yi8h8FZrgP0ZjJkEMdeA/Zp1jW0FB4D8YgAgo0CfgP5abh3s05N8/sF79c9rQ3z/ptKq1WKLfP8pmBmVaj98/ApaplFCx3z+wXv1z2tDfP27HaHluAuA/Zp1jW0FB4D+2uS/wyELgP0R/eZ+rkuA/covIfBWa4D+AeS2e6fLgP3HbX9Cx/eA/jmeSv71L4T+aVffgkaThPxx/3i3pveE/qENcAmb94T+0McEjOlbiP8IfJkUOr+I/oFvrEdfX4j/PDYtm4gfjP9z774e2YOM/6ulUqYq54z/dxDJeCwPkP/fXucpeEuQ/BMYe7DJr5D8StIMNB8TkPx6i6C7bHOU/LJBNUK915T85frJxg87lP+TCsMtkI+Y/"},"shape":[105],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1840","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1841"}}},"glyph":{"type":"object","name":"Line","id":"p1836","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1837","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1838","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1848","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1842","attributes":{"selected":{"type":"object","name":"Selection","id":"p1843","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1844"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"Sxuzavek9T+NqzhrNKL1P9OJ2WY2oPU/VLJAK9yj9T9LG7Nq96T1P9C7d61Ir/U/4F0v/KbE9T9e1CBUQsz1P5JjW3Hg6fU/co2OPY3z9T+GRvwm2Br2Pw6GJL26JfY/mv9pECNC9j+suNf5bWn2P1v91w7SffY/wHFF47iQ9j/UKrPMA7j2P+jjILZO3/Y/pRp3II/p9j/7nI6fmQb3P+5t6Cy5KPc/Dlb8iOQt9z/9mR57zlD3PyIPanIvVfc/qXRztH9w9z82yNdbenz3PxyOmt6Rifc/CJ3p5kmb9z9KgUVFxaP3P3T8BF2Jpfc/HWJnzDKq9z9m+ulA8Kv3P3gEhs7drPc/mtlTCKCt9z8V6m8Y/a33P81QdJ3zrPc/C3pTtf2p9z8tUYNUgaT3P0qBRUXFo/c/d4SEgWqc9z83Ps8EspL3P6m+9fchiPc/mdqDdJx99z82yNdbenz3P+xsl39mc/c/Emn3WYBq9z9NbDV8NGP3Pwep9XVZW/c/Ig9qci9V9z+srjGzm073P6/MqtXFN/c/D1b8iOQt9z+zSdsWIA33P/qcjp+ZBvc/6OMgtk7f9j/UKrPMA7j2P8BxReO4kPY/uDJiSPVz9j+tuNf5bWn2PwnYO3ECRvY/mv9pECNC9j+mpVj7xC32P7Sk6WYfHfY/hkb8Jtga9j8eThS5FQ/2PzPulL5UAPY/co2OPY3z9T+p9dWm+PD1P95WVfxe4/U/MkhSlvzW9T9e1CBUQsz1P41+/6fZyvU/q+MBqWG/9T+6ZTdF9bT1P7+7v+KIrfU/s8ey4G2q9T93LKQ36qr1Py1Ro81rrPU/qv1RxIKr9T9DOFyyOKf1P0sbs2r3pPU/eC1iKxUU9j+GRvwm2Br2P28fRL/+IvY/LgFvfV009j+a/2kQI0L2P26FWvGvRvY/qoqW6elc9j+tuNf5bWn2PzAuW5S2dPY/Okq1oHmN9j+/cUXjuJD2P9Qqs8wDuPY/6OMgtk7f9j88E3l/C+n2P/mGl7dM+fY/+5yOn5kG9z/w8odWgAn3P9DjYl4KGPc/7s0E1h4q9z8PVvyI5C33P3ISa+4vOvc/+D7UWqlH9z9q7mtxVVH3PyMPanIvVfc/TnrdVg5W9z+K6PRntVb3PxGD6md6Vfc/IQ9qci9V9z8vAMxGQVP3P66gk7lUUfc/fMn+SA1P9z/MlYJvFkr3P+LbrqIMPvc/Dlb8iOQt9z/xL9Ik/SP3P/ucjp+ZBvc/UrMRwF/l9j/o4yC2Tt/2P9Qqs8wDuPY/wHFF47iQ9j+tuNf5bWn2P8rFf+G+ZPY/mv9pECNC9j820zWiACv2P4ZG/CbYGvY/LqxZmuYV9j+KmoRubxD2P8CeysjJEPY/zkxVo5IQ9j/ilKBhXgz2P4f+GoaaBfY/Jr9drgEB9j8UrzS+vwH2P4w997WrCPY/eC1iKxUU9j8="},"shape":[136],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"HhuzUxUB5z9uNkb30zHnP3skqxioiuc/iBIQOnzj5z+yvcfTje3nP5YAdVtQPOg/o+7ZfCSV6D/wbC03zqvoP7DcPp747eg/kvpVY5oA6T+msAEh1TrpP73Ko7/MRuk/CC6uRZVr6T+482t2opLpP8u4COGgn+k/4PdAf0uu6T9NefIjWbjpP2vET6Y7quk/y7gI4aCf6T8kqOdzPoPpP7zKo7/MRuk/2nfQq/U+6T+w3D6e+O3oP2bU/iDT5Og/o+7ZfCSV6D/+n3oVNXDoP5YAdVtQPOg/iBIQOnzj5z+QhB1QjpvnP3skqxioiuc/bjZG99Mx5z9hSOHV/9jmP1RafLQrgOY/RmwXk1cn5j85frJxg87lPyyQTVCvdeU/HqLoLtsc5T8StIMNB8TkP67eNUHEu+Q/BMYe7DJr5D/317nKXhLkP+rpVKmKueM/3Pvvh7Zg4z8pnJmyRlbjP88Ni2biB+M/wh8mRQ6v4j+0McEjOlbiP6hDXAJm/eE/Bhrb51PO4T+aVffgkaThP41nkr+9S+E/4aNguKQw4T+AeS2e6fLgPxoJyYyj6OA/CWW93VXG4D8AQCfBX7/gP4TXq3ZY0uA/gHktnuny4D8j/gjXFgHhP41nkr+9S+E/HfCfTh9X4T+aVffgkaThP6hDXAJm/eE/d5p9yW0K4j+0McEjOlbiP8IfJkUOr+I/LZGbZfr34j/PDYtm4gfjP9z774e2YOM/6ulUqYq54z/1hGi5hgfkP/fXucpeEuQ/BMYe7DJr5D8StIMNB8TkPx6i6C7bHOU/LJBNUK915T85frJxg87lP0ZsF5NXJ+Y/VFp8tCuA5j9gSOHV/9jmPx4bs1MVAec/BMYe7DJr5D8U5AWN5z7kP/fXucpeEuQ/6ulUqYq54z8A+Aw+I3LjP9z774e2YOM/0A2LZuIH4z902S8vidDiP8IfJkUOr+I/tDHBIzpW4j/GZm+GykriP3sp5QkpDOI/ZXZiiJkv4j+0McEjOlbiP8IfJkUOr+I/Y0xLvyLx4j/ODYtm4gfjP9z774e2YOM/6ulUqYq54z+MeYRMmMrjP/bXucpeEuQ/BMYe7DJr5D8StIMNB8TkP6wcpp7LCuU/H6LoLtsc5T8tkE1Qr3XlPzl+snGDzuU//J1P5Ujc5T9GbBeTVyfmP1RafLQrgOY/YUjh1f/Y5j9uNkb30zHnP3wkqxioiuc/UZdoxbLI5z+IEhA6fOPnP/e/yj6PGOg/lgB1W1A86D8eWxwMBkLoP/Dm+UNOU+g/FBHPYdZS6D82UdCAqkDoP5YAdVtQPOg/10t84a4S6D+IEhA6fOPnP8Is8coIpec/eySrGKiK5z9uNkb30zHnP2FI4dX/2OY/VFp8tCuA5j9GbBeTVyfmPzl+snGDzuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/BMYe7DJr5D8="},"shape":[136],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1849","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1850"}}},"glyph":{"type":"object","name":"Patch","id":"p1845","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1846","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1847","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1857","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1851","attributes":{"selected":{"type":"object","name":"Selection","id":"p1852","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1853"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"Sxuzavek9T+NqzhrNKL1P9OJ2WY2oPU/VLJAK9yj9T9LG7Nq96T1P9C7d61Ir/U/4F0v/KbE9T9e1CBUQsz1P5JjW3Hg6fU/co2OPY3z9T+GRvwm2Br2Pw6GJL26JfY/mv9pECNC9j+suNf5bWn2P1v91w7SffY/wHFF47iQ9j/UKrPMA7j2P+jjILZO3/Y/pRp3II/p9j/7nI6fmQb3P+5t6Cy5KPc/Dlb8iOQt9z/9mR57zlD3PyIPanIvVfc/qXRztH9w9z82yNdbenz3PxyOmt6Rifc/CJ3p5kmb9z9KgUVFxaP3P3T8BF2Jpfc/HWJnzDKq9z9m+ulA8Kv3P3gEhs7drPc/mtlTCKCt9z8V6m8Y/a33P81QdJ3zrPc/C3pTtf2p9z8tUYNUgaT3P0qBRUXFo/c/d4SEgWqc9z83Ps8EspL3P6m+9fchiPc/mdqDdJx99z82yNdbenz3P+xsl39mc/c/Emn3WYBq9z9NbDV8NGP3Pwep9XVZW/c/Ig9qci9V9z+srjGzm073P6/MqtXFN/c/D1b8iOQt9z+zSdsWIA33P/qcjp+ZBvc/6OMgtk7f9j/UKrPMA7j2P8BxReO4kPY/uDJiSPVz9j+tuNf5bWn2PwnYO3ECRvY/mv9pECNC9j+mpVj7xC32P7Sk6WYfHfY/hkb8Jtga9j8eThS5FQ/2PzPulL5UAPY/co2OPY3z9T+p9dWm+PD1P95WVfxe4/U/MkhSlvzW9T9e1CBUQsz1P41+/6fZyvU/q+MBqWG/9T+6ZTdF9bT1P7+7v+KIrfU/s8ey4G2q9T93LKQ36qr1Py1Ro81rrPU/qv1RxIKr9T9DOFyyOKf1P0sbs2r3pPU/"},"shape":[81],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"HhuzUxUB5z9uNkb30zHnP3skqxioiuc/iBIQOnzj5z+yvcfTje3nP5YAdVtQPOg/o+7ZfCSV6D/wbC03zqvoP7DcPp747eg/kvpVY5oA6T+msAEh1TrpP73Ko7/MRuk/CC6uRZVr6T+482t2opLpP8u4COGgn+k/4PdAf0uu6T9NefIjWbjpP2vET6Y7quk/y7gI4aCf6T8kqOdzPoPpP7zKo7/MRuk/2nfQq/U+6T+w3D6e+O3oP2bU/iDT5Og/o+7ZfCSV6D/+n3oVNXDoP5YAdVtQPOg/iBIQOnzj5z+QhB1QjpvnP3skqxioiuc/bjZG99Mx5z9hSOHV/9jmP1RafLQrgOY/RmwXk1cn5j85frJxg87lPyyQTVCvdeU/HqLoLtsc5T8StIMNB8TkP67eNUHEu+Q/BMYe7DJr5D/317nKXhLkP+rpVKmKueM/3Pvvh7Zg4z8pnJmyRlbjP88Ni2biB+M/wh8mRQ6v4j+0McEjOlbiP6hDXAJm/eE/Bhrb51PO4T+aVffgkaThP41nkr+9S+E/4aNguKQw4T+AeS2e6fLgPxoJyYyj6OA/CWW93VXG4D8AQCfBX7/gP4TXq3ZY0uA/gHktnuny4D8j/gjXFgHhP41nkr+9S+E/HfCfTh9X4T+aVffgkaThP6hDXAJm/eE/d5p9yW0K4j+0McEjOlbiP8IfJkUOr+I/LZGbZfr34j/PDYtm4gfjP9z774e2YOM/6ulUqYq54z/1hGi5hgfkP/fXucpeEuQ/BMYe7DJr5D8StIMNB8TkPx6i6C7bHOU/LJBNUK915T85frJxg87lP0ZsF5NXJ+Y/VFp8tCuA5j9gSOHV/9jmPx4bs1MVAec/"},"shape":[81],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1858","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1859"}}},"glyph":{"type":"object","name":"Line","id":"p1854","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1855","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1856","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1866","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1860","attributes":{"selected":{"type":"object","name":"Selection","id":"p1861","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1862"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"hkb8Jtga9j94LWIrFRT2P4w997WrCPY/FK80vr8B9j8mv12uAQH2P4b+GoaaBfY/4pSgYV4M9j/OTFWjkhD2P8CeysjJEPY/ipqEbm8Q9j8trFma5hX2P4ZG/CbYGvY/NtM1ogAr9j+a/2kQI0L2P8nFf+G+ZPY/rbjX+W1p9j/AcUXjuJD2P9Qqs8wDuPY/6OMgtk7f9j9SsxHAX+X2P/qcjp+ZBvc/8S/SJP0j9z8PVvyI5C33P+LbrqIMPvc/y5WCbxZK9z98yf5IDU/3P66gk7lUUfc/LwDMRkFT9z8iD2pyL1X3PxGD6md6Vfc/iej0Z7VW9z9Oet1WDlb3PyIPanIvVfc/au5rcVVR9z/4PtRaqUf3P3ISa+4vOvc/EFb8iOQt9z/uzQTWHir3P9DjYl4KGPc/8PKHVoAJ9z/7nI6fmQb3P/iGl7dM+fY/PBN5fwvp9j/o4yC2Tt/2P9Qqs8wDuPY/wHFF47iQ9j86SrWgeY32PzAuW5S2dPY/rLjX+W1p9j+pipbp6Vz2P26FWvGvRvY/mv9pECNC9j8uAW99XTT2P28fRL/+IvY/hkb8Jtga9j8="},"shape":[55],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"FOQFjec+5D8Exh7sMmvkPxK0gw0HxOQ/HqLoLtsc5T8skE1Qr3XlPzl+snGDzuU/RmwXk1cn5j9UWny0K4DmP2FI4dX/2OY/bjZG99Mx5z97JKsYqIrnP8Is8coIpec/iBIQOnzj5z/YS3zhrhLoP5YAdVtQPOg/NlHQgKpA6D8UEc9h1lLoP/Dm+UNOU+g/HlscDAZC6D+WAHVbUDzoP/e/yj6PGOg/iBIQOnzj5z9Ql2jFssjnP3skqxioiuc/bjZG99Mx5z9hSOHV/9jmP1RafLQrgOY/RmwXk1cn5j/9nU/lSNzlPzl+snGDzuU/LJBNUK915T8eougu2xzlP6wcpp7LCuU/ErSDDQfE5D8Exh7sMmvkP/fXucpeEuQ/jHmETJjK4z/q6VSpirnjP9z774e2YOM/zw2LZuIH4z9jTEu/IvHiP8IfJkUOr+I/tDHBIzpW4j9kdmKImS/iP3sp5QkpDOI/x2ZvhspK4j+0McEjOlbiP8IfJkUOr+I/dNkvL4nQ4j/PDYtm4gfjP9z774e2YOM/APgMPiNy4z/q6VSpirnjP/fXucpeEuQ/FOQFjec+5D8="},"shape":[55],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1867","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1868"}}},"glyph":{"type":"object","name":"Patch","id":"p1863","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1864","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1865","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1875","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1869","attributes":{"selected":{"type":"object","name":"Selection","id":"p1870","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1871"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"hkb8Jtga9j94LWIrFRT2P4w997WrCPY/FK80vr8B9j8mv12uAQH2P4b+GoaaBfY/4pSgYV4M9j/OTFWjkhD2P8CeysjJEPY/ipqEbm8Q9j8trFma5hX2P4ZG/CbYGvY/NtM1ogAr9j+a/2kQI0L2P8nFf+G+ZPY/rbjX+W1p9j/AcUXjuJD2P9Qqs8wDuPY/6OMgtk7f9j9SsxHAX+X2P/qcjp+ZBvc/8S/SJP0j9z8PVvyI5C33P+LbrqIMPvc/y5WCbxZK9z98yf5IDU/3P66gk7lUUfc/LwDMRkFT9z8iD2pyL1X3PxGD6md6Vfc/iej0Z7VW9z9Oet1WDlb3PyIPanIvVfc/au5rcVVR9z/4PtRaqUf3P3ISa+4vOvc/EFb8iOQt9z/uzQTWHir3P9DjYl4KGPc/8PKHVoAJ9z/7nI6fmQb3P/iGl7dM+fY/PBN5fwvp9j/o4yC2Tt/2P9Qqs8wDuPY/wHFF47iQ9j86SrWgeY32PzAuW5S2dPY/rLjX+W1p9j+pipbp6Vz2P26FWvGvRvY/mv9pECNC9j8uAW99XTT2P28fRL/+IvY/hkb8Jtga9j8="},"shape":[55],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"FOQFjec+5D8Exh7sMmvkPxK0gw0HxOQ/HqLoLtsc5T8skE1Qr3XlPzl+snGDzuU/RmwXk1cn5j9UWny0K4DmP2FI4dX/2OY/bjZG99Mx5z97JKsYqIrnP8Is8coIpec/iBIQOnzj5z/YS3zhrhLoP5YAdVtQPOg/NlHQgKpA6D8UEc9h1lLoP/Dm+UNOU+g/HlscDAZC6D+WAHVbUDzoP/e/yj6PGOg/iBIQOnzj5z9Ql2jFssjnP3skqxioiuc/bjZG99Mx5z9hSOHV/9jmP1RafLQrgOY/RmwXk1cn5j/9nU/lSNzlPzl+snGDzuU/LJBNUK915T8eougu2xzlP6wcpp7LCuU/ErSDDQfE5D8Exh7sMmvkP/fXucpeEuQ/jHmETJjK4z/q6VSpirnjP9z774e2YOM/zw2LZuIH4z9jTEu/IvHiP8IfJkUOr+I/tDHBIzpW4j9kdmKImS/iP3sp5QkpDOI/x2ZvhspK4j+0McEjOlbiP8IfJkUOr+I/dNkvL4nQ4j/PDYtm4gfjP9z774e2YOM/APgMPiNy4z/q6VSpirnjP/fXucpeEuQ/FOQFjec+5D8="},"shape":[55],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1876","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1877"}}},"glyph":{"type":"object","name":"Line","id":"p1872","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1873","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1874","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1155","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1141"},{"id":"p1142"},{"id":"p1144"},{"type":"object","name":"SaveTool","id":"p1145"},{"id":"p1146"},{"id":"p2189"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1163","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1164","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1165"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1166"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1168","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1169","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1170"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1171"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1172","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1173","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1174"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1175"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1158","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1159","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1160"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1161"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1162","attributes":{"axis":{"id":"p1158"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1167","attributes":{"dimension":1,"axis":{"id":"p1163"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":0,"min_border_right":2}},2,1],[{"type":"object","name":"Figure","id":"p1182","attributes":{"x_range":{"id":"p1887"},"y_range":{"type":"object","name":"DataRange1d","id":"p1184","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p1191"},"y_scale":{"type":"object","name":"LinearScale","id":"p1192"},"title":{"type":"object","name":"Title","id":"p1189","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p1884","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1878","attributes":{"selected":{"type":"object","name":"Selection","id":"p1879","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1880"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKu5uAY6zWk/q7m4BjrNaT+8KPGIU5xpP5W5OMinNGk/4CsronO5aD82i1mz9hpoPz9OIaxAQ2c/6su5zItSZj/An6ujl1JlP5Wrun7ATWQ/Wz16NqpOYz8UJVv1W39iPyVscnWNtWE/EGVh6iYyYT9bPyYn1clgP5q6I6eNnGA/TIAYkZCxYD+f3rFjES5hPwnlTzuv4WE/AfwZUrHmYj/Wjt74KT5kP/fil3vABmY/mf4MF0sJaD8T/QYMLllqP0oXO36i8Gw/aPFm1KXnbz8E5DtVXYBxP90Ko+y3JHM/o8SZnGfbdD/HTySqOa52P/LLtsRujHg/bwqfT15hej/P5xvg5zJ8P/1mjGu1730/jSnAyLHAfz9PbcremsOAP3B3EdVhpoE/e6Fwhw9zgj+tKQyRwjSDP5d8K+xQ64M/F/lWnPmWhD8j9ykKXTiFPwsnoWwp4IU/WR0RbVp1hj9RztX/CxWHPx6u9J2troc/EG/pT/NCiD/L9tM/79mIP7X95XxxhYk/68qazhYtij/jAgqrXN6KP74P/V2mmos/vA5R+HB6jD9pyWrDc2aNP+ix8AoqVo4/rL1AqN9kjz8n8F5i1TuQP3zrdSeozJA/DJ3OvjNkkT+FvRJkiwGSP31dHpSPo5I/fjRO+9BQkz/P2eGfv/qTP0se/YalrZQ/WYL4Na9mlT81ScZDaiKWP6pPX8rL0ZY/Z8I79gqPlz8OmMEJoEWYP4CwyuQe/Jg/Rmwp9Wi3mT9GNmsUF3SaP7wHt37oNZs/NuGz3kr7mz/SkTxX5sWcP1GErQLUj50/OAFoPZhhnj9S/GiaDj2fP9Bsm50KFqA/QzZQpaaboD/iOAJXcCahPyyzcVFguqE/xvkg6cpcoj/g1wiXywmjP7MI5JXhyKM/005a2GyUpD8Ux351oG6lP4Qgunw3W6Y/xqGzjTNepz+od/AFU3GoPzIO0jk/kKk/8YLADAfEqj99cKIejASsP+psuXRhVa0/lynXcDOwrj80l3SsSQuwPyw2dIIWwLA/eJ7uLT54sT9yK1i28S+yPzGUOh8G5bI/35fwQayXsz9FRnUsZ0m0P6EyMW6l+LQ/YO8nzLqgtT+MBmrwdkK2P4W4oo5i4LY/S0QZdm50tz+ObXhdMP63P+ziyn+WhLg/8a60CVcBuT9OLKuVDXy5P37HR2Ay9Lk/QNTWIkZouj9mq0+xutq6P1Cds1fET7s/nm3ZfjHEuz9w1GYIrj68P5d0AeCltrw/qDDdA0A0vT/vOUbhpLq9P8R6/kStR74/Awtauu/bvj9g7OwyYXS/P/e6vwwWCsA/QW8b3TVdwD/B9F0J3bTAP45qRjIYDsE/noZfoQFtwT/LBiIjz83BP1WNa3DKMMI/34jGD5OWwj8OkNwqjwDDP2eqev/TacM/oSrQvlPWwz8xvuJBtEbEP3F7srhbt8Q/KdqasYYrxT9RFaMCqqHFP0DdNJ1DG8Y/+3PcQDqVxj87WZbyfhPHP5wLzSqjlMc/DKy0jlEYyD8SLXAKx5/IP0yeRVcMJ8k/8SkD0beyyT8T5J30yj/KP+sslFn7z8o/pdYzQVdjyz/xXfvQFfXLP9sGmoS4j8w/hcOc1ngpzT+Ttc44x8XNP1yhP0C+Ys4/p8vhBnAGzz/k5WSD/KvPP4fODoFgKNA/F90m2xR90D+WLWA3ydLQPxPjUTH5KNE/01+9AZGA0T8fJWcz4NjRP9xPqYJLM9I/IiUzs+KO0j+dIoV4vurSP0zVvMGnSNM/O5HPSSql0z9TIz6Z0QPUP3JA+ZEbYtQ/mmH2Uv2/1D9xUgtpXB3VP7Z62lJiedU/j0rSvLPV1T/43CTqpzHWP9kT83Kxi9Y/isPj/RDl1j8EyfuT/DzXP992lM9Oltc/ADDF447u1z8ldOOJ+kXYP+XmiawIn9g/qgXN1ob32D9qHW5TT1TZP63Nyrnostk/+HXAFIYU2j8k9hr+pnjaPw2lsiGw5No/llYjgqdW2z+wQ+jJmMzbP3aS7ZOySdw/WojYl1DO3D8bmxezm17dPym73ubS9N0/ZeuzCFeT3j8/Ntg8zzrfP2/SOzmS6t8/cxkal0BR4D+grU8LbrHgP5+0zaphFuE/xUu/PgN94T/5B4hdLOfhP99rHrZkVOI/4if2TxTD4j9C+7EdNjLjP70kHce7pOM/p1qFbRsW5D8I1+84dobkP2+6q/cA9+Q/I6dTUlpl5T9wwsBMJNPlPz2ah1X4PuY/Khrc5kGp5j+HN0jvAxDnP/chEyxcc+c/l3whtNXU5z/mx43CMzPoP+QVZHWjkeg/V4MH1Bfs6D/kp8NwaEXpP/w9DT/qm+k/xqZdhATz6T99sDCCy0nqP83Q9mnknuo/bpcWXvj06j+LFQ6rkkvrP1X/VD0jous/uhvqVLr56z+wM16L3lDsP9F5qLA3quw/eGLlGGMG7T/FBAmQB2LtPxgPTEFgv+0/2WEJN2sd7j/+AhZB5nzuP2/ElY5U3e4/iAec7Mo97z+VnKtwCJ/vPyP9AQsJAPA/WPg0b0gw8D9zjRyiVWHwP+MHnVnpkfA/qfsnA17C8D9Yaym/jvLwPxF6fgAvI/E/sYb6YJtU8T81Nc9+vobxP2JuXiDwufE/AgndUE7t8T8te7HsLiLyP5rAPlnSWPI/xRbFmySR8j/k8Jp1Z8ryP/f72oT2BvM/889VgZdE8z9ytI1LXYTzP7RlsIapxvM/69i/dqsK9D+tO7jIcVD0P0NG9tFXmPQ/X/ua47/h9D/DCtAx/iv1P+52ltdKd/U/DJY8vwzD9T/C+5XRPA72P6OYHfcjWvY/jNE+cGal9j8gY1W6Ke/2P3Wys0eXOPc/snRvHdGA9z+5Z5cT6cf3Py89/+7rDfg/WpRY8A1S+D/x6ZiKP5X4P8tEChdk1vg/yDtzEMgV+T8LTD4nO1T5P7QNudPIkfk/UY8VEZzP+T/fOHFAWgz6PwDgT740SPo/EnGW1B2E+j+ilUane7/6P6sG0i32/Po/ORyGEUI6+z/rtxRErXf7P6XDxUGetfs/lyfslQD1+z/hjRJYFjb8PwP1qaLadfw/S+MqPkG3/D8qujq6Zfn8P8+OVyauPP0/XgV7Tk6A/T+qUa1T2cP9PxcaMnVXB/4/hyf9HcpM/j+r50rz8pH+PyMhP8TY1/4/wug29J8d/z91uVznvmP/PwIz7wYDqv8/0P8gv47w/z8g4hoFphsAQDZJiDCgPgBAbK+oyIRhAEB4fooDwoQAQHQI5daWpwBABfnBAs3JAEALj0w9cOsAQCa7HDLrCwFAgZTFuHwrAUB4K0P0hkkBQD/hbxaUZgFAu3DwOrWBAUDYOxyOcZoBQGkSIcKdsQFA+SVNNiLGAUBsVtv0qtcBQCDlyqZv5wFA1KkjDOvzAUCmOg1cTP0BQJkRcAA0BAJAaJ4vh6UIAkD/r4LKGQoCQBgyq7EuCQJAGrHdfZ0GAkBSal+d4wECQDS9chWG+wFAUYEcjKfzAUA2FtmuOesBQEFs4c6Z4QFAtLN/QoHXAUBAAF8HnswBQJ/AIv9twQFA5AJ4/aW1AUCAkEg1QaoBQPgTGrUdnwFAXEIR+0mTAUBx7BdpFogBQJ/XW89XfAFAiSxrMthvAUCm4XUcJWMBQPH+9MMpVQFAXzVyd3VGAUD0DYCRoDYBQPEU3pBbJQFAEBvQNfMSAUBcbD8jkf4AQHika7EO6QBAmtXajHHSAEBpO0bR5bkAQFCImLhvnwBAUiv7uIKDAEA5Gig62mYAQL5JAvOHSABAr6xWdRkpAEBi13U3YggAQDixG8y1zf8/4jniG/OJ/z9U27gcdUT/P8xynOhz/f4/LZa2ELy1/j83jppMhmz+P1Ph4vFII/4/zWI8i2XY/T+WwaBW1I39PyovAD+5Qv0/NwMLkev3/D/eAgXIOa38P4LfVTqTYvw/yYYxRNwW/D9I65lfI8z7P9YXFDj5gfs/uf3GOXs3+z8LzTOl2e36PyYF1BCco/o/j8qtiKFa+j98Rdwm8RD6PwPUd3p9x/k/2ubvLLR++T//hg3ObjT5PwPBnFJH6vg/E+zBn1Wf+D9DcmoS5FL4PwSO/o+BBfg/3T4LnKC29z+0X7qPYmX3PyHBO57wEfc/taTlv4G89j+kxHkgb2T2P0plCcqZCPY/YTL8vjqq9T9KxWWiwEj1P607lTXl5PQ/FVhLvgt99D9vEFPlnhP0PzZ2B6fep/M/wacW+Zo68z/4zBtb18vyP4R8WkhiW/I/vTUfVK7p8T+2Qye7eXfxPxvpU8tcBfE/zZxaRqOS8D/urO7MGyHwP0PU5+IZYe8/2WhghVeA7j9CZV6qZKPtP6Ls+Toayuw/v1oYidnz6z+eseST+B/rP707vgOuT+o/ZQCMdU2D6T8JUcsAT7noP8WNWqO38uc/ElAYyrkv5z8jtah27W/mP73sXgmKsuU/eQ1bMSL45D/w77aECkDkP704k9MuiuM/jpgoeOvW4j+Vl31RiibiP8UI2ifTd+E/83buPqvM4D8NV9EwjSTgPwfEj4OoAd8/p18Y6JrB3T9MLZIQ6ojcP8Y1HuI2W9s/5UJmQp4y2j/bCVnPxhLZP5dk2UEl+tc/4nLxTevt1j9snxDhz+nVPxkegTCe8tQ/0rnE1eIE1D/sXUwWmSHTP4IP5x66SNI/zNygtU940T+rJzlFDLLQP8qL0vL35M8/JkAjNoV3zj8ML3IrjxjNP9W3a8LvxMs/Z7+TUNSByj/wVCMQeUvJP0hgOhQkH8g/2xwlXgT/xj/I5kuay+rFP7PSsFMW3sQ/svddd67bwz817ZuzNOjCP1bPbe7//cE/LY7mp/UbwT/oQrfQ8UfAPwuPJ3pj/L4/nrj+iVyDvT81JHOhDhu8P1P+e3YhyLo/kmK+tbWJuT9MpduQDF+4Pw5ekeO2QLc/xrA07bgytj/gwvqRzTW1P2uoxytqRrQ/dQccQUhisz8Tm9DR24iyP4HPUQuqu7E/qOQFLI/zsD9FM10p6TOwPyayP/IR8K4/vPIhgBuGrT/SSW9xAyasPyXos0bByao/qSJc91J4qT+gXah/XCqoPy3WWYsp76Y/2njAqR3FpT9sSg4kfp+kP3IVh6TrjqM/F18VeISRoj8Y73nzDZqhPzXRTLubsaA/Ae+9VOennz/XzKehLROeP3ocu8f1mZw/A2sW23M8mz872+fss++ZP6pOXrOXzZg/qdZgit2+lz8yq47hodiWP/o49m7lAZY/44xsZSk/lT8nEsahrZKUP/fx/z2t/ZM/nszXaZ+Akz9C46qptQ+TP4C7bV58rZI/+Cz2pIRYkj+hNIHMMReSP3+v5OHk25E/aagGW26fkT9/5n/xAHqRP4bObavTW5E/ulG9WPJAkT973ZaoFCyRP3m0380OH5E/Dk6epA8bkT+gN5ZiDBmRP0/gGZwaD5E/5tn0igsNkT8aAX/pqRKRPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1885","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1886"}}},"glyph":{"type":"object","name":"Patch","id":"p1881","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1882","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1883","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1190","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1176"},{"id":"p1177"},{"id":"p1179"},{"type":"object","name":"SaveTool","id":"p1180"},{"id":"p1181"},{"id":"p2190"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1198","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1199","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1200"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1201"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1203","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1204","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1205"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1206"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1207","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1208","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1209"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1210"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1193","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1194","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1195"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1196"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1197","attributes":{"axis":{"id":"p1193"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1202","attributes":{"dimension":1,"axis":{"id":"p1198"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":0,"min_border_right":2}},2,2],[{"type":"object","name":"Figure","id":"p1217","attributes":{"x_range":{"id":"p1405"},"y_range":{"type":"object","name":"Range1d","id":"p2167","attributes":{"start":0.01,"end":0.59}},"x_scale":{"type":"object","name":"LinearScale","id":"p1226"},"y_scale":{"type":"object","name":"LinearScale","id":"p1227"},"title":{"type":"object","name":"Title","id":"p1224","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p1894","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1888","attributes":{"selected":{"type":"object","name":"Selection","id":"p1889","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1890"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[302],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"TeEc7E8n2T9Wldq4Ky3ZPw9TJwwjgtk/xxB0XxrX2T9/zsCyESzaP0IlRo5tdto/OYwNBgmB2j/wSVpZANbaP6gHp6z3Kts/YcXz/+5/2z8Zg0BT5tTbP6hZCinKFtw/0kCNpt0p3D+K/tn51H7cP/Al2SIWhdw/FNI101/D3D9CvCZNzNPcPx8lVTVH+dw/+3lzoMMo3T+WCD9kLy7dP4JU3S5UbN0/tDfA87p93T8rJjh7F6zdP2z1DEey0t0/ELDl8Djl3T9B/ujfzRPePySzWZqpJ94/7a99cL023j+X075BwVHePwQiDwAlYt4/8gBfNPBr3j+c7RUIenHeP542BvLbc94/VLv16KVz3j8DqgeVQXHeP0zknVeKbN4/IJBDMjhl3j/Yk0I3wFreP6b7FKTtS94/KVfZu/k33j8ks1maqSfePzwbJXluHN4/Zt4SL1D23T9s9QxHstLdP9hP3a4Lvt0/tDfA87p93T9FYgH7zl7dP/t5c6DDKN0/lsswFJ3q3D9DvCZNzNPcP0R2DBuDjNw/iv7Z+dR+3D/SQI2m3SncP6vRX4YPE9w/GINAU+bU2z9ixfP/7n/bP4wxNAxCT9s/qgenrPcq2z/wSVpZANbaPziMDQYJgdo/alIIXftA2j9/zsCyESzaP8gQdF8a19k/D1MnDCOC2T9Wldq4Ky3ZP57XjWU02Ng/ykq3qP2U2D/mGUESPYPYPyxc9L5FLtg/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Up3QecYXWP9rpJ8t5MNY/Iizbd4Lb1T8+0AU2NbXVP2pujiSLhtU/srBB0ZMx1T/58vR9nNzUP0A1qCqlh9Q/iHdb160y1D8Zh/r4fC3UP9C5DoS23dM/F/zBML+I0z/UmSKt91XTP18+dd3HM9M/poAoitDe0j/uwts22YnSP5uRERuifNI/NgWP4+E00j99R0KQ6t/RPzBt2KZun9E/xYn1PPOK0T8MzKjp+zXRP1QOXJYE4dA/nFAPQw2M0D+w/3TbonfQP+OSwu8VN9A/VqrrOD3Ezz/kLlKSThrPP+KypZxRrs4/dLO4619wzj8EOB9FccbNPwcijE24e80/kryFnoIczT8iQez3k3LMP7whWLc7J8w/sMVSUaXIyz9ASrmqth7LP6pIjseM/8o/z84fBMh0yj9eU4Zd2crJP48cJxrNqsk/7dfstuogyT+0VmP6m8fIP31cUxD8dsg/6xgcGB5byD8yWS1EzzHIP3LGEOqWN8g/mNSUGHJoyD99XFMQ/HbIPy12d21u2sg/7dfstuogyT9eU4Zd2crJPyT5FVOtKso/z84fBMh0yj9ASrmqth7LP7DFUlGlyMs/IkHs95NyzD8OYtEikJDMP5K8hZ6CHM0/amvb/QaqzT8EOB9FccbNP3SzuOtfcM4/Py6fMgyuzj/kLlKSThrPP1eq6zg9xM8/blXhZ0cS0D/jksLvFTfQP5xQD0MNjNA/VA5clgTh0D9lr5jxwyrRPwzMqOn7NdE/xYn1PPOK0T99R0KQ6t/RP2jxKYJ9J9I/NgWP4+E00j/uwts22YnSP6aAKIrQ3tI/Xz513ccz0z8oJE5z4FjTPxf8wTC/iNM/0LkOhLbd0z+Id1vXrTLUP0A1qCqlh9Q/+fL0fZzc1D+0nZxgBvPUP7GwQdGTMdU/am6OJIuG1T8iLNt3gtvVP9vpJ8t5MNY/RKQXxKdT1j+Tp3QecYXWP0tlwXFo2tY/BCMOxV8v1z+84FoYV4TXP3Sep2tO2dc/LFz0vkUu2D8r+w7znXLYP+UZQRI9g9g/nteNZTTY2D9N4RzsTyfZPw9TJwwjgtk/0tQGMFVm2T9Wldq4Ky3ZP57XjWU02Ng/5RlBEj2D2D8tXPS+RS7YP3Sep2tO2dc/vOBaGFeE1z8EIw7FXy/XP0plwXFo2tY/lKd0HnGF1j/MjQ93I3/WP9rpJ8t5MNY/Iizbd4Lb1T9pbo4ki4bVP7CwQdGTMdU/FLEnxo8x1T/58vR9nNzUP0A1qCqlh9Q/iHdb160y1D/QuQ6Ett3TP7gEFhbh09M/F/zBML+I0z9fPnXdxzPTP9xoO/JP9dI/poAoitDe0j/uwts22YnSP358msZOQ9I/NgWP4+E00j99R0KQ6t/RP8WJ9TzzitE/YRG82zlP0T8MzKjp+zXRP1QOXJYE4dA/nFAPQw2M0D96AGFgS1/QP+OSwu8VN9A/VqrrOD3Ezz8fDdX18azPP91kCKxOI88/5C5Skk4azz/uSx7qA9LOPxTI4tpVrc4/y5yQXDK4zj+u9mM+v/nOP+QuUpJOGs8/qxltmA2Azz9Wqus4PcTPP+OSwu8VN9A/rZLYiedS0D+cUA9DDYzQP1QOXJYE4dA/DMyo6fs10T9mEjrhEG/RP8WJ9TzzitE/fUdCkOrf0T82BY/j4TTSP5EEiAijOdI/7sLbNtmJ0j9NTsBU/NrSP6aAKIrQ3tI/Xz513ccz0z+uoa0ccIjTPxb8wTC/iNM/0LkOhLbd0z+Id1vXrTLUPz5K422xVdQ/QDWoKqWH1D/58vR9nNzUP7GwQdGTMdU/am6OJIuG1T8iLNt3gtvVP9rpJ8t5MNY/Qk5BRQWC1j+Tp3QecYXWP0xlwXFo2tY/BCMOxV8v1z+84FoYV4TXP3Sep2tO2dc/LVz0vkUu2D/lGUESPYPYP57XjWU02Ng/VpXauCst2T8OUycMI4LZP8YQdF8a19k/f87AshEs2j84jA0GCYHaP/BJWlkA1to/qAenrPcq2z9K73zcslPbP2HF8//uf9s/4rg6Fl2x2z8Zg0BT5tTbP6hVkXna/ts/0kCNpt0p3D+SpxMxVErcP4r+2fnUftw/k60DO++V3D9EvCZNzNPcP5D1n6lk3dw/9pNBKlwZ3T/7eXOgwyjdP9YACg8ORN0/IKwVDXJf3T8SuT/v3m3dP8lMSzAKcd0/D6oYRp5p3T8iwXAGkVfdP9YGK6hsOt0//HlzoMMo3T8He7XW8xHdP4PAUZa739w/Q7wmTczT3D9nbLh8EKfcP4r+2fnUftw/z80B+Z5o3D/SQI2m3SncP2MSPJbgIdw/GINAU+bU2z/nF2aPxLzbP2DF8//uf9s/qQenrPcq2z+AcODThAjbP/BJWlkA1to/OIwNBgmB2j9/zsCyESzaPxsQd0fxB9o/xxB0XxrX2T8PUycMI4LZPw=="},"shape":[302],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1895","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1896"}}},"glyph":{"type":"object","name":"Patch","id":"p1891","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1892","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1893","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1903","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1897","attributes":{"selected":{"type":"object","name":"Selection","id":"p1898","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1899"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"qF5ivtUsJ0AOI0kzqywnQKm9es56KydAw2CneG4rJ0BkbTsCCiwnQKheYr7VLCdADwxZzvAsJ0APB1jO2C0nQHQdXhCmLidAGuu4FGcvJ0CUYcTTijAnQJ7HXyhJMidAV63219MyJ0DoRpu6QDcnQJMwXZK8NydAiZla/C89J0C9nf0CyT4nQH4CWGajQidA37jQhZhHJ0B0a1XQFkgnQGnUUjqKTSdAFrJMHx9PJ0BfPVCk/VInQIVzJBS8VidAVKZNDnFYJ0BKD0t45F0nQClX4kMxYSdAP3hI4ldjJ0A14UVMy2gnQCpKQ7Y+bidAILNAILJzJ0AWHD6KJXknQAqFO/SYfidAAe44XgyEJ0D2VjbIf4knQOy/MzLzjidA4SgxnGaUJ0DXkS4G2pknQMz6K3BNnydAwmMp2sCkJ0BmnksHJKgnQLfMJkQ0qidArTUkrqevJ0CpvNXzm7MnQKKeIRgbtSdAOh4yIDO5J0CYBx+CjronQBUo+q7VvCdAjnAc7AHAJ0CCTCjHLcEnQIPZGVZ1xSdAdWjUTjTGJ0D6U3koGconQHhCF8DoyidAfU7gNN3MJ0CU9WXRNs8nQG6rFCpc0CdA9BUfKTvRJ0DevRbHVdInQPqdLna80SdAbqsUKlzQJ0BlN/U0988nQOzNN3xqzidA2bR/7pDNJ0CclGFo+8wnQM+xBwUFzCdAekIXwOjKJ0Ad+BCCqsonQBIxJBSNySdAxoQRbOTIJ0AZomMU3MgnQPq0+vIWySdAdKldefPIJ0DPX+7uNMgnQCybXP0MxydAWL8nTOjFJ0CD2RlWdcUnQGmBaCgBxSdAebwOsiPEJ0BKapC2H8MnQP8cuxbXwSdApgDtdiPAJ0COcBzsAcAnQHx7v+o1vidAbze9mfO7J0CYBx+CjronQPHclLyzuSdAcj5hRaO3J0A7dOAGcbUnQKKeIRgbtSdAk7C072WzJ0Cx4DABVrEnQK01JK6nrydAv1i6DSqvJ0CcXKsx+KwnQND10S4tqydAWq3a+U6qJ0C3zCZENKonQLTefgbnqSdAwXp0G+WoJ0AU+kbLsqYnQMJjKdrApCdAUmB3yJ6jJ0BaZsDqfqAnQMz6K3BNnydAYburTredJ0AwBrXoE5snQNeRLgbamSdAnKVagh6YJ0BfIZB75pQnQOAoMZxmlCdA36gRMu2RJ0CXfgdieY8nQOy/MzLzjidA6W3VzSSMJ0D2VjbIf4knQGbnK4SshSdAAe44XgyEJ0ALhTv0mH4nQBYcPooleSdAILNAILJzJ0Dhhuz21HInQCpKQ7Y+bidAxGUYgilsJ0DDiqKxiGknQDXhRUzLaCdACc2SVU9oJ0BJJDB+RWcnQBSKTa3iZSdATm0POeNjJ0A/eEjiV2MnQGBIWJ/oYCdASg9LeORdJ0AvZq+aU10nQEZt38StWSdAVKZNDnFYJ0BstTAGZlYnQAGyr5jpUydAXz1QpP1SJ0CcDiDNQFInQMDrI9DkUCdAOOoEJ0lPJ0Bp1FI6ik0nQKK6djZATSdAxO2ixgtLJ0B58AtvRkknQHRrVdAWSCdAdlIA0dtHJ0Doo8VDekYnQBYMqijtRCdADzx/WUFDJ0B+Alhmo0InQISE9WnCQSdAcI7tSqVAJ0ATxu70qD8nQCHBHiaCPidAXIdfqmY9J0CJmVr8Lz0nQGRXf5J7PCdALPX9v5I7J0AqPWVPQTonQKyDL6p4OCdAkzBdkrw3J0C7f5JfijYnQFLAXocsNSdATEWLIsw0J0DTk9HhAjUnQDxZHm0HNSdAQmYIGf0zJ0Cex18oSTInQL0CGx3LMSdALB3q1uYuJ0CoXmK+1SwnQA=="},"shape":[173],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"TeEc7E8n2T9Wldq4Ky3ZPw9TJwwjgtk/xxB0XxrX2T9/zsCyESzaP0IlRo5tdto/OYwNBgmB2j/wSVpZANbaP6gHp6z3Kts/YcXz/+5/2z8Zg0BT5tTbP6hZCinKFtw/0kCNpt0p3D+K/tn51H7cP/Al2SIWhdw/FNI101/D3D9CvCZNzNPcPx8lVTVH+dw/+3lzoMMo3T+WCD9kLy7dP4JU3S5UbN0/tDfA87p93T8rJjh7F6zdP2z1DEey0t0/ELDl8Djl3T9B/ujfzRPePySzWZqpJ94/7a99cL023j+X075BwVHePwQiDwAlYt4/8gBfNPBr3j+c7RUIenHeP542BvLbc94/VLv16KVz3j8DqgeVQXHeP0zknVeKbN4/IJBDMjhl3j/Yk0I3wFreP6b7FKTtS94/KVfZu/k33j8ks1maqSfePzwbJXluHN4/Zt4SL1D23T9s9QxHstLdP9hP3a4Lvt0/tDfA87p93T9FYgH7zl7dP/t5c6DDKN0/lsswFJ3q3D9DvCZNzNPcP0R2DBuDjNw/iv7Z+dR+3D/SQI2m3SncP6vRX4YPE9w/GINAU+bU2z9ixfP/7n/bP4wxNAxCT9s/qgenrPcq2z/wSVpZANbaPziMDQYJgdo/alIIXftA2j9/zsCyESzaP8gQdF8a19k/D1MnDCOC2T9Wldq4Ky3ZP57XjWU02Ng/ykq3qP2U2D/mGUESPYPYPyxc9L5FLtg/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Up3QecYXWP9rpJ8t5MNY/Iizbd4Lb1T8+0AU2NbXVP2pujiSLhtU/srBB0ZMx1T/58vR9nNzUP0A1qCqlh9Q/iHdb160y1D8Zh/r4fC3UP9C5DoS23dM/F/zBML+I0z/UmSKt91XTP18+dd3HM9M/poAoitDe0j/uwts22YnSP5uRERuifNI/NgWP4+E00j99R0KQ6t/RPzBt2KZun9E/xYn1PPOK0T8MzKjp+zXRP1QOXJYE4dA/nFAPQw2M0D+w/3TbonfQP+OSwu8VN9A/VqrrOD3Ezz/kLlKSThrPP+KypZxRrs4/dLO4619wzj8EOB9FccbNPwcijE24e80/kryFnoIczT8iQez3k3LMP7whWLc7J8w/sMVSUaXIyz9ASrmqth7LP6pIjseM/8o/z84fBMh0yj9eU4Zd2crJP48cJxrNqsk/7dfstuogyT+0VmP6m8fIP31cUxD8dsg/6xgcGB5byD8yWS1EzzHIP3LGEOqWN8g/mNSUGHJoyD99XFMQ/HbIPy12d21u2sg/7dfstuogyT9eU4Zd2crJPyT5FVOtKso/z84fBMh0yj9ASrmqth7LP7DFUlGlyMs/IkHs95NyzD8OYtEikJDMP5K8hZ6CHM0/amvb/QaqzT8EOB9FccbNP3SzuOtfcM4/Py6fMgyuzj/kLlKSThrPP1eq6zg9xM8/blXhZ0cS0D/jksLvFTfQP5xQD0MNjNA/VA5clgTh0D9lr5jxwyrRPwzMqOn7NdE/xYn1PPOK0T99R0KQ6t/RP2jxKYJ9J9I/NgWP4+E00j/uwts22YnSP6aAKIrQ3tI/Xz513ccz0z8oJE5z4FjTPxf8wTC/iNM/0LkOhLbd0z+Id1vXrTLUP0A1qCqlh9Q/+fL0fZzc1D+0nZxgBvPUP7GwQdGTMdU/am6OJIuG1T8iLNt3gtvVP9vpJ8t5MNY/RKQXxKdT1j+Tp3QecYXWP0tlwXFo2tY/BCMOxV8v1z+84FoYV4TXP3Sep2tO2dc/LFz0vkUu2D8r+w7znXLYP+UZQRI9g9g/nteNZTTY2D9N4RzsTyfZPw=="},"shape":[173],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1904","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1905"}}},"glyph":{"type":"object","name":"Line","id":"p1900","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1901","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1902","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1912","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1906","attributes":{"selected":{"type":"object","name":"Selection","id":"p1907","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1908"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[228],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[228],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1913","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1914"}}},"glyph":{"type":"object","name":"Patch","id":"p1909","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1910","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1911","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1921","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1915","attributes":{"selected":{"type":"object","name":"Selection","id":"p1916","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1917"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"fgJYZqNCJ0BY9cbSQUInQBfXccIgQidAfgJYZqNCJ0D2VT6dAEMnQFhEwFmiRCdAAkowT8lGJ0B0a1XQFkgnQOBdCMj9SCdAB3eOLEZLJ0Bq1FI6ik0nQAepQIB7TidAYD1QpP1SJ0BIBfGQe1MnQFSmTQ5xWCdAjrHtcUNaJ0BKD0t45F0nQNQxBVQuYidAP3hI4ldjJ0A14UVMy2gnQFnLF+jMaydAKkpDtj5uJ0Ags0AgsnMnQBYcPooleSdAC4U79Jh+J0AB7jheDIQnQPZWNsh/iSdA7L8zMvOOJ0BCWzrYmZInQOEoMZxmlCdA15EuBtqZJ0AHNkLXmJonQMz6K3BNnydAIJ8DL/GgJ0DCYynawKQnQJuhD7YYpydAt8wmRDSqJ0AkoM+qOq0nQK41JK6nrydA3n15rtmyJ0CiniEYG7UnQFCGFFz+tidAMBf8Lj25J0B5ACFjp7knQDqPfGQsuSdAeBmSVcS4J0C+kJ6gr7gnQEpzwZiIuCdAmqvsiwW4J0DEYY72MbcnQCokOYpstidAqMAFsAu2J0CETT9sL7YnQPN7IMNutidAXsdYLCO2J0BE9RyRJ7UnQKKeIRgbtSdAzHjoSwy0J0CS8/UsRLMnQHLd4dzrsidARpWPfJSyJ0BVLxkQ47EnQLzsinivsCdArDUkrqevJ0AIwq8b+q4nQJwtQt3OrCdA4wZEsDaqJ0C3zCZENKonQC6WbEOcpydAtT1iU+CkJ0DCYynawKQnQIRdu6UIoidAzPorcE2fJ0BtTZHhIJ8nQA5EhPqLnCdAb2halHyaJ0DXkS4G2pknQPB3Pd2GmCdAJHbAdMuWJ0CYaAOIaJUnQOEoMZxmlCdASnYYYcyTJ0AXz5wcyJAnQOy/MzLzjidAA/D3+fWKJ0D2VjbIf4knQADuOF4MhCdACoU79Jh+J0AWHD6KJXknQAn78hRCdCdAILNAILJzJ0AqSkO2Pm4nQPlf5U2PbSdANR8mRv5pJ0A14UVMy2gnQGAe87OoZydACEdw37plJ0A0wSCM12MnQD94SOJXYydAfghKSyZiJ0AIaJ5fcWAnQEWkKi9XXidASg9LeORdJ0DW7Ayr3lsnQPtsKXcuWSdAVKZNDnFYJ0D1HrL8ilYnQJv8uW5mVCdAXz1QpP1SJ0CcEFHkzVInQNHvvGFNUSdApmuOlrxPJ0BKsHnvYE4nQGnUUjqKTSdAHpEzL4pNJ0DnfcMfxUwnQDhJ/MOKSydAlIZMVL5JJ0B0a1XQFkgnQASiVNfxRydAXYaGQpRGJ0DedLzyO0YnQH8bc4G2RidANodnMGlHJ0B4yGKegkcnQKk0RyCbRidANZ5Ms/hEJ0AYnaRdVUMnQH4CWGajQidA"},"shape":[129],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"0tQGMFVm2T8PUycMI4LZP8cQdF8a19k/GxB3R/EH2j+AzsCyESzaPziMDQYJgdo/8ElaWQDW2j+AcODThAjbP6kHp6z3Kts/YMXz/+5/2z/nF2aPxLzbPxmDQFPm1Ns/YxI8luAh3D/SQI2m3SncP8/NAfmeaNw/iv7Z+dR+3D9mbLh8EKfcP0O8Jk3M09w/gsBRlrvf3D8He7XW8xHdP/x5c6DDKN0/1gYrqGw63T8iwXAGkVfdPw+qGEaead0/yUxLMApx3T8SuT/v3m3dPyCsFQ1yX90/2AAKDw5E3T/7eXOgwyjdP/aTQSpcGd0/kfWfqWTd3D9DvCZNzNPcP5OtAzvvldw/iv7Z+dR+3D+RpxMxVErcP9JAjabdKdw/qFWRedr+2z8Yg0BT5tTbP+K4OhZdsds/YcXz/+5/2z9K73zcslPbP6gHp6z3Kts/8ElaWQDW2j84jA0GCYHaP3/OwLIRLNo/xhB0XxrX2T8OUycMI4LZP1aV2rgrLdk/nteNZTTY2D/lGUESPYPYPy1c9L5FLtg/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/TGXBcWja1j+Tp3QecYXWP0JOQUUFgtY/2ukny3kw1j8iLNt3gtvVP2pujiSLhtU/srBB0ZMx1T/58vR9nNzUP0A1qCqlh9Q/PkrjbbFV1D+Jd1vXrTLUP9C5DoS23dM/F/zBML+I0z+uoa0ccIjTP18+dd3HM9M/poAoitDe0j9NTsBU/NrSP+7C2zbZidI/kASICKM50j82BY/j4TTSP31HQpDq39E/xYn1PPOK0T9mEjrhEG/RPwzMqOn7NdE/VA5clgTh0D+cUA9DDYzQP62S2InnUtA/45LC7xU30D9Wqus4PcTPP6wZbZgNgM8/5C5Skk4azz+u9mM+v/nOP8qckFwyuM4/FMji2lWtzj/uSx7qA9LOP+UuUpJOGs8/3WQIrE4jzz8fDdX18azPP1aq6zg9xM8/45LC7xU30D96AGFgS1/QP5xQD0MNjNA/VA5clgTh0D8MzKjp+zXRP2ERvNs5T9E/xYn1PPOK0T99R0KQ6t/RPzYFj+PhNNI/fnyaxk5D0j/uwts22YnSP6WAKIrQ3tI/3Gg78k/10j9fPnXdxzPTPxf8wTC/iNM/uAQWFuHT0z/QuQ6Ett3TP4h3W9etMtQ/QDWoKqWH1D/58vR9nNzUPxSxJ8aPMdU/sbBB0ZMx1T9qbo4ki4bVPyIs23eC29U/2ukny3kw1j/MjQ93I3/WP5OndB5xhdY/SmXBcWja1j8EIw7FXy/XP7zgWhhXhNc/dJ6na07Z1z8tXPS+RS7YP+UZQRI9g9g/nteNZTTY2D9Wldq4Ky3ZP9LUBjBVZtk/"},"shape":[129],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1922","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1923"}}},"glyph":{"type":"object","name":"Line","id":"p1918","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1919","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1920","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1930","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1924","attributes":{"selected":{"type":"object","name":"Selection","id":"p1925","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1926"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"Xz1QpP1SJ0DWCZThjFInQJe11K4pUidApzRuO61SJ0BfPVCk/VInQIPsx9aWUydABukLjDdUJ0BFrL/PHlQnQI4FvmZPUydAXz1QpP1SJ0DzsbolSVInQL0Yoo7GUSdAJ7KIdF9SJ0BfPVCk/VInQC8BqVFeVCdAmn6v531XJ0BUpk0OcVgnQPa8g88PWydASg9LeORdJ0A3K1c+WV4nQJ6tfMQFYidAP3hI4ldjJ0Ai7n1FUmcnQDThRUzLaCdAKkpDtj5uJ0D7lnEXhW8nQCCzQCCycydAFhw+iiV5J0ALhTv0mH4nQAHuOF4MhCdAPW48BEiJJ0D2VjbIf4knQOy/MzLzjidAfL0T2T6QJ0DhKDGcZpQnQE09zDuglSdA15EuBtqZJ0DUF+7/gJonQMz6K3BNnydA3WPfgVefJ0CIrM2hOqMnQMJjKdrApCdAsoo93A6mJ0Bi5D9xLqgnQHPCv9PLqSdAt8wmRDSqJ0Cph2oNrKonQJkhEmTKqidAkg8BUlOqJ0C2zCZENKonQCFD8wTFqSdAu0BWkXSpJ0CAD819gKknQHFnFEKRqSdAc3fj+R2pJ0AtqJzHCagnQEIy2JbGpidABEntbQGmJ0A7Vmke66UnQGEQT+TppSdAYTEZ/GWlJ0DCYynawKQnQK70gFcppCdA6D9wtDOiJ0ClOTVWhp8nQMz6K3BNnydAzMFHATecJ0DXkS4G2pknQAsMD8hbmCdA4SgxnGaUJ0AcpDsS05MnQOy/MzLzjidAhRoM7RiOJ0D3VjbIf4knQH46ab1ShidAAe44XgyEJ0AKhTv0mH4nQMQeUh35eSdAFhw+iiV5J0Ags0AgsnMnQCeDchXbcidAKkpDtj5uJ0DlHOxzo2wnQDXhRUzLaCdASNRtPllnJ0CRioeVZmMnQEB4SOJXYydAlEYKx7BgJ0CI5pNMlF4nQEoPS3jkXSdALJW70aZcJ0A0S1osElsnQESP61weWidAI1juK1JZJ0BUpk0OcVgnQHCLWtLyVydAKE5NDehVJ0DrgKkR6VMnQF89UKT9UidANvfDTRxdJ0BKD0t45F0nQFE6K/i0XidAeKg1uyhhJ0A/eEjiV2MnQCeqCn+1YydA78Npv39lJ0BsAwirW2YnQHbuxB9XZydANeFFTMtoJ0CIlxD4LmknQIw1nh/waydAKkpDtj5uJ0DC5vLYvW8nQCCzQCCycydAxua/D5R2J0AWHD6KJXknQAqFO/SYfidAAO44XgyEJ0D2VjbIf4knQJ1h9lVGiidA7L8zMvOOJ0B5v73JCZEnQOIoMZxmlCdAQjyAFE+VJ0DE6iBh/pcnQP+yJQaMmSdA15EuBtqZJ0BAZ2Sl6pknQNaRLgbamSdAnsENy4yZJ0AkMoIJhZknQNeRLgbamSdA2emlqJaaJ0AZ3em6R5wnQA+HhKG+nSdAl7y6foKeJ0B5XrNOqJ4nQIqeTeihnidAXL5rt8SeJ0CyFDXw754nQBowpSq1nidA8N+t31udJ0Blvns6XponQNeRLgbamSdAWa7qt9+UJ0DhKDGcZpQnQOy/MzLzjidAFSPy3/GLJ0D2VjbIf4knQAHuOF4MhCdAC4U79Jh+J0AmCQC42HonQBUcPooleSdAopizG4B2J0Ags0AgsnMnQCpKQ7Y+bidANeFFTMtoJ0DGjdQO42cnQD94SOJXYydAqxxWEWtiJ0AmFuqxEGAnQEy764hwXydAx0s1PJdfJ0AoPCT6ql8nQKpzzDEnXydAtQddfhxeJ0BKD0t45F0nQBSsvy4OXSdABeCdlZtcJ0A298NNHF0nQA=="},"shape":[170],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"g955pHO/1j9LZcFxaNrWPwQjDsVfL9c/vOBaGFeE1z+8c7Ssz6DXP3Sep2tO2dc/LFz0vkUu2D/lGUESPYPYP57XjWU02Ng/6Mn/M4X02D9Wldq4Ky3ZPw9TJwwjgtk/xxB0XxrX2T9+gGgCTfPZP3/OwLIRLNo/OIwNBgmB2j8uwzgdvZnaP/BJWlkA1to/toWbGn0g2z+oB6es9yrbP2HF8//uf9s/tAZPUaSX2z8Zg0BT5tTbP/LNpPg559s/kvYUmukf3D/SQI2m3SncPxhuxT48Rtw/zFl4skJc3D/We0BlkF/cP99x6gz2Tdw/0kCNpt0p3D+QNT7V7yfcP1LtVjaE5ts/GYNAU+bU2z/udNuUaJPbP2HF8//uf9s/Np99owo22z+pB6es9yrbP7YqhpS/1to/8ElaWQDW2j84jA0GCYHaP0tSV5SLWdo/f87AshEs2j/HEHRfGtfZPw9TJwwjgtk/mjdUsshc2T9Wldq4Ky3ZP57XjWU02Ng/5RlBEj2D2D8OKS47wXHYPy1c9L5FLtg/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Tp3QecYXWP9rpJ8t5MNY/Iizbd4Lb1T9qbo4ki4bVP7GwQdGTMdU/+fL0fZzc1D+gq/5vb7DUP0E1qCqlh9Q/iHdb160y1D/QuQ6Ett3TP3EJ4TSF19M/F/zBML+I0z/+5TZ1Q1HTP14+dd3HM9M/rtLulj3n0j+mgCiK0N7SP4T+0iHDktI/7sLbNtmJ0j8j+3fGvUzSPzYFj+PhNNI/do0e6JMX0j8k+krSFwnSPzYFj+PhNNI/iEtd/nk50j/ZoLYbF3vSP+7C2zbZidI/w8hE5hjE0j+mgCiK0N7SPxKf9ZWMGNM/Xz513ccz0z8X/MEwv4jTPyhpaSxPitM/0LkOhLbd0z+Hd1vXrTLUPz7/87tVUNQ/QDWoKqWH1D/58vR9nNzUP7GwQdGTMdU/am6OJIuG1T+UBmXj4bzVPyIs23eC29U/2ukny3kw1j+Tp3QecYXWP4PeeaRzv9Y/S2XBcWja1j/7Xocseq/WP5OndB5xhdY/2ukny3kw1j9a9A7HaebVPyIs23eC29U/am6OJIuG1T+xsEHRkzHVP/ny9H2c3NQ/eDXZFfiX1D9ANagqpYfUP4h3W9etMtQ/gJdhyab50z/QuQ6Ett3TP3wagW52o9M/F/zBML+I0z8ctDm/C3TTP6/Ddre/X9M/HgWM+5lj0z8YapSu2YDTPxf8wTC/iNM/duzB8S280z/QuQ6Ett3TP/bjzcYhHdQ/iHdb160y1D9ANagqpYfUP/ny9H2c3NQ/XUyTY38h1T+xsEHRkzHVP2b5/oVPQtU/am6OJIuG1T8iLNt3gtvVP7iPhOPS89U/2ukny3kw1j+Up3QecYXWP0tlwXFo2tY/BCMOxV8v1z+84FoYV4TXP3Sep2tO2dc/LVz0vkUu2D/lGUESPYPYP57XjWU02Ng/VpXauCst2T8PUycMI4LZP1pEMdJyjNk/xxB0XxrX2T8VthWQTt3ZP3OB+rArFdo/gM7AshEs2j/zM5AE+EDaPxK7PGwUZNo/+CxYja962j84jA0GCYHaPyNqqLMOhdo/OIwNBgmB2j/pH7y/633aP3QpUibuZdo/To0MqYo32j9/zsCyESzaP9gAk+fn6dk/xxB0XxrX2T8PUycMI4LZP1aV2rgrLdk/nteNZTTY2D/lGUESPYPYPy1c9L5FLtg/dJ6na07Z1z+y6d83J8jXP7zgWhhXhNc/BCMOxV8v1z9LZcFxaNrWPw=="},"shape":[170],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1931","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1932"}}},"glyph":{"type":"object","name":"Patch","id":"p1927","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1928","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1929","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1939","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1933","attributes":{"selected":{"type":"object","name":"Selection","id":"p1934","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1935"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"Xz1QpP1SJ0DWCZThjFInQJe11K4pUidApzRuO61SJ0BfPVCk/VInQIPsx9aWUydABukLjDdUJ0BFrL/PHlQnQI4FvmZPUydAXz1QpP1SJ0DzsbolSVInQL0Yoo7GUSdAJ7KIdF9SJ0BfPVCk/VInQC8BqVFeVCdAmn6v531XJ0BUpk0OcVgnQPa8g88PWydASg9LeORdJ0A3K1c+WV4nQJ6tfMQFYidAP3hI4ldjJ0Ai7n1FUmcnQDThRUzLaCdAKkpDtj5uJ0D7lnEXhW8nQCCzQCCycydAFhw+iiV5J0ALhTv0mH4nQAHuOF4MhCdAPW48BEiJJ0D2VjbIf4knQOy/MzLzjidAfL0T2T6QJ0DhKDGcZpQnQE09zDuglSdA15EuBtqZJ0DUF+7/gJonQMz6K3BNnydA3WPfgVefJ0CIrM2hOqMnQMJjKdrApCdAsoo93A6mJ0Bi5D9xLqgnQHPCv9PLqSdAt8wmRDSqJ0Cph2oNrKonQJkhEmTKqidAkg8BUlOqJ0C2zCZENKonQCFD8wTFqSdAu0BWkXSpJ0CAD819gKknQHFnFEKRqSdAc3fj+R2pJ0AtqJzHCagnQEIy2JbGpidABEntbQGmJ0A7Vmke66UnQGEQT+TppSdAYTEZ/GWlJ0DCYynawKQnQK70gFcppCdA6D9wtDOiJ0ClOTVWhp8nQMz6K3BNnydAzMFHATecJ0DXkS4G2pknQAsMD8hbmCdA4SgxnGaUJ0AcpDsS05MnQOy/MzLzjidAhRoM7RiOJ0D3VjbIf4knQH46ab1ShidAAe44XgyEJ0AKhTv0mH4nQMQeUh35eSdAFhw+iiV5J0Ags0AgsnMnQCeDchXbcidAKkpDtj5uJ0DlHOxzo2wnQDXhRUzLaCdASNRtPllnJ0CRioeVZmMnQEB4SOJXYydAlEYKx7BgJ0CI5pNMlF4nQEoPS3jkXSdALJW70aZcJ0A0S1osElsnQESP61weWidAI1juK1JZJ0BUpk0OcVgnQHCLWtLyVydAKE5NDehVJ0DrgKkR6VMnQF89UKT9UidA"},"shape":[99],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"g955pHO/1j9LZcFxaNrWPwQjDsVfL9c/vOBaGFeE1z+8c7Ssz6DXP3Sep2tO2dc/LFz0vkUu2D/lGUESPYPYP57XjWU02Ng/6Mn/M4X02D9Wldq4Ky3ZPw9TJwwjgtk/xxB0XxrX2T9+gGgCTfPZP3/OwLIRLNo/OIwNBgmB2j8uwzgdvZnaP/BJWlkA1to/toWbGn0g2z+oB6es9yrbP2HF8//uf9s/tAZPUaSX2z8Zg0BT5tTbP/LNpPg559s/kvYUmukf3D/SQI2m3SncPxhuxT48Rtw/zFl4skJc3D/We0BlkF/cP99x6gz2Tdw/0kCNpt0p3D+QNT7V7yfcP1LtVjaE5ts/GYNAU+bU2z/udNuUaJPbP2HF8//uf9s/Np99owo22z+pB6es9yrbP7YqhpS/1to/8ElaWQDW2j84jA0GCYHaP0tSV5SLWdo/f87AshEs2j/HEHRfGtfZPw9TJwwjgtk/mjdUsshc2T9Wldq4Ky3ZP57XjWU02Ng/5RlBEj2D2D8OKS47wXHYPy1c9L5FLtg/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Tp3QecYXWP9rpJ8t5MNY/Iizbd4Lb1T9qbo4ki4bVP7GwQdGTMdU/+fL0fZzc1D+gq/5vb7DUP0E1qCqlh9Q/iHdb160y1D/QuQ6Ett3TP3EJ4TSF19M/F/zBML+I0z/+5TZ1Q1HTP14+dd3HM9M/rtLulj3n0j+mgCiK0N7SP4T+0iHDktI/7sLbNtmJ0j8j+3fGvUzSPzYFj+PhNNI/do0e6JMX0j8k+krSFwnSPzYFj+PhNNI/iEtd/nk50j/ZoLYbF3vSP+7C2zbZidI/w8hE5hjE0j+mgCiK0N7SPxKf9ZWMGNM/Xz513ccz0z8X/MEwv4jTPyhpaSxPitM/0LkOhLbd0z+Hd1vXrTLUPz7/87tVUNQ/QDWoKqWH1D/58vR9nNzUP7GwQdGTMdU/am6OJIuG1T+UBmXj4bzVPyIs23eC29U/2ukny3kw1j+Tp3QecYXWP4PeeaRzv9Y/"},"shape":[99],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1940","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1941"}}},"glyph":{"type":"object","name":"Line","id":"p1936","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1937","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1938","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1948","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1942","attributes":{"selected":{"type":"object","name":"Selection","id":"p1943","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1944"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"Sg9LeORdJ0A398NNHF0nQAXgnZWbXCdAFKy/Lg5dJ0BKD0t45F0nQLUHXX4cXidAqnPMMSdfJ0AoPCT6ql8nQMZLNTyXXydATLvriHBfJ0AmFuqxEGAnQKscVhFrYidAPnhI4ldjJ0DGjdQO42cnQDXhRUzLaCdAKkpDtj5uJ0Ags0AgsnMnQKKYsxuAdidAFhw+iiV5J0AmCQC42HonQAqFO/SYfidAAe44XgyEJ0D2VjbIf4knQBUj8t/xiydA7L8zMvOOJ0DhKDGcZpQnQFmu6rfflCdA15EuBtqZJ0Blvns6XponQPDfrd9bnSdAGjClKrWeJ0CyFDXw754nQFy+a7fEnidAip5N6KGeJ0B5XrNOqJ4nQJe8un6CnidAEIeEob6dJ0AY3em6R5wnQNnppaiWmidA15EuBtqZJ0AkMoIJhZknQJ7BDcuMmSdA15EuBtqZJ0BAZ2Sl6pknQNeRLgbamSdA/7IlBoyZJ0DE6iBh/pcnQEI8gBRPlSdA4SgxnGaUJ0B6v73JCZEnQOy/MzLzjidAnWH2VUaKJ0D2VjbIf4knQAHuOF4MhCdAC4U79Jh+J0AWHD6KJXknQMbmvw+UdidAILNAILJzJ0DC5vLYvW8nQCpKQ7Y+bidAjTWeH/BrJ0CIlxD4LmknQDXhRUzLaCdAdu7EH1dnJ0BrAwirW2YnQO7Dab9/ZSdAJ6oKf7VjJ0A/eEjiV2MnQHioNbsoYSdAUTor+LReJ0BKD0t45F0nQBBXwNhzaCdANuFFTMtoJ0BX1tOM5GonQCpKQ7Y+bidAjqIcpMxuJ0BP4hX0sHMnQCCzQCCycydA0AkLGXR3J0AJ5s9yA3gnQHp/J5QKeSdAFhw+iiV5J0ALhTv0mH4nQAHuOF4MhCdAH6ppT9eHJ0BB+nLVcIgnQHQFZO5DhydAjnqVRZKIJ0D2VjbIf4knQIbTWPXbiydA7L8zMvOOJ0Ad+lZ8Z48nQIkhzwfFkSdAVaZMdxyTJ0DNNjkXgZMnQMeAYrpPkydAv0zfDuSSJ0D09e1QF5InQMKotIJHkCdA7L8zMvOOJ0ASAcwzq4snQPZWNsh/iSdAAe44XgyEJ0CxOrPRGX8nQAuFO/SYfidAFhw+iiV5J0DnWmjJb3gnQCCzQCCycydAkhMDxudvJ0AqSkO2Pm4nQJb9HsSIbSdAfTxyR0VsJ0Bk+Tzn12onQJMlEcEyaSdANeFFTMtoJ0BZhEcJ+WcnQB+YHT2mZydAEFfA2HNoJ0A="},"shape":[118],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"+16HLHqv1j9LZcFxaNrWPwQjDsVfL9c/vOBaGFeE1z+y6d83J8jXP3Oep2tO2dc/LVz0vkUu2D/lGUESPYPYP53XjWU02Ng/VpXauCst2T8PUycMI4LZP8cQdF8a19k/2ACT5+fp2T9/zsCyESzaP06NDKmKN9o/dClSJu5l2j/pH7y/633aPziMDQYJgdo/I2qosw6F2j84jA0GCYHaP/gsWI2veto/Ers8bBRk2j/0M5AE+EDaP3/OwLIRLNo/c4H6sCsV2j8VthWQTt3ZP8cQdF8a19k/WUQx0nKM2T8PUycMI4LZP1aV2rgrLdk/nteNZTTY2D/lGUESPYPYPy1c9L5FLtg/dZ6na07Z1z+94FoYV4TXPwQjDsVfL9c/TGXBcWja1j+Tp3QecYXWP9rpJ8t5MNY/uI+E49Lz1T8hLNt3gtvVP2pujiSLhtU/Zvn+hU9C1T+xsEHRkzHVP11Mk2N/IdU/+fL0fZzc1D9ANagqpYfUP4h3W9etMtQ/9uPNxiEd1D/QuQ6Ett3TP3bswfEtvNM/F/zBML+I0z8ZapSu2YDTPx4FjPuZY9M/sMN2t79f0z8ctDm/C3TTPxf8wTC/iNM/fBqBbnaj0z/QuQ6Ett3TP4CXYcmm+dM/iHdb160y1D9ANagqpYfUP3g12RX4l9Q/+fL0fZzc1D+xsEHRkzHVP2pujiSLhtU/Iizbd4Lb1T9a9A7HaebVP9rpJ8t5MNY/k6d0HnGF1j/7Xocseq/WP0tlwXFo2tY/TozP0TbM1j+Tp3QecYXWPz7cJgJlOdY/2ukny3kw1j8iLNt3gtvVP9wKbURb29U/am6OJIuG1T+wsEHRkzHVP/ny9H2c3NQ/kcLojfjZ1D8wuqBTRZXUP/RCVvyandQ/+fL0fZzc1D+wsEHRkzHVP2pujiSLhtU/Iizbd4Lb1T+BnLVKZ+vVP9rpJ8t5MNY/aiEukXV31j+Tp3QecYXWP0tlwXFo2tY/BCMOxV8v1z+84FoYV4TXP3Sep2tO2dc/LVz0vkUu2D/lGUESPYPYP57XjWU02Ng/TaLGEqL32D9Wldq4Ky3ZPzedmxpkRdk/EW5yygJu2T8PUycMI4LZP3N40y7zg9k/XwJv/eCE2T8OUycMI4LZP5gqjMffZtk/VpXauCst2T8K2khuvPrYP53XjWU02Ng/5RlBEj2D2D8tXPS+RS7YP3Sep2tO2dc/CLbJiwzA1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j8="},"shape":[118],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1949","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1950"}}},"glyph":{"type":"object","name":"Patch","id":"p1945","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1946","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1947","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1957","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1951","attributes":{"selected":{"type":"object","name":"Selection","id":"p1952","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1953"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"Sg9LeORdJ0A398NNHF0nQAXgnZWbXCdAFKy/Lg5dJ0BKD0t45F0nQLUHXX4cXidAqnPMMSdfJ0AoPCT6ql8nQMZLNTyXXydATLvriHBfJ0AmFuqxEGAnQKscVhFrYidAPnhI4ldjJ0DGjdQO42cnQDXhRUzLaCdAKkpDtj5uJ0Ags0AgsnMnQKKYsxuAdidAFhw+iiV5J0AmCQC42HonQAqFO/SYfidAAe44XgyEJ0D2VjbIf4knQBUj8t/xiydA7L8zMvOOJ0DhKDGcZpQnQFmu6rfflCdA15EuBtqZJ0Blvns6XponQPDfrd9bnSdAGjClKrWeJ0CyFDXw754nQFy+a7fEnidAip5N6KGeJ0B5XrNOqJ4nQJe8un6CnidAEIeEob6dJ0AY3em6R5wnQNnppaiWmidA15EuBtqZJ0AkMoIJhZknQJ7BDcuMmSdA15EuBtqZJ0BAZ2Sl6pknQNeRLgbamSdA/7IlBoyZJ0DE6iBh/pcnQEI8gBRPlSdA4SgxnGaUJ0B6v73JCZEnQOy/MzLzjidAnWH2VUaKJ0D2VjbIf4knQAHuOF4MhCdAC4U79Jh+J0AWHD6KJXknQMbmvw+UdidAILNAILJzJ0DC5vLYvW8nQCpKQ7Y+bidAjTWeH/BrJ0CIlxD4LmknQDXhRUzLaCdAdu7EH1dnJ0BrAwirW2YnQO7Dab9/ZSdAJ6oKf7VjJ0A/eEjiV2MnQHioNbsoYSdAUTor+LReJ0BKD0t45F0nQA=="},"shape":[71],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"+16HLHqv1j9LZcFxaNrWPwQjDsVfL9c/vOBaGFeE1z+y6d83J8jXP3Oep2tO2dc/LVz0vkUu2D/lGUESPYPYP53XjWU02Ng/VpXauCst2T8PUycMI4LZP8cQdF8a19k/2ACT5+fp2T9/zsCyESzaP06NDKmKN9o/dClSJu5l2j/pH7y/633aPziMDQYJgdo/I2qosw6F2j84jA0GCYHaP/gsWI2veto/Ers8bBRk2j/0M5AE+EDaP3/OwLIRLNo/c4H6sCsV2j8VthWQTt3ZP8cQdF8a19k/WUQx0nKM2T8PUycMI4LZP1aV2rgrLdk/nteNZTTY2D/lGUESPYPYPy1c9L5FLtg/dZ6na07Z1z+94FoYV4TXPwQjDsVfL9c/TGXBcWja1j+Tp3QecYXWP9rpJ8t5MNY/uI+E49Lz1T8hLNt3gtvVP2pujiSLhtU/Zvn+hU9C1T+xsEHRkzHVP11Mk2N/IdU/+fL0fZzc1D9ANagqpYfUP4h3W9etMtQ/9uPNxiEd1D/QuQ6Ett3TP3bswfEtvNM/F/zBML+I0z8ZapSu2YDTPx4FjPuZY9M/sMN2t79f0z8ctDm/C3TTPxf8wTC/iNM/fBqBbnaj0z/QuQ6Ett3TP4CXYcmm+dM/iHdb160y1D9ANagqpYfUP3g12RX4l9Q/+fL0fZzc1D+xsEHRkzHVP2pujiSLhtU/Iizbd4Lb1T9a9A7HaebVP9rpJ8t5MNY/k6d0HnGF1j/7Xocseq/WPw=="},"shape":[71],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1958","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1959"}}},"glyph":{"type":"object","name":"Line","id":"p1954","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1955","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1956","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1966","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1960","attributes":{"selected":{"type":"object","name":"Selection","id":"p1961","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1962"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"NeFFTMtoJ0AQV8DYc2gnQB+YHT2mZydAWYRHCflnJ0A14UVMy2gnQJMlEcEyaSdAZPk859dqJ0B9PHJHRWwnQJb9HsSIbSdAKkpDtj5uJ0CSEwPG528nQCCzQCCycydA51poyW94J0AWHD6KJXknQAuFO/SYfidAsjqz0Rl/J0AB7jheDIQnQPZWNsh/iSdAEgHMM6uLJ0DsvzMy844nQMKotIJHkCdA9PXtUBeSJ0C/TN8O5JInQMeAYrpPkydAzTY5F4GTJ0BUpkx3HJMnQIkhzwfFkSdAHfpWfGePJ0DsvzMy844nQIbTWPXbiydA9lY2yH+JJ0COepVFkognQHQFZO5DhydAQvpy1XCIJ0AfqmlP14cnQAHuOF4MhCdAC4U79Jh+J0AWHD6KJXknQHl/J5QKeSdACebPcgN4J0DQCQsZdHcnQCCzQCCycydAT+IV9LBzJ0COohykzG4nQCpKQ7Y+bidAWNbTjORqJ0A14UVMy2gnQA=="},"shape":[47],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"T4zP0TbM1j9KZcFxaNrWPwQjDsVfL9c/vOBaGFeE1z8JtsmLDMDXP3Sep2tO2dc/LVz0vkUu2D/lGUESPYPYP57XjWU02Ng/CtpIbrz62D9Wldq4Ky3ZP5gqjMffZtk/D1MnDCOC2T9fAm/94ITZP3N40y7zg9k/D1MnDCOC2T8RbnLKAm7ZPzedmxpkRdk/VpXauCst2T9NosYSovfYP57XjWU02Ng/5BlBEj2D2D8tXPS+RS7YP3Sep2tO2dc/vOBaGFeE1z8EIw7FXy/XP0tlwXFo2tY/k6d0HnGF1j9qIS6RdXfWP9rpJ8t5MNY/gpy1Smfr1T8iLNt3gtvVP2pujiSLhtU/sbBB0ZMx1T/58vR9nNzUP/RCVvyandQ/L7qgU0WV1D+RwuiN+NnUP/ny9H2c3NQ/sLBB0ZMx1T9qbo4ki4bVP9wKbURb29U/Iizbd4Lb1T/a6SfLeTDWPz3cJgJlOdY/lKd0HnGF1j9PjM/RNszWPw=="},"shape":[47],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1967","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1968"}}},"glyph":{"type":"object","name":"Patch","id":"p1963","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1964","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1965","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1975","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1969","attributes":{"selected":{"type":"object","name":"Selection","id":"p1970","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1971"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"NeFFTMtoJ0AQV8DYc2gnQB+YHT2mZydAWYRHCflnJ0A14UVMy2gnQJMlEcEyaSdAZPk859dqJ0B9PHJHRWwnQJb9HsSIbSdAKkpDtj5uJ0CSEwPG528nQCCzQCCycydA51poyW94J0AWHD6KJXknQAuFO/SYfidAsjqz0Rl/J0AB7jheDIQnQPZWNsh/iSdAEgHMM6uLJ0DsvzMy844nQMKotIJHkCdA9PXtUBeSJ0C/TN8O5JInQMeAYrpPkydAzTY5F4GTJ0BUpkx3HJMnQIkhzwfFkSdAHfpWfGePJ0DsvzMy844nQIbTWPXbiydA9lY2yH+JJ0COepVFkognQHQFZO5DhydAQvpy1XCIJ0AfqmlP14cnQAHuOF4MhCdAC4U79Jh+J0AWHD6KJXknQHl/J5QKeSdACebPcgN4J0DQCQsZdHcnQCCzQCCycydAT+IV9LBzJ0COohykzG4nQCpKQ7Y+bidAWNbTjORqJ0A14UVMy2gnQA=="},"shape":[47],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"T4zP0TbM1j9KZcFxaNrWPwQjDsVfL9c/vOBaGFeE1z8JtsmLDMDXP3Sep2tO2dc/LVz0vkUu2D/lGUESPYPYP57XjWU02Ng/CtpIbrz62D9Wldq4Ky3ZP5gqjMffZtk/D1MnDCOC2T9fAm/94ITZP3N40y7zg9k/D1MnDCOC2T8RbnLKAm7ZPzedmxpkRdk/VpXauCst2T9NosYSovfYP57XjWU02Ng/5BlBEj2D2D8tXPS+RS7YP3Sep2tO2dc/vOBaGFeE1z8EIw7FXy/XP0tlwXFo2tY/k6d0HnGF1j9qIS6RdXfWP9rpJ8t5MNY/gpy1Smfr1T8iLNt3gtvVP2pujiSLhtU/sbBB0ZMx1T/58vR9nNzUP/RCVvyandQ/L7qgU0WV1D+RwuiN+NnUP/ny9H2c3NQ/sLBB0ZMx1T9qbo4ki4bVP9wKbURb29U/Iizbd4Lb1T/a6SfLeTDWPz3cJgJlOdY/lKd0HnGF1j9PjM/RNszWPw=="},"shape":[47],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1976","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1977"}}},"glyph":{"type":"object","name":"Line","id":"p1972","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1973","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1974","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1225","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1211"},{"id":"p1212"},{"id":"p1214"},{"type":"object","name":"SaveTool","id":"p1215"},{"id":"p1216"},{"id":"p2191"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1233","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1234","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1235"},"axis_label":"$$\\log_{10}\\,s_k/\\mathrm{kpc}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1236"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1238","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1239","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1240"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1241"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1242","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1243","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1244"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1245"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1228","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1229","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1230"},"axis_label":"$$\\log_{10}\\,M_{\\rm 200c}/\\mathrm{M}_\\odot$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1231"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1232","attributes":{"axis":{"id":"p1228"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1237","attributes":{"dimension":1,"axis":{"id":"p1233"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":80,"min_border_left":70,"min_border_right":2}},3,0],[{"type":"object","name":"Figure","id":"p1252","attributes":{"x_range":{"id":"p1697"},"y_range":{"id":"p2167"},"x_scale":{"type":"object","name":"LinearScale","id":"p1261"},"y_scale":{"type":"object","name":"LinearScale","id":"p1262"},"title":{"type":"object","name":"Title","id":"p1259","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p1984","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1978","attributes":{"selected":{"type":"object","name":"Selection","id":"p1979","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1980"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[314],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[314],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1985","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1986"}}},"glyph":{"type":"object","name":"Patch","id":"p1981","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p1982","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p1983","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p1993","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1987","attributes":{"selected":{"type":"object","name":"Selection","id":"p1988","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1989"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"dCf8Yr/08z9fy06jf+nzP3QenJts5PM/rRGhfMzo8z90J/xiv/TzP5Fn0JPV9PM//SEKXMkB9D+vjJcecQ/0P4jgaUwKHPQ/0d7Op4Ag9D9Wm4nu1Tn0P5uZ1zVVQ/Q/yZRoXutd9D+uUkUfoGr0P4rVkUZgifQ/wguzCOuR9D/WxCDyNbn0P73JMzAsvfQ/6n2O24Dg9D/1/UvZMAD1P/02/MTLB/U/EPBprhYv9T8kqdeXYVb1P0BfQMaTXvU/OGJFgax99T9LG7Nq96T1P17UIFRCzPU/co2OPY3z9T+GRvwm2Br2P5r/aRAjQvY/rbjX+W1p9j/AcUXjuJD2P44jvg4Wp/Y/0yqzzAO49j/p4yC2Tt/2P/ycjp+ZBvc/D1b8iOQt9z8SIoWHD0b3PyIPanIvVfc/NsjXW3p89z9KgUVFxaP3P00bZgf6sPc/XTqzLhDL9z9w8yAYW/L3P/MVNx1LBfg/hKyOAaYZ+D+YZfzq8ED4PwFRaROSRPg/qh5q1Dto+D/tt/HUF3X4P7/X172Gj/g/hFKSBTud+D/SkEWn0bb4P/i68BK9vvg/1b56VRnY+D/mSbOQHN74P15UtFrR6Pg/qOXiWyry+D+7H8eqD/f4P1KAIXeN+/g/bJraeG0C+T/6AiF6ZwX5P8IsrB58C/k/lLr6eLkS+T+8JQrc2hL5P+g6OqW4Cvk/+gIhemcF+T+Qqpft+v/4P279u0P49/g/lkQqK570+D/kJRoTMPX4P0B3u+/r9vg/9DzSn1j2+D9SfEb7FPH4P7Id4Nip5fg/5kmzkBze+D9Uory449X4P+CasBeXxPg/0pBFp9G2+D/N2n7gerT4P19ogv3HqPg/Yte3srmf+D//vqAOOZj4P0HGSi0dkfg/v9fXvYaP+D/yPNSKEYr4P/9jHH1mgfg/DH4W1Wx3+D/+2pSHG234P6seatQ7aPg/iNF4atti+D8s6xpENFf4P8++516MR/g/mGX86vBA+D8BGWHO3TX4P4gegdxCJfg/hKyOAaYZ+D9moxZ1MBj4P2YUVENhD/g/2mAQ+RQG+D+49VyaM/j3P3DzIBhb8vc/1MXh6Ufk9z9eOrMuEMv3P5eHXJlayfc/S51gr9Wq9z9KgUVFxaP3P2vwZFI1j/c/N8jXW3p89z8CMvYj+nr3P9TNsL+Ib/c/MzLAdQdq9z9wHnZziWT3Pw14L1RjWPc/Ig9qci9V9z/+hAPwKTn3Pw9W/IjkLfc/+5yOn5kG9z/o4yC2Tt/2P9Qqs8wDuPY/wHFF47iQ9j+tuNf5bWn2P5/+UUusZvY/mv9pECNC9j+WyLcIUEH2P9idqt+FJ/Y/hkb8Jtga9j+tfPMj9xD2P4w8Tfxt+/U/co2OPY3z9T+8ka3UDeX1P2N0kGwgzvU/XtQgVELM9T+ZgvAty7b1P0sbs2r3pPU/Ag8H01Ge9T/ldehAMYb1PzhiRYGsffU/VWy+iw1x9T/dIukX9GH1P/vlu/k6WfU/JKnXl2FW9T9//Bnh4lL1P0uC6riSSfU/amfOxuM69T8Q8GmuFi/1P1jHqLnTJvU/XqBF7XoQ9T/9NvzEywf1P/YNrTxt+/Q/4rQOMm3o9D/qfY7bgOD0Py3M3Ree1vQ/IU9eiDPF9D/WxCDyNbn0P7YkAW4ts/Q/YpjnIc6f9D/CC7MI65H0P0xPQQIljvQ/NJqiGSN+9D+mrcszqXL0PwKNmBzaavQ/rlJFH6Bq9D8YS1RNkGT0Pw+2wcZPX/Q/m3Vlp4JZ9D+jEfT5nlL0P6Yv47f4S/Q/gILsJJhG9D+bmdc1VUP0P13htNb1QfQ/0rdC0p089D/yhKf0KjX0P+EPf+yHK/Q/tW3GKxEh9D+I4GlMChz0Py9mxXQmFvQ/n84QZZUL9D8+p7me9wD0P/3XZO9P9fM/dCf8Yr/08z8="},"shape":[181],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"7doMw64w2j84jA0GCYHaP/BJWlkA1to/qQenrPcq2z8SUJTCRn/bP2HF8//uf9s/GINAU+bU2z/SQI2m3SncPyzIEAmdadw/iv7Z+dR+3D9EvCZNzNPcP171MxR869w/+nlzoMMo3T+Um2J0b0LdP7Q3wPO6fd0/XzKAQ4GM3T90JiFIkMzdP2z1DEey0t0/vHl2JWsC3j8ks1maqSfeP2WStAplMN4/ye1bVoZY3j9bxeGcnXfeP91wpu2gfN4/DA1TutmS3j9Ci/emVKXePzuwmtTtrt4/kjNF3tOw3j9znrwtYazeP4wCA2A3o94/AjnH94qW3j89/mv/6YbeP9xwpu2gfN4/GLmWYGx23j8qOFViDWbeP/CeGYdkUt4/BtzbJs453j8ks1maqSfeP3d6mfERHt4/QQzaQoMB3j/SK6gwYN/dP2z1DEey0t0/ItCrQrO73T8T0tgUsZPdP7Q3wPO6fd0/+gPEY7dl3T+B2BWCey7dP/t5c6DDKN0/sRBwYHbs3D9EvCZNzNPcPws6CBvHnNw/iv7Z+dR+3D94LzgsET7cP9JAjabdKdw/GYNAU+bU2z8wA7ZyT7XbP2HF8//uf9s/qQenrPcq2z/wSVpZANbaPziMDQYJgdo/f87AshEs2j/MjV3lzw3aP8gQdF8a19k/DlMnDCOC2T9Wldq4Ky3ZP57XjWU02Ng/F4ROKLGy2D/lGUESPYPYPyxc9L5FLtg/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Tp3QecYXWP9rpJ8t5MNY/0IMDRGYJ1j8iLNt3gtvVP2pujiSLhtU/0AVpUiY/1T+xsEHRkzHVP/ny9H2c3NQ/QDWoKqWH1D+Id1vXrTLUP9C5DoS23dM/syMJ3IzM0z8X/MEwv4jTP2A+dd3HM9M/poAoitDe0j/uwts22YnSP65+gvdiY9I/NgWP4+E00j99R0KQ6t/RP8WJ9TzzitE/+wU0w0Js0T8MzKjp+zXRP1QOXJYE4dA/WbrgSUqW0D+cUA9DDYzQP+OSwu8VN9A/VqrrOD3Ezz/kLlKSThrPPygSlMWY5s4/dLO4619wzj9BuG3CQNDNPwQ4H0Vxxs0/kryFnoIczT+RSuDvPPHMPyJB7PeTcsw/7wbqxtDVyz+vxVJRpcjLP0BKuaq2Hss/zs4fBMh0yj9eU4Zd2crJP+3X7LbqIMk/aNMS6eQJyT9+XFMQ/HbIP57sa9blT8g/ipIveFL6xz9QrnSezNPHPxQkrEpK1sc/pAq/pSMFyD+WvTuUD2zIP31cUxD8dsg/oHrhYxkcyT/t1+y26iDJP15Thl3Zysk/nW2u30Umyj/Pzh8EyHTKP0BKuaq2Hss/rpgEaM5Xyz+wxVJRpcjLPyJB7PeTcsw/0PZpcWl/zD+SvIWeghzNPyWyIasLl80/BDgfRXHGzT90s7jrX3DOP8oHk6O8s84/5C5Skk4azz9Wqus4PcTPP+OSwu8VN9A/VBdbGahe0D+cUA9DDYzQP1QOXJYE4dA/DMyo6fs10T+cL+r8s2nRP8WJ9TzzitE/fUdCkOrf0T+szfN1zQPSPzYFj+PhNNI/7sLbNtmJ0j/SF9pprbDSP6aAKIrQ3tI/Xz513ccz0z9K99Ohm23TPxf8wTC/iNM/0LkOhLbd0z9boamapSHUP4h3W9etMtQ/QDWoKqWH1D/58vR9nNzUP7GwQdGTMdU/IZry0Rk11T9qbo4ki4bVPyIs23eC29U/2ukny3kw1j+Sp3QecYXWP0tlwXFo2tY/BCMOxV8v1z/zc7zWx23XP7zgWhhXhNc/dJ6na07Z1z8tXPS+RS7YP+UZQRI9g9g/nteNZTTY2D9kncJa9wLZP1aV2rgrLdk/D1MnDCOC2T/HEHRfGtfZP3/OwLIRLNo/7doMw64w2j8="},"shape":[181],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p1994","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p1995"}}},"glyph":{"type":"object","name":"Line","id":"p1990","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p1991","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p1992","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2002","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p1996","attributes":{"selected":{"type":"object","name":"Selection","id":"p1997","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p1998"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[232],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[232],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2003","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2004"}}},"glyph":{"type":"object","name":"Patch","id":"p1999","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2000","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2001","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2011","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2005","attributes":{"selected":{"type":"object","name":"Selection","id":"p2006","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2007"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"1cQg8jW59D8cAqRIG7X0P/ZK7HMtsfQ/nxfjmNGt9D9MQmRgEKr0P6UkQYWRpfQ/zwJ+0r+h9D9GAMCqN6L0P95I+QvjqfQ/1sQg8jW59D+O/gWUVbr0P+IVwKn21PQ/6n2O24Dg9D9ZKr5i+/30P/w2/MTLB/U/EPBprhYv9T9iBnJUrjb1PySp15dhVvU//tBVrul29T84YkWBrH31P0obs2r3pPU/p2xi3H/D9T9e1CBUQsz1P3KNjj2N8/U/hkb8Jtga9j+a/2kQI0L2P6241/ltafY/wHFF47iQ9j/UKrPMA7j2P+jjILZO3/Y/SRnKLR319j/8nI6fmQb3Pw9W/IjkLfc/Ig9qci9V9z/a1JOWU2L3PzbI11t6fPc/SoFFRcWj9z/zM25Vwqn3P146sy4Qy/c/kzFy90fZ9z9w8yAYW/L3P8kfy1/p9/c/6FNNfWcL+D9Kh8ByARn4P4SsjgGmGfg/VMRwdzsm+D+GqoS9JDT4P5hl/OrwQPg/3I8tgq1B+D9pbTViP034P+JW4knKU/g/8JN3FUdV+D/GkcH9PFP4P14JzcZCUfg/Q3XtqqxR+D96rt8ZEVX4P8x2t7GzWfg/4I6CJehc+D9fjFFMElz4Pw6p0lqmVfg/ZvAlySJJ+D+YZfzq8ED4P/VwaJXyOfg/xbe78i8s+D+LbcNgpiH4P4SsjgGmGfg/eOuDAQUZ+D93Q6LgExH4P51xvLTgB/g/9hT6gZD99z9w8yAYW/L3P6xx/RA38vc/6WUh2rnl9z9qT/QOrdb3P106sy4Qy/c/AUErbfHF9z+gECwwcLT3P0uBRUXFo/c/tHqWAhGj9z8WO1lYZZL3P/tzlgbxg/c/NsjXW3p89z/CHRPZ93f3P522+G2lbPc/VIOGmVhe9z8iD2pyL1X3P58aSUhwRfc/D1b8iOQt9z/qDEDDtxX3P/ucjp+ZBvc/6OMgtk7f9j/UKrPMA7j2P8BxReO4kPY/rrjX+W1p9j8EQ7+zHkP2P5v/aRAjQvY/hkb8Jtga9j9zb8hs/xn2P+iR4RHyAfY/co2OPY3z9T/lz+GEmPD1P27KxBvK4fU/lY8DviPS9T9e1CBUQsz1P2UIDvB7wPU/XJon0Z6s9T9LG7Nq96T1P2HrwK98l/U/z0oKUG2B9T84YkWBrH31P7q0JQZ9a/U/JKnXl2FW9T96VNyeC1b1P+UqRC+8P/U/EPBprhYv9T++zdFZ3Sn1Py39GSWnFfU//Tb8xMsH9T8FZ2jgZQX1P+ODN+kt+fQ//Kgv7X7x9D9mCU4R2uz0P4+G2qsY6fQ/Xavp7sTj9D/qfY7bgOD0P8cySE9b2/Q/2riCscnR9D9u5ucZ0cn0Pz4IdSlsxPQ/JvxFf+jA9D9dUlSUd730P24glQd6ufQ/1cQg8jW59D8="},"shape":[133],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"Mgi78w2J2D+e141lNNjYP1aV2rgrLdk/D1MnDCOC2T/HEHRfGtfZP3/OwLIRLNo/OIwNBgmB2j/wSVpZANbaP6oHp6z3Kts/DBrsooh62z9hxfP/7n/bPxmDQFPm1Ns/0AM/rBLw2z/SQI2m3SncPwgc3xDCOtw/L6bglNt03D+K/tn51H7cP+LqMpTIqtw/RLwmTczT3D+o3DrI8dzcP4AI/1aQC90/+nlzoMMo3T8sk11/dTDdP3rrqL7ySd0/TEQP6AhZ3T8E0p6jD1/dP91T/qSJXd0/9GaOwbBV3T/zrdfdQkjdP7uqsb3MNd0/+nlzoMMo3T+lIQzVRB7dP3bsbZ4zAt0/FSue6cLg3D9CvCZNzNPcP16GBtVOuNw/iVFzilmH3D+K/tn51H7cP1IO/dijRdw/0kCNpt0p3D+A3WtFQ+XbPxmDQFPm1Ns/YsXz/+5/2z+pB6es9yrbPzlruIrTJts/8ElaWQDW2j84jA0GCYHaP8ung4CVMNo/f87AshEs2j/GEHRfGtfZPw9TJwwjgtk/VpXauCst2T+e141lNNjYP+UZQRI9g9g/LVz0vkUu2D90nqdrTtnXP7zgWhhXhNc/BSMOxV8v1z9LZcFxaNrWP5OndB5xhdY/2ukny3kw1j+mNufBfwTWPyIs23eC29U/am6OJIuG1T+wsEHRkzHVP3kXGLKN49Q/+fL0fZzc1D9ANagqpYfUP4h3W9etMtQ/0LkOhLbd0z+QzGlI04nTPxf8wTC/iNM/Xz513ccz0z+mgCiK0N7SP8iaA0FMotI/7cLbNtmJ0j82BY/j4TTSP8r4Ei4l49E/fUdCkOrf0T/FifU884rRPwzMqOn7NdE/Cy7i9rEB0T9UDlyWBOHQP5xQD0MNjNA/45LC7xU30D/K9705NxPQP1aq6zg9xM8/L/ws/J5gzz/kLlKSThrPP/puz5hd8s4/iEoo4nKtzj9NiBivIYvOP/VPOqcijc4/xKFCNq26zj/lLlKSThrPP0e66M/tHM8/HU2UNYq/zz9Wqus4PcTPP+OSwu8VN9A//EWhV3x70D+cUA9DDYzQP1QOXJYE4dA/DMyo6fs10T++ip7wOVLRP8WJ9TzzitE/fkdCkOrf0T+nokSFkf7RPzYFj+PhNNI/7sLbNtmJ0j8LmlT2vJfSP6aAKIrQ3tI/2Z9a7Wcy0z9fPnXdxzPTPxf8wTC/iNM/ajfnMV7J0z/QuQ6Ett3TP4h3W9etMtQ/VK1EhIF71D9ANagqpYfUP/ny9H2c3NQ/srBB0ZMx1T9qbo4ki4bVPyIs23eC29U/2ukny3kw1j+urtuqilLWP5OndB5xhdY/S2XBcWja1j8EIw7FXy/XP7zgWhhXhNc/dJ6na07Z1z8sXPS+RS7YP+UZQRI9g9g/Mgi78w2J2D8="},"shape":[133],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2012","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2013"}}},"glyph":{"type":"object","name":"Line","id":"p2008","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p2009","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p2010","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2020","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2014","attributes":{"selected":{"type":"object","name":"Selection","id":"p2015","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2016"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"EPBprhYv9T+5y1uHsS71PyPUhl2TKPU/jL+Gx/gk9T9eKxVtJSL1P05vk8bNH/U/liYYBksf9T/vbRhBhSH1PxmoLZHLJvU/hRKLQvot9T8Q8GmuFi/1P17UaRiJNvU/iCoMwSJB9T/Y9NE/9lD1PySp15dhVvU/qrYIvCZt9T84YkWBrH31PwiA4Zivn/U/Sxuzavek9T9e1CBUQsz1Py6opDZ27/U/co2OPY3z9T+GRvwm2Br2P5r/aRAjQvY/rrjX+W1p9j/AcUXjuJD2P9Uqs8wDuPY/6eMgtk7f9j/7nI6fmQb3P7QnpmYiKfc/EFb8iOQt9z8iD2pyL1X3P6vdLd2nWvc/7G0uxMJ59z82yNdbenz3PzxZ+9Igk/c/SoFFRcWj9z9WaiOnGaz3P8ih8W7pwvc/XTqzLhDL9z/6mEJg6tP3P7ZZNrp03fc/8qevVHbg9z9AN0d4E+D3P/v6kTK74Pc/zOrzFzLk9z8iecu92un3P4XXNGxN7/c/fbNzXx/y9z+kHJnSavD3P1HNfvBZ6fc/BGCL1gzd9z8fghjVHc/3P106sy4Qy/c/xOQ6D1rE9z8iihxlpb33Pxk2N9Vwt/c/6GLWIbuu9z9KgUVFxaP3PySS7MKuovc/JLL5Ut6T9z+kPw+b74H3PzbI11t6fPc/2Y4X35Jp9z8iD2pyL1X3PwLRQzojSPc/D1b8iOQt9z9yv1Ottxr3P/ucjp+ZBvc/ddEx8nrk9j/o4yC2Tt/2P9Qqs8wDuPY/Zp5i7Gan9j/AcUXjuJD2P2gUzr1Xh/Y/rrjX+W1p9j/k4Orz7FH2P5r/aRAjQvY/mtQfElQi9j+GRvwm2Br2P8Wdkscc+PU/co2OPY3z9T8tJq+As9P1P17UIFRCzPU/L+hG3DKz9T9LG7Nq96T1P/wG9RRvlvU/0J8onaF+9T84YkWBrH31PxZGYTs/bPU/AjmgWP1f9T9ND2PBJVn1PySp15dhVvU/afQZcuhV9T/zu+C0E1P1P2bZ7scbTfU/YF8UBA1D9T/lm9pm2jf1PxDwaa4WL/U/4K1p94h99T85YkWBrH31P8zi/ZxkfvU/ApqhQV2A9T+GjhYjQIP1P9QZJV+ziPU/Y+SQh1yS9T+Zn9GUoZ/1P0sbs2r3pPU/jHYeWw2t9T9yltZ+VLb1P7euGOmHuvU/eIdMpFG99T9a8Or1scP1P17UIFRCzPU/QtUecVLR9T8qCY8mf+j1P3KNjj2N8/U/Gl8jnAUL9j+GRvwm2Br2PxfIAk7CP/Y/mv9pECNC9j+tuNf5bWn2P8BxReO4kPY/1CqzzAO49j/o4yC2Tt/2P6jy1xt39fY/+pyOn5kG9z/1Oe6xoSH3Pw9W/IjkLfc/2NT1nk089z+eqAppPk/3PyIPanIvVfc/IGqNpVVb9z8Dm1yp9WH3P/ZkmOjHZ/c/UPAflhNy9z82yNdbenz3P0onRmzfgPc/C0MSvdSO9z/MuQLEW5f3P4WjtqSKmfc/sjMDqBuW9z90ggpuGY/3P0xhlcwGh/c/mRMUwpaA9z84z0NqpHz3PzbI11t6fPc/lFAmnRR59z+gqD30qnD3P8rqjvR6Xvc/Ig9qci9V9z/uvA/YsT33Pw9W/IjkLfc/k6I5NYsJ9z/7nI6fmQb3P+jjILZO3/Y/1CqzzAO49j/AcUXjuJD2P6241/ltafY/mv9pECNC9j+GRvwm2Br2Pymv9zdUDfY/co2OPY3z9T+m6wfxINL1P17UIFRCzPU/k10hgBqv9T9LG7Nq96T1P/iVtPTsl/U/K1w0iK2I9T+AzGl/TYD1PzhiRYGsffU/4K1p94h99T8="},"shape":[172],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"RssGBM8r1z8EIw7FXy/XP7zgWhhXhNc/dJ6na07Z1z8tXPS+RS7YP+UZQRI9g9g/nteNZTTY2D9Wldq4Ky3ZPxBTJwwjgtk/xxB0XxrX2T/pPvgFYePZP37OwLIRLNo/OIwNBgmB2j/wSVpZANbaP+ucV+7K6do/qQenrPcq2z9qm6slR0vbP2HF8//uf9s/ZzSSkLiG2z9FaQfq0LLbPxmDQFPm1Ns/MOp1RKLY2z9d9W3Xj/fbP7FwsZfFD9w/qw1EHYUf3D8+cQJ4nSXcP2cx1f5oIdw/KBDKCnAS3D+WTu4pv/fbPxmDQFPm1Ns/J3K+wibP2z98+/hSMozbP2HF8//uf9s/qQenrPcq2z+z/EtZWSPbP/BJWlkA1to/YhZXrdCf2j84jA0GCYHaP3/OwLIRLNo/GxgiBdkE2j/HEHRfGtfZPw9TJwwjgtk/VpXauCst2T+e141lNNjYP+UZQRI9g9g/LVz0vkUu2D9znqdrTtnXP7zgWhhXhNc/BCMOxV8v1z9LZcFxaNrWP5OndB5xhdY/2ukny3kw1j8iLNt3gtvVP8BZmPe9vNU/am6OJIuG1T+xsEHRkzHVP/ny9H2c3NQ/QDWoKqWH1D9bQY4tEDrUP4h3W9etMtQ/0LkOhLbd0z8X/MEwv4jTP8/BtIogc9M/Xz513ccz0z82V/FP+frSP6aAKIrQ3tI/8Bf1mQan0j/uwts22YnSPwUiYVlEY9I/NgWP4+E00j9TVO+KwifSPwd6j3Qc59E/fUdCkOrf0T/So2cqIMrRP31HQpDq39E/wJs65df+0T82BY/j4TTSPxbBaiMVSdI/7sLbNtmJ0j/nLcvdMpXSP6aAKIrQ3tI/qzNdwGXn0j9fPnXdxzPTP/PXtQ7jRNM/F/zBML+I0z/oBheKvrDTP9C5DoS23dM/h3db160y1D+t7WUx/TbUP0A1qCqlh9Q/+fL0fZzc1D+ysEHRkzHVP02NCGhretU/am6OJIuG1T8iLNt3gtvVP9rpJ8t5MNY/k6d0HnGF1j9MZcFxaNrWP0bLBgTPK9c/5RlBEj2D2D+CTognaHXYPy1c9L5FLtg/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Tp3QecYXWP3jdaLtVYtY/2ukny3kw1j8iLNt3gtvVP2pujiSLhtU/sbBB0ZMx1T/48vR9nNzUPxc3Au5FpdQ/QDWoKqWH1D+Id1vXrTLUP/BjBecDFNQ/0LkOhLbd0z8wV9Psz77TPxf8wTC/iNM/m0S/Z3SF0z8ArQsY6GHTP7z1rjz8UdM/BjfeJXRV0z/+/jqyyG3TPxf8wTC/iNM/T2/eNb+h0z/QuQ6Ett3TP+CRmQmC/9M/iHdb160y1D9ANagqpYfUP7LwD+xwrtQ/+fL0fZzc1D+xsEHRkzHVP2pujiSLhtU/Iizbd4Lb1T+sFSyKSRbWP9rpJ8t5MNY/k6d0HnGF1j9LZcFxaNrWPwQjDsVfL9c/vOBaGFeE1z90nqdrTtnXPy1c9L5FLtg/5hlBEj2D2D+e141lNNjYP5iBaql73Ng/VpXauCst2T8PUycMI4LZP8gQdF8a19k/OnsnyXvz2T+AzsCyESzaPy/mSHyYS9o/OYwNBgmB2j/GQ+XCc4XaPxCuh7BMrdo/GDgO06bC2j/hO9g0+8jaP0z3AH9Zwto/TMbAsJKv2j836EGKSpDaPziMDQYJgdo/DCrKHshj2j9/zsCyESzaP/p7v3EfIdo/xxB0XxrX2T+DjwYHZLbZPw5TJwwjgtk/VpXauCst2T+e141lNNjYP/FRRbfRh9g/5RlBEj2D2D8="},"shape":[172],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2021","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2022"}}},"glyph":{"type":"object","name":"Patch","id":"p2017","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2018","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2019","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2029","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2023","attributes":{"selected":{"type":"object","name":"Selection","id":"p2024","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2025"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"EPBprhYv9T+5y1uHsS71PyPUhl2TKPU/jL+Gx/gk9T9eKxVtJSL1P05vk8bNH/U/liYYBksf9T/vbRhBhSH1PxmoLZHLJvU/hRKLQvot9T8Q8GmuFi/1P17UaRiJNvU/iCoMwSJB9T/Y9NE/9lD1PySp15dhVvU/qrYIvCZt9T84YkWBrH31PwiA4Zivn/U/Sxuzavek9T9e1CBUQsz1Py6opDZ27/U/co2OPY3z9T+GRvwm2Br2P5r/aRAjQvY/rrjX+W1p9j/AcUXjuJD2P9Uqs8wDuPY/6eMgtk7f9j/7nI6fmQb3P7QnpmYiKfc/EFb8iOQt9z8iD2pyL1X3P6vdLd2nWvc/7G0uxMJ59z82yNdbenz3PzxZ+9Igk/c/SoFFRcWj9z9WaiOnGaz3P8ih8W7pwvc/XTqzLhDL9z/6mEJg6tP3P7ZZNrp03fc/8qevVHbg9z9AN0d4E+D3P/v6kTK74Pc/zOrzFzLk9z8iecu92un3P4XXNGxN7/c/fbNzXx/y9z+kHJnSavD3P1HNfvBZ6fc/BGCL1gzd9z8fghjVHc/3P106sy4Qy/c/xOQ6D1rE9z8iihxlpb33Pxk2N9Vwt/c/6GLWIbuu9z9KgUVFxaP3PySS7MKuovc/JLL5Ut6T9z+kPw+b74H3PzbI11t6fPc/2Y4X35Jp9z8iD2pyL1X3PwLRQzojSPc/D1b8iOQt9z9yv1Ottxr3P/ucjp+ZBvc/ddEx8nrk9j/o4yC2Tt/2P9Qqs8wDuPY/Zp5i7Gan9j/AcUXjuJD2P2gUzr1Xh/Y/rrjX+W1p9j/k4Orz7FH2P5r/aRAjQvY/mtQfElQi9j+GRvwm2Br2P8Wdkscc+PU/co2OPY3z9T8tJq+As9P1P17UIFRCzPU/L+hG3DKz9T9LG7Nq96T1P/wG9RRvlvU/0J8onaF+9T84YkWBrH31PxZGYTs/bPU/AjmgWP1f9T9ND2PBJVn1PySp15dhVvU/afQZcuhV9T/zu+C0E1P1P2bZ7scbTfU/YF8UBA1D9T/lm9pm2jf1PxDwaa4WL/U/"},"shape":[99],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"RssGBM8r1z8EIw7FXy/XP7zgWhhXhNc/dJ6na07Z1z8tXPS+RS7YP+UZQRI9g9g/nteNZTTY2D9Wldq4Ky3ZPxBTJwwjgtk/xxB0XxrX2T/pPvgFYePZP37OwLIRLNo/OIwNBgmB2j/wSVpZANbaP+ucV+7K6do/qQenrPcq2z9qm6slR0vbP2HF8//uf9s/ZzSSkLiG2z9FaQfq0LLbPxmDQFPm1Ns/MOp1RKLY2z9d9W3Xj/fbP7FwsZfFD9w/qw1EHYUf3D8+cQJ4nSXcP2cx1f5oIdw/KBDKCnAS3D+WTu4pv/fbPxmDQFPm1Ns/J3K+wibP2z98+/hSMozbP2HF8//uf9s/qQenrPcq2z+z/EtZWSPbP/BJWlkA1to/YhZXrdCf2j84jA0GCYHaP3/OwLIRLNo/GxgiBdkE2j/HEHRfGtfZPw9TJwwjgtk/VpXauCst2T+e141lNNjYP+UZQRI9g9g/LVz0vkUu2D9znqdrTtnXP7zgWhhXhNc/BCMOxV8v1z9LZcFxaNrWP5OndB5xhdY/2ukny3kw1j8iLNt3gtvVP8BZmPe9vNU/am6OJIuG1T+xsEHRkzHVP/ny9H2c3NQ/QDWoKqWH1D9bQY4tEDrUP4h3W9etMtQ/0LkOhLbd0z8X/MEwv4jTP8/BtIogc9M/Xz513ccz0z82V/FP+frSP6aAKIrQ3tI/8Bf1mQan0j/uwts22YnSPwUiYVlEY9I/NgWP4+E00j9TVO+KwifSPwd6j3Qc59E/fUdCkOrf0T/So2cqIMrRP31HQpDq39E/wJs65df+0T82BY/j4TTSPxbBaiMVSdI/7sLbNtmJ0j/nLcvdMpXSP6aAKIrQ3tI/qzNdwGXn0j9fPnXdxzPTP/PXtQ7jRNM/F/zBML+I0z/oBheKvrDTP9C5DoS23dM/h3db160y1D+t7WUx/TbUP0A1qCqlh9Q/+fL0fZzc1D+ysEHRkzHVP02NCGhretU/am6OJIuG1T8iLNt3gtvVP9rpJ8t5MNY/k6d0HnGF1j9MZcFxaNrWP0bLBgTPK9c/"},"shape":[99],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2030","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2031"}}},"glyph":{"type":"object","name":"Line","id":"p2026","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p2027","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p2028","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2038","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2032","attributes":{"selected":{"type":"object","name":"Selection","id":"p2033","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2034"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"OGJFgax99T/grWn3iH31PzhiRYGsffU/gMxpf02A9T8rXDSIrYj1P/iVtPTsl/U/Shuzavek9T+TXSGAGq/1P17UIFRCzPU/pusH8SDS9T9yjY49jfP1Pymv9zdUDfY/hkb8Jtga9j+a/2kQI0L2P6241/ltafY/wHFF47iQ9j/UKrPMA7j2P+jjILZO3/Y/+5yOn5kG9z+Sojk1iwn3Pw9W/IjkLfc/7rwP2LE99z8iD2pyL1X3P8rqjvR6Xvc/oKg99Kpw9z+UUCadFHn3PzbI11t6fPc/OM9DaqR89z+YExTCloD3P0xhlcwGh/c/dIIKbhmP9z+yMwOoG5b3P4WjtqSKmfc/zLkCxFuX9z8KQxK91I73P0knRmzfgPc/NsjXW3p89z9Q8B+WE3L3P/dkmOjHZ/c/A5tcqfVh9z8gao2lVVv3PyIPanIvVfc/n6gKaT5P9z/Y1PWeTTz3Pw9W/IjkLfc/9DnusaEh9z/6nI6fmQb3P6jy1xt39fY/6OMgtk7f9j/UKrPMA7j2P8BxReO4kPY/rbjX+W1p9j+a/2kQI0L2PxfIAk7CP/Y/hkb8Jtga9j8aXyOcBQv2P3KNjj2N8/U/KgmPJn/o9T9C1R5xUtH1P17UIFRCzPU/WvDq9bHD9T94h0ykUb31P7auGOmHuvU/cpbWflS29T+Mdh5bDa31P0sbs2r3pPU/mp/RlKGf9T9j5JCHXJL1P9MZJV+ziPU/hY4WI0CD9T8CmqFBXYD1P8vi/ZxkfvU/OGJFgax99T+8dGN7eO71P3KNjj2N8/U/8KvD7awA9j+bpySAtxb2P4ZG/CbYGvY/LnvlAXQt9j8YrwQ3LTz2P5r/aRAjQvY/WZ8676RF9j+uXGNda1f2P6241/ltafY/wHFF47iQ9j/UKrPMA7j2PzzOStr3z/Y/6OMgtk7f9j8a02dVYuT2P0zdx/Da7/Y/xKMJGakD9z/7nI6fmQb3P+R1kCmiGvc/Dlb8iOQt9z+p7fuwojD3P6rj1LfLPPc/aZDyphpA9z9EwElOlDv3P2BQWXMjMvc/EFb8iOQt9z9PIUqYsiX3P6q/cI+zGfc/qvSCM5oO9z/7nI6fmQb3P4wk3BYf/vY/6OMgtk7f9j/egJUwQtr2P9Qqs8wDuPY/wHFF47iQ9j+tuNf5bWn2P5r/aRAjQvY/8MzgNhA09j+GRvwm2Br2P5rj56FkBfY/co2OPY3z9T9Gj96wHe/1P2ZUqR8A5vU/xsuGX4ni9T9l66Rs8+D1P0G5DGX64PU/LAT5fJLk9T+8dGN7eO71Pw=="},"shape":[122],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"gU6IJ2h12D/lGUESPYPYP/FRRbfRh9g/nteNZTTY2D9Wldq4Ky3ZPw5TJwwjgtk/g48GB2S22T/HEHRfGtfZP/p7v3EfIdo/f87AshEs2j8MKsoeyGPaPziMDQYJgdo/N+hBikqQ2j9LxsCwkq/aP0z3AH9Zwto/4TvYNPvI2j8YOA7TpsLaPxCuh7BMrdo/xkPlwnOF2j84jA0GCYHaPy/mSHyYS9o/f87AshEs2j86eyfJe/PZP8cQdF8a19k/EFMnDCOC2T9Wldq4Ky3ZP5iBaql73Ng/nteNZTTY2D/mGUESPYPYPy1c9L5FLtg/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Tp3QecYXWP9rpJ8t5MNY/rBUsikkW1j8iLNt3gtvVP2pujiSLhtU/sbBB0ZMx1T/58vR9nNzUP7LwD+xwrtQ/QDWoKqWH1D+Id1vXrTLUP+CRmQmC/9M/0LkOhLbd0z9Pb941v6HTPxj8wTC/iNM//v46ssht0z8GN94ldFXTP7z1rjz8UdM/AK0LGOhh0z+bRL9ndIXTPxf8wTC/iNM/MFfT7M++0z/QuQ6Ett3TP/BjBecDFNQ/iHdb160y1D9ANagqpYfUPxc3Au5FpdQ/+PL0fZzc1D+xsEHRkzHVP2pujiSLhtU/Iizbd4Lb1T/a6SfLeTDWP3jdaLtVYtY/k6d0HnGF1j9LZcFxaNrWPwQjDsVfL9c/veBaGFeE1z90nqdrTtnXPy1c9L5FLtg/gU6IJ2h12D9MZcFxaNrWP5RRmhQHwNY/k6d0HnGF1j/a6SfLeTDWP32412PfHNY/Iizbd4Lb1T9qbo4ki4bVP8PRBU2ASNU/sLBB0ZMx1T/48vR9nNzUPzii0KZgsdQ/6M2IaP6P1D/uzfMDharUP/ny9H2c3NQ/MFQAj9YS1T+xsEHRkzHVP2pujiSLhtU/Iizbd4Lb1T+6piuDmOPVP9rpJ8t5MNY/YzD/1MV41j+Tp3QecYXWP0xlwXFo2tY/BCMOxV8v1z+84FoYV4TXP3Sep2tO2dc/k1ldU2z51z8uXPS+RS7YP+YZQRI9g9g/nteNZTTY2D+jKvpPogjZP1aV2rgrLdk/BKLxLft62T8PUycMI4LZP4YRhwTpo9k/NAJ94LCx2T/WTnNEYqvZP1LIHiBQktk/D1MnDCOC2T8+3xNE+1zZP1aV2rgrLdk/V6Q4TFjt2D+e141lNNjYP+YZQRI9g9g/LVz0vkUu2D90nqdrTtnXP7zgWhhXhNc/BCMOxV8v1z9MZcFxaNrWPw=="},"shape":[122],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2039","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2040"}}},"glyph":{"type":"object","name":"Patch","id":"p2035","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2036","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2037","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2047","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2041","attributes":{"selected":{"type":"object","name":"Selection","id":"p2042","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2043"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"OGJFgax99T/grWn3iH31PzhiRYGsffU/gMxpf02A9T8rXDSIrYj1P/iVtPTsl/U/Shuzavek9T+TXSGAGq/1P17UIFRCzPU/pusH8SDS9T9yjY49jfP1Pymv9zdUDfY/hkb8Jtga9j+a/2kQI0L2P6241/ltafY/wHFF47iQ9j/UKrPMA7j2P+jjILZO3/Y/+5yOn5kG9z+Sojk1iwn3Pw9W/IjkLfc/7rwP2LE99z8iD2pyL1X3P8rqjvR6Xvc/oKg99Kpw9z+UUCadFHn3PzbI11t6fPc/OM9DaqR89z+YExTCloD3P0xhlcwGh/c/dIIKbhmP9z+yMwOoG5b3P4WjtqSKmfc/zLkCxFuX9z8KQxK91I73P0knRmzfgPc/NsjXW3p89z9Q8B+WE3L3P/dkmOjHZ/c/A5tcqfVh9z8gao2lVVv3PyIPanIvVfc/n6gKaT5P9z/Y1PWeTTz3Pw9W/IjkLfc/9DnusaEh9z/6nI6fmQb3P6jy1xt39fY/6OMgtk7f9j/UKrPMA7j2P8BxReO4kPY/rbjX+W1p9j+a/2kQI0L2PxfIAk7CP/Y/hkb8Jtga9j8aXyOcBQv2P3KNjj2N8/U/KgmPJn/o9T9C1R5xUtH1P17UIFRCzPU/WvDq9bHD9T94h0ykUb31P7auGOmHuvU/cpbWflS29T+Mdh5bDa31P0sbs2r3pPU/mp/RlKGf9T9j5JCHXJL1P9MZJV+ziPU/hY4WI0CD9T8CmqFBXYD1P8vi/ZxkfvU/OGJFgax99T8="},"shape":[73],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"gU6IJ2h12D/lGUESPYPYP/FRRbfRh9g/nteNZTTY2D9Wldq4Ky3ZPw5TJwwjgtk/g48GB2S22T/HEHRfGtfZP/p7v3EfIdo/f87AshEs2j8MKsoeyGPaPziMDQYJgdo/N+hBikqQ2j9LxsCwkq/aP0z3AH9Zwto/4TvYNPvI2j8YOA7TpsLaPxCuh7BMrdo/xkPlwnOF2j84jA0GCYHaPy/mSHyYS9o/f87AshEs2j86eyfJe/PZP8cQdF8a19k/EFMnDCOC2T9Wldq4Ky3ZP5iBaql73Ng/nteNZTTY2D/mGUESPYPYPy1c9L5FLtg/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Tp3QecYXWP9rpJ8t5MNY/rBUsikkW1j8iLNt3gtvVP2pujiSLhtU/sbBB0ZMx1T/58vR9nNzUP7LwD+xwrtQ/QDWoKqWH1D+Id1vXrTLUP+CRmQmC/9M/0LkOhLbd0z9Pb941v6HTPxj8wTC/iNM//v46ssht0z8GN94ldFXTP7z1rjz8UdM/AK0LGOhh0z+bRL9ndIXTPxf8wTC/iNM/MFfT7M++0z/QuQ6Ett3TP/BjBecDFNQ/iHdb160y1D9ANagqpYfUPxc3Au5FpdQ/+PL0fZzc1D+xsEHRkzHVP2pujiSLhtU/Iizbd4Lb1T/a6SfLeTDWP3jdaLtVYtY/k6d0HnGF1j9LZcFxaNrWPwQjDsVfL9c/veBaGFeE1z90nqdrTtnXPy1c9L5FLtg/gU6IJ2h12D8="},"shape":[73],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2048","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2049"}}},"glyph":{"type":"object","name":"Line","id":"p2044","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p2045","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p2046","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2056","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2050","attributes":{"selected":{"type":"object","name":"Selection","id":"p2051","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2052"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"co2OPY3z9T+8dGN7eO71PywE+XyS5PU/QbkMZfrg9T9l66Rs8+D1P8bLhl+J4vU/ZlSpHwDm9T9Fj96wHe/1P3KNjj2N8/U/muPnoWQF9j+GRvwm2Br2P/DM4DYQNPY/mv9pECNC9j+tuNf5bWn2P8BxReO4kPY/1CqzzAO49j/egJUwQtr2P+jjILZO3/Y/jSTcFh/+9j/8nI6fmQb3P6r0gjOaDvc/qr9wj7MZ9z9PIUqYsiX3Pw9W/IjkLfc/YFBZcyMy9z9EwElOlDv3P2mQ8qYaQPc/qePUt8s89z+p7fuwojD3Pw9W/IjkLfc/5HWQKaIa9z/7nI6fmQb3P8SjCRmpA/c/TN3H8Nrv9j8a02dVYuT2P+jjILZO3/Y/Pc5K2vfP9j/UKrPMA7j2P8BxReO4kPY/rbjX+W1p9j+uXGNda1f2P1mfOu+kRfY/mv9pECNC9j8YrwQ3LTz2Py175QF0LfY/hkb8Jtga9j+bpySAtxb2P/Crw+2sAPY/co2OPY3z9T8="},"shape":[49],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"lFGaFAfA1j9LZcFxaNrWPwQjDsVfL9c/vOBaGFeE1z90nqdrTtnXPy1c9L5FLtg/5hlBEj2D2D+e141lNNjYP1akOExY7dg/VpXauCst2T8+3xNE+1zZPxBTJwwjgtk/U8geIFCS2T/WTnNEYqvZPzQCfeCwsdk/hRGHBOmj2T8QUycMI4LZPwOi8S37etk/VpXauCst2T+jKvpPogjZP57XjWU02Ng/5RlBEj2D2D8uXPS+RS7YP5JZXVNs+dc/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Sp3QecYXWP2Mw/9TFeNY/2ukny3kw1j+6piuDmOPVPyIs23eC29U/am6OJIuG1T+xsEHRkzHVPzBUAI/WEtU/+vL0fZzc1D/uzfMDharUP+fNiGj+j9Q/OKLQpmCx1D/58vR9nNzUP7GwQdGTMdU/w9EFTYBI1T9qbo4ki4bVPyIs23eC29U/fbjXY98c1j/a6SfLeTDWP5SndB5xhdY/lFGaFAfA1j8="},"shape":[49],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2057","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2058"}}},"glyph":{"type":"object","name":"Patch","id":"p2053","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2054","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2055","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2065","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2059","attributes":{"selected":{"type":"object","name":"Selection","id":"p2060","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2061"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"co2OPY3z9T+8dGN7eO71PywE+XyS5PU/QbkMZfrg9T9l66Rs8+D1P8bLhl+J4vU/ZlSpHwDm9T9Fj96wHe/1P3KNjj2N8/U/muPnoWQF9j+GRvwm2Br2P/DM4DYQNPY/mv9pECNC9j+tuNf5bWn2P8BxReO4kPY/1CqzzAO49j/egJUwQtr2P+jjILZO3/Y/jSTcFh/+9j/8nI6fmQb3P6r0gjOaDvc/qr9wj7MZ9z9PIUqYsiX3Pw9W/IjkLfc/YFBZcyMy9z9EwElOlDv3P2mQ8qYaQPc/qePUt8s89z+p7fuwojD3Pw9W/IjkLfc/5HWQKaIa9z/7nI6fmQb3P8SjCRmpA/c/TN3H8Nrv9j8a02dVYuT2P+jjILZO3/Y/Pc5K2vfP9j/UKrPMA7j2P8BxReO4kPY/rbjX+W1p9j+uXGNda1f2P1mfOu+kRfY/mv9pECNC9j8YrwQ3LTz2Py175QF0LfY/hkb8Jtga9j+bpySAtxb2P/Crw+2sAPY/co2OPY3z9T8="},"shape":[49],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"lFGaFAfA1j9LZcFxaNrWPwQjDsVfL9c/vOBaGFeE1z90nqdrTtnXPy1c9L5FLtg/5hlBEj2D2D+e141lNNjYP1akOExY7dg/VpXauCst2T8+3xNE+1zZPxBTJwwjgtk/U8geIFCS2T/WTnNEYqvZPzQCfeCwsdk/hRGHBOmj2T8QUycMI4LZPwOi8S37etk/VpXauCst2T+jKvpPogjZP57XjWU02Ng/5RlBEj2D2D8uXPS+RS7YP5JZXVNs+dc/dJ6na07Z1z+84FoYV4TXPwQjDsVfL9c/S2XBcWja1j+Sp3QecYXWP2Mw/9TFeNY/2ukny3kw1j+6piuDmOPVPyIs23eC29U/am6OJIuG1T+xsEHRkzHVPzBUAI/WEtU/+vL0fZzc1D/uzfMDharUP+fNiGj+j9Q/OKLQpmCx1D/58vR9nNzUP7GwQdGTMdU/w9EFTYBI1T9qbo4ki4bVPyIs23eC29U/fbjXY98c1j/a6SfLeTDWP5SndB5xhdY/lFGaFAfA1j8="},"shape":[49],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2066","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2067"}}},"glyph":{"type":"object","name":"Line","id":"p2062","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p2063","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p2064","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1260","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1246"},{"id":"p1247"},{"id":"p1249"},{"type":"object","name":"SaveTool","id":"p1250"},{"id":"p1251"},{"id":"p2192"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1268","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1269","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1270"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1271"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1273","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1274","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1275"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1276"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1277","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1278","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1279"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1280"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1263","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1264","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1265"},"axis_label":"$$\\log_{10}\\,c_\\mathrm{NFW}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1266"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1267","attributes":{"axis":{"id":"p1263"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1272","attributes":{"dimension":1,"axis":{"id":"p1268"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":80,"min_border_left":0,"min_border_right":2}},3,1],[{"type":"object","name":"Figure","id":"p1287","attributes":{"x_range":{"id":"p1887"},"y_range":{"id":"p2167"},"x_scale":{"type":"object","name":"LinearScale","id":"p1296"},"y_scale":{"type":"object","name":"LinearScale","id":"p1297"},"title":{"type":"object","name":"Title","id":"p1294","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p2074","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2068","attributes":{"selected":{"type":"object","name":"Selection","id":"p2069","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2070"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[442],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[442],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2075","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2076"}}},"glyph":{"type":"object","name":"Patch","id":"p2071","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2072","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2073","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2083","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2077","attributes":{"selected":{"type":"object","name":"Selection","id":"p2078","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2079"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[253],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[253],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2084","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2085"}}},"glyph":{"type":"object","name":"Line","id":"p2080","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p2081","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p2082","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2092","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2086","attributes":{"selected":{"type":"object","name":"Selection","id":"p2087","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2088"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[338],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"RmMdpYeK0j+mgCiK0N7SP18+dd3HM9M/F/zBML+I0z/QuQ6Ett3TP4h3W9etMtQ/QDWoKqWH1D/58vR9nNzUP7KwQdGTMdU/am6OJIuG1T80sEb39qvVPyIs23eC29U/2ukny3kw1j8sC91UiW/WP5SndB5xhdY/S2XBcWja1j9pbIO18AvXPwQjDsVfL9c/vOBaGFeE1z8weEf9h4/XP3Sep2tO2dc/LNNdJ+EC2D8tXPS+RS7YP0G6sqgFbNg/5RlBEj2D2D/RAKEc2c3YP57XjWU02Ng/hIgf1I4q2T9Wldq4Ky3ZPw9TJwwjgtk/C1AzQfCC2T/HEHRfGtfZPyweublt19k/8zYC6GAn2j9/zsCyESzaP/5xY9S7cto/OIwNBgmB2j9OD3GndrnaP/BJWlkA1to/LkTmxk/72j+pB6es9yrbP4Q87hB0ONs/EIq+YjRy2z9ixfP/7n/bPwIPAHcMqds/GYNAU+bU2z/PM8SwiNvbP+Betu83DNw/0kCNpt0p3D+azXRozDjcP5g6biC1Ytw/iv7Z+dR+3D+YX+4U/4jcP4ud1BJ6rdw/1/VVmdvO3D9DvCZNzNPcP1wKb92M79w/VEvDs2UO3T/7eXOgwyjdP3GuQM2cK90/uvhTOjhI3T9Uzl+b4WHdPy/DutGDeN0/tDfA87p93T/mXhBps4vdP83L09eXmt0/yXka57Sk3T/6LCcaEqvdP27rRBZOr90/bPxi2fKz3T8SgXgPArvdP3t1UAVnxN0/rR24HenP3T9r9QxHstLdP5j3mVoi3d0/SCxGjfbp3T8GLlNJefXdP79v86dUAN4/pQiZoVYK3j9uns/WcRPePy76br9OGt4/1wxdzmQd3j98Kt/G8BfeP9KrkMovA94/bPUMR7LS3T/T++CG6tDdP7Q3wPO6fd0/fFRzX4VC3T/7eXOgwyjdP0K8Jk3M09w/iv7Z+dR+3D/SQI2m3SncPxMEsAkW/9s/GYNAU+bU2z9hxfP/7n/bP0gNOBqsNds/qQenrPcq2z/wSVpZANbaP/qouRTgrto/OIwNBgmB2j+sVwhgeT3aP3/OwLIRLNo/IX7wZpTY2T/HEHRfGtfZPw9TJwwjgtk/RnnK8ZR82T9Wldq4Ky3ZPyLMaFqbJtk/nteNZTTY2D+6aRzLktTYP5O62BM5hNg/5RlBEj2D2D9SslMjlTTYPy1c9L5FLtg/dJYGM63k1z90nqdrTtnXP5O1Vdmwk9c/vOBaGFeE1z+DvDhzgEHXPwUjDsVfL9c/P1YPqS/v1j9LZcFxaNrWP4/Ar7tXnNY/lKd0HnGF1j+VgRdFfUnWP9rpJ8t5MNY/R266w0P21T8iLNt3gtvVP+s6QZxWo9U/am6OJIuG1T+XI7jGlFDVP7GwQdGTMdU/QJBx1Uf+1D/58vR9nNzUP9rvUJPVq9Q/QDWoKqWH1D+iohQPHFrUP4h3W9etMtQ/r8T4x5UH1D/QuQ6Ett3TPwQw0FhItNM/F/zBML+I0z8cRlXlAmDTP18+dd3HM9M/HjIa/tUK0z+mgCiK0N7SPxukUp+uttI/7sLbNtmJ0j+vlZemJGXSPzYFj+PhNNI/eayAm7MX0j99R0KQ6t/RPz5szhvbz9E/RcfgVBaO0T/FifU884rRP1YCaovQT9E/DMyo6fs10T9GwegbyhXRP1QOXJYE4dA/TDag0srf0D+O1X51fKvQP5xQD0MNjNA/n0LatRJ80D9sgi+aVFHQP+OSwu8VN9A/RQc8I0It0D/3+WWxbw7QP0JcAEYB6s8/VqrrOD3Ezz+osxzVI73PP3GP9Rz4js8/zJdz/r1kzz/pCzLClkHPP9Sz01JcK88/WIk07KAuzz+L9hlvXV3PP1aq6zg9xM8/VMKlZH7Yzz/jksLvFTfQP3XhveH/e9A/nFAPQw2M0D9UDlyWBOHQPwzMqOn7NdE/NT92xPVi0T/FifU884rRP31HQpDq39E/NgWP4+E00j/uwts22YnSP0ZjHaWHitI/QDWoKqWH1D/zS+Pb03PUP4h3W9etMtQ/0LkOhLbd0z+oyNkMxpPTPxf8wTC/iNM/Xz513ccz0z9yXJGz9AfTP6aAKIrQ3tI/7sLbNtmJ0j/IkNDefIfSPzYFj+PhNNI/d4vpAMEo0j91CkxAZPbRP8JKda/H5NE/bKDjoEvm0T8S2WqmsPHRPx3s1UHvAdI/ADd2qEoV0j/nkP33tyvSPzYFj+PhNNI/+KHNorxE0j9IZY6mfWHSP0bgwIs5hdI/7cLbNtmJ0j9yIpv2A63SPyTrGUxt3NI/poAoitDe0j8C8/XVIhDTP18+dd3HM9M/Pr25XxhK0z8X/MEwv4jTPwcRWknTidM/5joKGmLM0z/QuQ6Ett3TP6y5NhquEtQ/iHdb160y1D9GGpB55FvUP0A1qCqlh9Q/AsxzpFCn1D/58vR9nNzUP9vS1ipD9NQ/sbBB0ZMx1T/DS3PQ4ULVP2pujiSLhtU/fDBePVWS1T8iLNt3gtvVP12DO/V44tU/2ukny3kw1j86z1E0VzPWP/CyILCjhNY/k6d0HnGF1j/s2kkZxdbWP0tlwXFo2tY/Oid7ZlMq1z8EIw7FXy/XP5XYthMAgNc/veBaGFeE1z83bTG08dfXP3Sep2tO2dc/LVz0vkUu2D9K0kYwVDLYP+UZQRI9g9g/uV5PO7yP2D+e141lNNjYP13H0zug8Ng/VpXauCst2T88eM1pSlbZPw9TJwwjgtk/5MbZ9SHC2T/IEHRfGtfZP3/OwLIRLNo/onAEVEA32j84jA0GCYHaP2r2oL7SvNo/8ElaWQDW2j+oB6es9yrbP9ZGEFbbZNs/YcXz/+5/2z8ag0BT5tTbP9JAjabdKdw/iv7Z+dR+3D/NLNKs1IDcP+YIeGc9t9w/qwApn3DM3D+WrLNic9HcP587o3kRz9w/JHh3CPfI3D/MfaL8EsHcPwZW53iEuNw/LguwtOuv3D/4dkPMSafcP2H/vxadn9w/VIyXp8aZ3D9vDi12L5XcP56rQXLfj9w/aQgtw9SH3D+K/tn51H7cP+oQELR0e9w/lFQHgMVp3D+qhsczJFTcP4o/7XnrOtw/0kCNpt0p3D8PrzaD2B7cP9g0AacnAdw/mqurxYTh2z8Yg0BT5tTbP+BhWJfqv9s/l28uexKc2z9gxfP/7n/bP9uNXhSndNs/ZxPHYbJK2z+oB6es9yrbP39dAISpHNs/hCi3I5Xr2j/wSVpZANbaP43ujh/ctto/OIwNBgmB2j9S6AGv/n3aP5ImNFpiQdo/gM7AshEs2j8OsNQHP//ZP8cQdF8a19k/fFEYyrm22T8QUycMI4LZP3a7nw//Ztk/VpXauCst2T+wkJmWIQ/ZP57XjWU02Ng/oGsbAuSu2D/lGUESPYPYPwOfEtfPRNg/Llz0vkUu2D90nqdrTtnXP1TmZ0Yu0Nc/vOBaGFeE1z9EihfwJU3XPwQjDsVfL9c/S2XBcWja1j9WWDQZI7vWP5OndB5xhdY/2ukny3kw1j/yZiLRkBLWPyIs23eC29U/am6OJIuG1T+xsEHRkzHVP3ZU/hOCENU/+fL0fZzc1D9ANagqpYfUPw=="},"shape":[338],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2093","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2094"}}},"glyph":{"type":"object","name":"Patch","id":"p2089","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2090","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2091","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2101","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2095","attributes":{"selected":{"type":"object","name":"Selection","id":"p2096","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2097"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[189],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[189],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2102","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2103"}}},"glyph":{"type":"object","name":"Line","id":"p2098","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p2099","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p2100","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2110","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2104","attributes":{"selected":{"type":"object","name":"Selection","id":"p2105","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2106"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[260],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[260],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2111","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2112"}}},"glyph":{"type":"object","name":"Patch","id":"p2107","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2108","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2109","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2119","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2113","attributes":{"selected":{"type":"object","name":"Selection","id":"p2114","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2115"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"jWeSv71L4T+8gkfBuEfhP/l3QBNuROE/jWeSv71L4T+1wMK5YFDhP5KH+P0aaeE/oS2462qK4T+aVffgkaThP2QdYbZ+suE/ORaFBa7e4T+oQ1wCZv3hPwsxECrPDuI/fO3DU29C4j+0McEjOlbiP15ImQFzeeI/wh8mRQ6v4j9uakGhP7XiP1NqzZYz9eI/zw2LZuIH4z/nzGdnHTrjP9z774e2YOM/XMq0vQyF4z/q6VSpirnjPwjgGb2P1uM/9te5yl4S5D987vPChi/kPwTGHuwya+Q/ps77u+iR5D8StIMNB8TkPz/OV1bR/+Q/HqLoLtsc5T8skE1Qr3XlPwSfsSdleuU/OX6ycYPO5T/xHllqKwPmP0ZsF5NXJ+Y/VVp8tCuA5j/N3dn8JZzmP2FI4dX/2OY/bjZG99Mx5z8y0jEj0UvnP3skqxioiuc/iBIQOnzj5z8rrczwthvoP5YAdVtQPOg/o+7ZfCSV6D+w3D6e+O3oP5/VF2xZEek/vcqjv8xG6T/LuAjhoJ/pP9imbQJ1+Ok/5JTSI0lR6j/xI9NV02nqP/KCN0Udquo/AHGcZvEC6z8NXwGIxVvrPxpNZqmZtOs/JzvLym0N7D81KTDsQWbsP0IXlQ0Wv+w/TwX6LuoX7T9b815QvnDtP2rhw3GSye0/d88ok2Yi7j+EvY20OnvuP5Cr8tUO1O4/nplX9+Is7z+sh7wYt4XvPxHjUY7Ih+8/PkP+qXGr7z8LJQeYtKnvP/JGwkU+ku8/rIe8GLeF7z/YXEpHeWzvP5HnZXxhPe8/nplX9+Is7z/MB2mt/gfvP5Gr8tUO1O4/CEHt/KjM7j9kLvBh3YzuP4S9jbQ6e+4/Kta2Wd5I7j93zyiTZiLuPyyc+dikAO4/aOHDcZLJ7T8I8tfCurTtP1vzXlC+cO0/yij5dq9l7T9PBfou6hftPzNSR2kxFO0/IyDJ+H7A7D9CF5UNFr/sP6awwv7Oauw/NSkw7EFm7D9A6wyA0hLsPyc7y8ptDew/DQxVIIm46z8aTWapmbTrP/SIZ5+lXOs/DV8BiMVb6z8AcZxm8QLrP01NdyXO/+o/8oI3RR2q6j/Ba77iWqLqP+aU0iNJUeo/Ik+xBP9D6j/Ypm0CdfjpP7fvg+Su5Ok/zLgI4aCf6T+2npOc+oPpP7zKo7/MRuk/5jmXQf4g6T+w3D6e+O3oP1h07xM5u+g/o+7ZfCSV6D9RalcNo1HoP5YAdVtQPOg/iBIQOnzj5z8ic6BQ6+HnP3skqxioiuc/3LmefFFn5z9uNkb30zHnPzAxexzh3OY/YUjh1f/Y5j9UWny0K4DmP9oR/yLwMOY/RmwXk1cn5j85frJxg87lPyyQTVCvdeU/vHXI92g75T8eougu2xzlPxK0gw0HxOQ/BMYe7DJr5D/317nKXhLkP+rpVKmKueM/3Pvvh7Zg4z/PDYtm4gfjP8IfJkUOr+I//VE2AhCi4j+0McEjOlbiP0jhbQSGVOI/XK6aexcZ4j+oQ1wCZv3hP0aMXK014eE/fx2p0TWr4T+aVffgkaThP7GcFiLsfeE/ZBmxY3tb4T+NZ5K/vUvhPw=="},"shape":[149],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"80vj29Nz1D9ANagqpYfUP/ny9H2c3NQ/dlT+E4IQ1T+xsEHRkzHVP2pujiSLhtU/Iizbd4Lb1T/yZiLRkBLWP9rpJ8t5MNY/k6d0HnGF1j9WWDQZI7vWP0tlwXFo2tY/BCMOxV8v1z9EihfwJU3XP7zgWhhXhNc/VOZnRi7Q1z90nqdrTtnXPy5c9L5FLtg/Ap8S189E2D/lGUESPYPYP6BrGwLkrtg/nteNZTTY2D+wkJmWIQ/ZP1aV2rgrLdk/drufD/9m2T8QUycMI4LZP31RGMq5ttk/xxB0XxrX2T8OsNQHP//ZP3/OwLIRLNo/kiY0WmJB2j9T6AGv/n3aPziMDQYJgdo/jO6OH9y22j/wSVpZANbaP4QotyOV69o/gF0AhKkc2z+oB6es9yrbP2YTx2GySts/2o1eFKd02z9gxfP/7n/bP5ZvLnsSnNs/4GFYl+q/2z8Yg0BT5tTbP5qrq8WE4ds/2DQBpycB3D8PrzaD2B7cP9JAjabdKdw/ij/tees63D+qhsczJFTcP5RUB4DFadw/6hAQtHR73D+K/tn51H7cP2kILcPUh9w/nqtBct+P3D9vDi12L5XcP1OMl6fGmdw/Yv+/Fp2f3D/4dkPMSafcPy4LsLTrr9w/BlbneIS43D/LfaL8EsHcPyV4dwj3yNw/nzujeRHP3D+WrLNic9HcP6sAKZ9wzNw/5gh4Zz233D/NLNKs1IDcP4r+2fnUftw/0kCNpt0p3D8Zg0BT5tTbP2HF8//uf9s/1kYQVttk2z+oB6es9yrbP/BJWlkA1to/avagvtK82j84jA0GCYHaP6JwBFRAN9o/f87AshEs2j/HEHRfGtfZP+PG2fUhwtk/D1MnDCOC2T88eM1pSlbZP1aV2rgrLdk/XcfTO6Dw2D+e141lNNjYP7leTzu8j9g/5RlBEj2D2D9K0kYwVDLYPy1c9L5FLtg/dJ6na07Z1z83bTG08dfXP7zgWhhXhNc/ldi2EwCA1z8EIw7FXy/XPzone2ZTKtc/S2XBcWja1j/s2kkZxdbWP5OndB5xhdY/8LIgsKOE1j86z1E0VzPWP9rpJ8t5MNY/XYM79Xji1T8iLNt3gtvVP3wwXj1VktU/am6OJIuG1T/DS3PQ4ULVP7GwQdGTMdU/3NLWKkP01D/58vR9nNzUPwLMc6RQp9Q/QDWoKqWH1D9GGpB55FvUP4h3W9etMtQ/rLk2Gq4S1D/QuQ6Ett3TP+Y6ChpizNM/BxFaSdOJ0z8W/MEwv4jTPz69uV8YStM/YD513ccz0z8C8/XVIhDTP6aAKIrQ3tI/JOsZTG3c0j9yIpv2A63SP+7C2zbZidI/RuDAizmF0j9IZY6mfWHSP/ihzaK8RNI/NgWP4+E00j/nkP33tyvSP/82dqhKFdI/HuzVQe8B0j8S2WqmsPHRP2yg46BL5tE/wkp1r8fk0T91CkxAZPbRP3iL6QDBKNI/NgWP4+E00j/IkNDefIfSP+7C2zbZidI/poAoitDe0j9yXJGz9AfTP18+dd3HM9M/F/zBML+I0z+pyNkMxpPTP9C5DoS23dM/iHdb160y1D/zS+Pb03PUPw=="},"shape":[149],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2120","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2121"}}},"glyph":{"type":"object","name":"Line","id":"p2116","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p2117","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p2118","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2128","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2122","attributes":{"selected":{"type":"object","name":"Selection","id":"p2123","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2124"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"zw2LZuIH4z/pmNq6d/PiP0FROWDp0uI/KJLlSXnG4j9Z+uDgT83iPztMW6Xx4eI/ANyxk9r/4j/PDYtm4gfjP5EtCOjIJeM/wXThTwhR4z/c+++HtmDjP/Ie3D8GguM/gqn+P6q44z/q6VSpirnjP3W8atPK9uM/99e5yl4S5D8GK+ypwzzkPwTGHuwya+Q//xUO51WM5D8StIMNB8TkP3rVeCDx5uQ/HqLoLtsc5T9DIAObQk7lPyyQTVCvdeU/UJYYeYPD5T85frJxg87lP0ZsF5NXJ+Y/jx2aH3VK5j9UWny0K4DmP2FI4dX/2OY//igsjbLn5j9uNkb30zHnP3wkqxioiuc/zhvRSQGq5z+IEhA6fOPnP5YAdVtQPOg/ou7ZfCSV6D9ukRdgyLDoP7DcPp747eg/vcqjv8xG6T/LuAjhoJ/pP9imbQJ1+Ok/5JTSI0lR6j+MmzsTr6nqP/KCN0Udquo/AHGcZvEC6z8NXwGIxVvrPxpNZqmZtOs/JzvLym0N7D81KTDsQWbsP0IXlQ0Wv+w/TwX6LuoX7T9WnQO7cRjtP1BhPz8Jbe0/8RpxgLlu7T8m3B90S1XtP+5OrkwZMO0/TgX6LuoX7T8QGg7dsATtP+GKchf31Ow/QheVDRa/7D8pQAj7PqLsPxdyfiK2a+w/NSkw7EFm7D8OQxil1C7sPyc7y8ptDew/BBuywq3s6z8aTWapmbTrPxSV15mepOs/DV8BiMVb6z+Wl0DeTlfrP9ZVbo7eBOs/AHGcZvEC6z/SO3iXPa3qP/KCN0Udquo/dZSWwaZR6j/llNIjSVHqP9imbQJ1+Ok/Ngskfajy6T/LuAjhoJ/pP0fGUMtJkOk/vcqjv8xG6T/Wg+GcdyrpP7DcPp747eg/SAz0mbHA6D+j7tl8JJXoP+do0ewRUeg/lgB1W1A86D+IEhA6fOPnPwD22O+y2Oc/eySrGKiK5z8w2uTbp1DnP242RvfTMec/YUjh1f/Y5j+48KTVdK/mP1RafLQrgOY/RmwXk1cn5j85frJxg87lP5/p9gNvyuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/BMYe7DJr5D/317nKXhLkP+1RX8EiD+Q/6ulUqYq54z+OLVwX7ZzjP9z774e2YOM/s3b6cipa4z9ZoafTTSPjP88Ni2biB+M/PF/ir1to5D8Exh7sMmvkP+PH3hf4euQ/VrJV7dec5D8StIMNB8TkP6RSmEOWyeQ/gHI9NI0M5T8eougu2xzlPyyQTVCvdeU/OX6ycYPO5T9GbBeTVyfmP1RafLQrgOY/YEjh1f/Y5j/cTX0CNB7nP242RvfTMec/eySrGKiK5z/Lux0N9rznP4gSEDp84+c/lwB1W1A86D/TfOWhKUDoP6Tu2Xwkleg/39Xsazuw6D+w3D6e+O3oP1c5jrXhFek/vcqjv8xG6T+SRLDuVHLpP8y4COGgn+k/9nly5IHG6T/Ypm0CdfjpPzwACuU+Eeo/5ZTSI0lR6j+AzVdGUlLqP1pfn6EJh+o/8oI3RR2q6j/52Ht0JLTqPw4XzRoZ2Oo/Klw9Fxf26j8AcZxm8QLrP9QCnWNVC+s/Fzp/U+0N6z8AcZxm8QLrP064kLYSyOo/8YI3RR2q6j/klNIjSVHqP9imbQJ1+Ok/yrgI4aCf6T+9yqO/zEbpP6/cPp747eg/o+7ZfCSV6D/068Ld0mPoP5YAdVtQPOg/iBIQOnzj5z97JKsYqIrnP3SAy3K9XOc/bjZG99Mx5z9hSOHV/9jmP6fGiqtGtOY/VFp8tCuA5j9EKELd3S7mP0ZsF5NXJ+Y/OX6ycYPO5T8x52vL+8DlPyyQTVCvdeU/Yl8YVLdj5T8eougu2xzlP3jg0dn/FOU/OPdSKx7V5D8StIMNB8TkP/T+Xevro+Q/NbvOQKp/5D8Dxh7sMmvkP4OG5RDRaeQ/PF/ir1to5D8="},"shape":[184],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"2M/JRlS31D/58vR9nNzUP7CwQdGTMdU/am6OJIuG1T8iLNt3gtvVP9rpJ8t5MNY/k6d0HnGF1j/WvV0V0JbWP0tlwXFo2tY/BCMOxV8v1z9TKqyHJkrXP7zgWhhXhNc/dJ6na07Z1z/2282qgdrXPy1c9L5FLtg/FF6hw1VQ2D/lGUESPYPYPw7cf9eftdg/nteNZTTY2D8Imor5ew3ZP1aV2rgrLdk/j5Akf71a2T8PUycMI4LZP2jf32nSn9k/xxB0XxrX2T9YcEgBjd7ZP5A610slF9o/fs7AshEs2j9m/xV3BEvaP0IHNBn3edo/OIwNBgmB2j9kkG/PIqTaP62vNxQnyto/8ElaWQDW2j89u3N3wevaPxG4hs18Cds/I3yd/eUj2z+qB6es9yrbPypPofPgOts/Ucdf+MVO2z+QKw0kUF/bP2AVwItDbNs/VrbhBP522z9hxfP/7n/bP+PV9xv6f9s/5iJwY0+I2z9QJN67c5DbP2zFtKJbl9s/9JTydvqb2z/wRsczqJzbP+mfZ/8Rlds/1bxCjyOA2z9hxfP/7n/bP6gHp6z3Kts/70laWQDW2j84jA0GCYHaP3/OwLIRLNo/DnUm/XH92T/GEHRfGtfZPw9TJwwjgtk/A4uDQHVe2T9Wldq4Ky3ZP57XjWU02Ng/gh/k5+nQ2D/lGUESPYPYP8I5549VWdg/LVz0vkUu2D8U+HFTr+zXP3Sep2tO2dc/YioYoGaJ1z+84FoYV4TXPwQjDsVfL9c/PpMIPYQt1z9LZcFxaNrWPxInYxGB19Y/k6d0HnGF1j9NjvA/HIXWP+fGmoCcNdY/2ukny3kw1j8k0DoYfujVPyIs23eC29U/TAbiv8Cd1T9qbo4ki4bVP/8h7xgUVdU/sbBB0ZMx1T96QSCoRg/VP/ny9H2c3NQ/kNNjOwLN1D9PDZS9oI7UP0A1qCqlh9Q/Tnazy7xU1D+Id1vXrTLUP/rNT6stINQ/R2QAWNrw0z/QuQ6Ett3TP3uHW57Kx9M/5Byb+32l0z95BfpZqonTPxf8wTC/iNM/0Ou5V3V10z/GNBsKnGjTPwyled6+ZNM/Vn53LINt0z/2M5peJYfTPxf8wTC/iNM/ZXNCdsLB0z/QuQ6Ett3TP8oHZNtjKdQ/iHdb160y1D9ANagqpYfUP9jPyUZUt9Q/k6d0HnGF1j8yVvvDrXXWP9rpJ8t5MNY/Iizbd4Lb1T9h2jOkAJDVP2pujiSLhtU/srBB0ZMx1T/DsFC1ayLVP6ZSr2gb79Q/dzVBffXc1D/JO/5rH+LUP0iOo1c29tQ/jD/9zQ8U1T+xsEHRkzHVPwmq11AcOtU/TdqnkrJo1T9qbo4ki4bVP/4p50kOntU/0ngtQbnY1T8iLNt3gtvVP7voTuxQG9Y/2ukny3kw1j9eri5jmGPWP5OndB5xhdY/GRsu/Ziy1j9LZcFxaNrWP869D59XCNc/BCMOxV8v1z9GOuLDYmjXP73gWhhXhNc/vGjqJvnX1z90nqdrTtnXPy1c9L5FLtg/souUtU9w2D/kGUESPYPYP57XjWU02Ng/VpXauCst2T/BVjz/gmDZPw9TJwwjgtk/xxB0XxrX2T86q1+9Be7ZP4DOwLIRLNo/S9UuDco22j+YifuFF0faP9nvZS6LTdo/ETqh7uNO2j9Se2CeTEvaP+lPD2QhQ9o/O3NzqFk22j9/zsCyESzaP9IVxa9II9o/NOTGM1kJ2j8ATgHKEerZP8cQdF8a19k/IEuk95fD2T9/STt2hpbZPw9TJwwjgtk/sj8LOtVh2T9Wldq4Ky3ZP0sImv+aJ9k/jt86fxTj2D+e141lNNjYP9eRy2cplNg/5RlBEj2D2D++xdvcJTfYPy1c9L5FLtg/dJ6na07Z1z8raFom97zXP7zgWhhXhNc/BCMOxV8v1z9gSyM8DuDWP0plwXFo2tY/k6d0HnGF1j8="},"shape":[184],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2129","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2130"}}},"glyph":{"type":"object","name":"Patch","id":"p2125","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2126","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2127","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2137","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2131","attributes":{"selected":{"type":"object","name":"Selection","id":"p2132","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2133"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"zw2LZuIH4z/pmNq6d/PiP0FROWDp0uI/KJLlSXnG4j9Z+uDgT83iPztMW6Xx4eI/ANyxk9r/4j/PDYtm4gfjP5EtCOjIJeM/wXThTwhR4z/c+++HtmDjP/Ie3D8GguM/gqn+P6q44z/q6VSpirnjP3W8atPK9uM/99e5yl4S5D8GK+ypwzzkPwTGHuwya+Q//xUO51WM5D8StIMNB8TkP3rVeCDx5uQ/HqLoLtsc5T9DIAObQk7lPyyQTVCvdeU/UJYYeYPD5T85frJxg87lP0ZsF5NXJ+Y/jx2aH3VK5j9UWny0K4DmP2FI4dX/2OY//igsjbLn5j9uNkb30zHnP3wkqxioiuc/zhvRSQGq5z+IEhA6fOPnP5YAdVtQPOg/ou7ZfCSV6D9ukRdgyLDoP7DcPp747eg/vcqjv8xG6T/LuAjhoJ/pP9imbQJ1+Ok/5JTSI0lR6j+MmzsTr6nqP/KCN0Udquo/AHGcZvEC6z8NXwGIxVvrPxpNZqmZtOs/JzvLym0N7D81KTDsQWbsP0IXlQ0Wv+w/TwX6LuoX7T9WnQO7cRjtP1BhPz8Jbe0/8RpxgLlu7T8m3B90S1XtP+5OrkwZMO0/TgX6LuoX7T8QGg7dsATtP+GKchf31Ow/QheVDRa/7D8pQAj7PqLsPxdyfiK2a+w/NSkw7EFm7D8OQxil1C7sPyc7y8ptDew/BBuywq3s6z8aTWapmbTrPxSV15mepOs/DV8BiMVb6z+Wl0DeTlfrP9ZVbo7eBOs/AHGcZvEC6z/SO3iXPa3qP/KCN0Udquo/dZSWwaZR6j/llNIjSVHqP9imbQJ1+Ok/Ngskfajy6T/LuAjhoJ/pP0fGUMtJkOk/vcqjv8xG6T/Wg+GcdyrpP7DcPp747eg/SAz0mbHA6D+j7tl8JJXoP+do0ewRUeg/lgB1W1A86D+IEhA6fOPnPwD22O+y2Oc/eySrGKiK5z8w2uTbp1DnP242RvfTMec/YUjh1f/Y5j+48KTVdK/mP1RafLQrgOY/RmwXk1cn5j85frJxg87lP5/p9gNvyuU/LJBNUK915T8eougu2xzlPxK0gw0HxOQ/BMYe7DJr5D/317nKXhLkP+1RX8EiD+Q/6ulUqYq54z+OLVwX7ZzjP9z774e2YOM/s3b6cipa4z9ZoafTTSPjP88Ni2biB+M/"},"shape":[111],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"2M/JRlS31D/58vR9nNzUP7CwQdGTMdU/am6OJIuG1T8iLNt3gtvVP9rpJ8t5MNY/k6d0HnGF1j/WvV0V0JbWP0tlwXFo2tY/BCMOxV8v1z9TKqyHJkrXP7zgWhhXhNc/dJ6na07Z1z/2282qgdrXPy1c9L5FLtg/FF6hw1VQ2D/lGUESPYPYPw7cf9eftdg/nteNZTTY2D8Imor5ew3ZP1aV2rgrLdk/j5Akf71a2T8PUycMI4LZP2jf32nSn9k/xxB0XxrX2T9YcEgBjd7ZP5A610slF9o/fs7AshEs2j9m/xV3BEvaP0IHNBn3edo/OIwNBgmB2j9kkG/PIqTaP62vNxQnyto/8ElaWQDW2j89u3N3wevaPxG4hs18Cds/I3yd/eUj2z+qB6es9yrbPypPofPgOts/Ucdf+MVO2z+QKw0kUF/bP2AVwItDbNs/VrbhBP522z9hxfP/7n/bP+PV9xv6f9s/5iJwY0+I2z9QJN67c5DbP2zFtKJbl9s/9JTydvqb2z/wRsczqJzbP+mfZ/8Rlds/1bxCjyOA2z9hxfP/7n/bP6gHp6z3Kts/70laWQDW2j84jA0GCYHaP3/OwLIRLNo/DnUm/XH92T/GEHRfGtfZPw9TJwwjgtk/A4uDQHVe2T9Wldq4Ky3ZP57XjWU02Ng/gh/k5+nQ2D/lGUESPYPYP8I5549VWdg/LVz0vkUu2D8U+HFTr+zXP3Sep2tO2dc/YioYoGaJ1z+84FoYV4TXPwQjDsVfL9c/PpMIPYQt1z9LZcFxaNrWPxInYxGB19Y/k6d0HnGF1j9NjvA/HIXWP+fGmoCcNdY/2ukny3kw1j8k0DoYfujVPyIs23eC29U/TAbiv8Cd1T9qbo4ki4bVP/8h7xgUVdU/sbBB0ZMx1T96QSCoRg/VP/ny9H2c3NQ/kNNjOwLN1D9PDZS9oI7UP0A1qCqlh9Q/Tnazy7xU1D+Id1vXrTLUP/rNT6stINQ/R2QAWNrw0z/QuQ6Ett3TP3uHW57Kx9M/5Byb+32l0z95BfpZqonTPxf8wTC/iNM/0Ou5V3V10z/GNBsKnGjTPwyled6+ZNM/Vn53LINt0z/2M5peJYfTPxf8wTC/iNM/ZXNCdsLB0z/QuQ6Ett3TP8oHZNtjKdQ/iHdb160y1D9ANagqpYfUP9jPyUZUt9Q/"},"shape":[111],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2138","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2139"}}},"glyph":{"type":"object","name":"Line","id":"p2134","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p2135","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p2136","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2146","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2140","attributes":{"selected":{"type":"object","name":"Selection","id":"p2141","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2142"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"BMYe7DJr5D88X+KvW2jkP4SG5RDRaeQ/BMYe7DJr5D81u85Aqn/kP/T+Xevro+Q/ErSDDQfE5D8491IrHtXkP3jg0dn/FOU/HqLoLtsc5T9iXxhUt2PlPyyQTVCvdeU/Mudry/vA5T84frJxg87lP0ZsF5NXJ+Y/RChC3d0u5j9UWny0K4DmP6fGiqtGtOY/YUjh1f/Y5j9uNkb30zHnP3SAy3K9XOc/eySrGKiK5z+IEhA6fOPnP5YAdVtQPOg/9OvC3dJj6D+j7tl8JJXoP7DcPp747eg/vcqjv8xG6T/LuAjhoJ/pP9imbQJ1+Ok/5JTSI0lR6j/ygjdFHarqP064kLYSyOo/AHGcZvEC6z8XOn9T7Q3rP9QCnWNVC+s/AHGcZvEC6z8qXD0XF/bqPw4XzRoZ2Oo/+th7dCS06j/ygjdFHarqP1pfn6EJh+o/gM1XRlJS6j/llNIjSVHqPzwACuU+Eeo/2KZtAnX46T/2eXLkgcbpP8u4COGgn+k/kkSw7lRy6T+9yqO/zEbpP1Y5jrXhFek/sNw+nvjt6D/f1exrO7DoP6Pu2Xwkleg/03zloSlA6D+WAHVbUDzoP4gSEDp84+c/yrsdDfa85z97JKsYqIrnP242RvfTMec/2019AjQe5z9hSOHV/9jmP1RafLQrgOY/RmwXk1cn5j85frJxg87lPyyQTVCvdeU/HqLoLtsc5T+Acj00jQzlP6RSmEOWyeQ/ErSDDQfE5D9WslXt15zkP+PH3hf4euQ/BMYe7DJr5D8="},"shape":[73],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"Mlb7w6111j+Tp3QecYXWP0tlwXFo2tY/YEsjPA7g1j8DIw7FXy/XP7zgWhhXhNc/K2haJve81z90nqdrTtnXPy1c9L5FLtg/vsXb3CU32D/kGUESPYPYP9eRy2cplNg/nteNZTTY2D+P3zp/FOPYP0sImv+aJ9k/VpXauCst2T+yPws61WHZPw9TJwwjgtk/f0k7doaW2T8gS6T3l8PZP8cQdF8a19k/AE4ByhHq2T805MYzWQnaP9IVxa9II9o/fs7AshEs2j86c3OoWTbaP+pPD2QhQ9o/UntgnkxL2j8SOqHu407aP9jvZS6LTdo/mIn7hRdH2j9L1S4NyjbaP3/OwLIRLNo/OatfvQXu2T/HEHRfGtfZPw9TJwwjgtk/wVY8/4Jg2T9Wldq4Ky3ZP57XjWU02Ng/5BlBEj2D2D+yi5S1T3DYPy1c9L5FLtg/dJ6na07Z1z+8aOom+dfXP7zgWhhXhNc/Rjriw2Jo1z8EIw7FXy/XP869D59XCNc/S2XBcWja1j8ZGy79mLLWP5OndB5xhdY/Xq4uY5hj1j/a6SfLeTDWP7voTuxQG9Y/Iizbd4Lb1T/SeC1BudjVP/4p50kOntU/am6OJIuG1T9M2qeSsmjVPwmq11AcOtU/sLBB0ZMx1T+MP/3NDxTVP0eOo1c29tQ/yTv+ax/i1D93NUF99dzUP6ZSr2gb79Q/w7BQtWsi1T+xsEHRkzHVP2lujiSLhtU/YdozpACQ1T8iLNt3gtvVP9rpJ8t5MNY/Mlb7w6111j8="},"shape":[73],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2147","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2148"}}},"glyph":{"type":"object","name":"Patch","id":"p2143","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2144","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2145","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p2155","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2149","attributes":{"selected":{"type":"object","name":"Selection","id":"p2150","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2151"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"BMYe7DJr5D88X+KvW2jkP4SG5RDRaeQ/BMYe7DJr5D81u85Aqn/kP/T+Xevro+Q/ErSDDQfE5D8491IrHtXkP3jg0dn/FOU/HqLoLtsc5T9iXxhUt2PlPyyQTVCvdeU/Mudry/vA5T84frJxg87lP0ZsF5NXJ+Y/RChC3d0u5j9UWny0K4DmP6fGiqtGtOY/YUjh1f/Y5j9uNkb30zHnP3SAy3K9XOc/eySrGKiK5z+IEhA6fOPnP5YAdVtQPOg/9OvC3dJj6D+j7tl8JJXoP7DcPp747eg/vcqjv8xG6T/LuAjhoJ/pP9imbQJ1+Ok/5JTSI0lR6j/ygjdFHarqP064kLYSyOo/AHGcZvEC6z8XOn9T7Q3rP9QCnWNVC+s/AHGcZvEC6z8qXD0XF/bqPw4XzRoZ2Oo/+th7dCS06j/ygjdFHarqP1pfn6EJh+o/gM1XRlJS6j/llNIjSVHqPzwACuU+Eeo/2KZtAnX46T/2eXLkgcbpP8u4COGgn+k/kkSw7lRy6T+9yqO/zEbpP1Y5jrXhFek/sNw+nvjt6D/f1exrO7DoP6Pu2Xwkleg/03zloSlA6D+WAHVbUDzoP4gSEDp84+c/yrsdDfa85z97JKsYqIrnP242RvfTMec/2019AjQe5z9hSOHV/9jmP1RafLQrgOY/RmwXk1cn5j85frJxg87lPyyQTVCvdeU/HqLoLtsc5T+Acj00jQzlP6RSmEOWyeQ/ErSDDQfE5D9WslXt15zkP+PH3hf4euQ/BMYe7DJr5D8="},"shape":[73],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"Mlb7w6111j+Tp3QecYXWP0tlwXFo2tY/YEsjPA7g1j8DIw7FXy/XP7zgWhhXhNc/K2haJve81z90nqdrTtnXPy1c9L5FLtg/vsXb3CU32D/kGUESPYPYP9eRy2cplNg/nteNZTTY2D+P3zp/FOPYP0sImv+aJ9k/VpXauCst2T+yPws61WHZPw9TJwwjgtk/f0k7doaW2T8gS6T3l8PZP8cQdF8a19k/AE4ByhHq2T805MYzWQnaP9IVxa9II9o/fs7AshEs2j86c3OoWTbaP+pPD2QhQ9o/UntgnkxL2j8SOqHu407aP9jvZS6LTdo/mIn7hRdH2j9L1S4NyjbaP3/OwLIRLNo/OatfvQXu2T/HEHRfGtfZPw9TJwwjgtk/wVY8/4Jg2T9Wldq4Ky3ZP57XjWU02Ng/5BlBEj2D2D+yi5S1T3DYPy1c9L5FLtg/dJ6na07Z1z+8aOom+dfXP7zgWhhXhNc/Rjriw2Jo1z8EIw7FXy/XP869D59XCNc/S2XBcWja1j8ZGy79mLLWP5OndB5xhdY/Xq4uY5hj1j/a6SfLeTDWP7voTuxQG9Y/Iizbd4Lb1T/SeC1BudjVP/4p50kOntU/am6OJIuG1T9M2qeSsmjVPwmq11AcOtU/sLBB0ZMx1T+MP/3NDxTVP0eOo1c29tQ/yTv+ax/i1D93NUF99dzUP6ZSr2gb79Q/w7BQtWsi1T+xsEHRkzHVP2lujiSLhtU/YdozpACQ1T8iLNt3gtvVP9rpJ8t5MNY/Mlb7w6111j8="},"shape":[73],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2156","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2157"}}},"glyph":{"type":"object","name":"Line","id":"p2152","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p2153","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p2154","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1295","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1281"},{"id":"p1282"},{"id":"p1284"},{"type":"object","name":"SaveTool","id":"p1285"},{"id":"p1286"},{"id":"p2193"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1303","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1304","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1305"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1306"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1308","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1309","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1310"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1311"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1312","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1313","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1314"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1315"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1298","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1299","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1300"},"axis_label":"$$\\log_{10}\\,a_k/\\mathrm{km}\\,\\mathrm{s}^{-1}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1301"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1302","attributes":{"axis":{"id":"p1298"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1307","attributes":{"dimension":1,"axis":{"id":"p1303"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":80,"min_border_left":0,"min_border_right":2}},3,2],[{"type":"object","name":"Figure","id":"p1322","attributes":{"x_range":{"id":"p2167"},"y_range":{"type":"object","name":"DataRange1d","id":"p1324","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p1331"},"y_scale":{"type":"object","name":"LinearScale","id":"p1332"},"title":{"type":"object","name":"Title","id":"p1329","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p2164","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p2158","attributes":{"selected":{"type":"object","name":"Selection","id":"p2159","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p2160"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFl2sRwjupA/WXaxHCO6kD8c9sRM6rSQP5PRAJxXnZA/9lF6HKt2kD+DM6vyzE2QP45wnhEXLpA/8DFIbyEOkD/BnOACAPmPP046u7io/I8/iGpY8WwekD8on48adVeQP8YCX4R2q5A/jRTYp8QskT8GhFaoDryRP4Bob+0/fpI/uVDICilCkz/EtaAEmB6UPwm+J8FQB5U/jG8jFEbtlT/H/p0BzeuWP1AJFVoJ2pc/x6ChMPjTmD+dUwqAu7qZP+Pf15dNnJo/cr2Znt97mz8F0b/MSFicP75JIK/LUJ0/m/Btr4xWnj+goHe62nyfPyQUwK6ycaA/KSoSYSE/oT8qwlGH7CmiP/Y5rg7wP6M/Mb1QMhR5pD9n27bDf+qlP424OhV2g6c/zY/ev3JTqT8C7sGQNVOrPzj5S2eZd60/4qMSAp3Hrz9YMtChoR2xP6EnEJkqdLI/xY9xC93Ssz/Id5BdQDm1P3l1waxEs7Y/4rL2NUkuuD8UEpdJtry5P0UfDVMuR7s/+60iqcbdvD84yN/Y34O+PzOf4vPeHMA/ArbSXr35wD8glwhyBeLBP/5MfIWUzsI/en2898TJwz9r2NJGqdjEP9qSlnVL98U/8ona3lMuxz/Reni7nX3IP8GMPCnw6Mk/m4Djvx1tyz/IRU7z/w3NP3RJfDd91c4/G4I9/OFd0D85i4SUAV/RP9C/IObJb9I/Kq9xxjSV0z8xGuE9i8nUPxpZs8PqDdY/a2a25oJh1z+aKcNXBL/YP1CIf1ghKNo/42CM/qmc2z+AX8nsJRndP5cjVNYIm94/sUAExcAT4D+scgo9dt3gP63lsLsvqOE/gHfysk924j+rDCZ0qkfjP/VemiXZGOQ/WewiCADq5D/pkK8jSb7lP6tbhF++keY/NePAf1pn5z8I9LpN+TvoP+JvnJ7WEek/YjVUgi7o6T/R6FfQ2L3qP8tW/x7ykus/aBW1kedp7D9iwSPhsjztP6c4K9nUDu4/FhitmB7i7j9sJgJkWrXvP0ZHrMPvRPA/ZsFn06iw8D/qgE0Z+R7xP5JE0HdRkPE/PgzsWM8F8j8DzA1g6n/yP9NpYMDJAPM/jlwOuiaK8z9hhdo3zhr0P49UxbrctfQ/uoe1aHhc9T/cDOezLQv2P3MwQ1HJxvY/ShNYYnaQ9z/qXqLu7GT4P1e4a124RPk/8GJJ9ZMu+j9K8s6ZGyP7P0gVzIuKIfw/A5ed8v0o/T/W6Z3kMTf+P7frsZWMTf8/d/dVRK81AEAOlcI8x8YAQASOCAXGWQFA9PgXnFDvAUBQ3q6lyIYCQAEAa+4UHwNA5ayn0f23A0C0+uRoWVIEQOHUmx6S7QRAB8M+qa2IBUCFUQ2QfSQGQF9qXZ4mwAZAUtidk8BaB0BMbiTPGPUHQPhU0GPzjghAUtJTVx0mCUACoivcWrsJQIdfJg+QTgpAs42mFpXfCkDNk7OLVGwLQIZo+gfW9gtAq62+lkN9DEB4FXcxkf8MQFbDgxybfQ1A/wwIgtr3DUC3MvQ2G24OQP3zoo244A5A5YR6FjtPD0AVZvGHjboPQPvqAcUnERBA/iBn+FVDEEAnf6Vq3XMQQMjKc8+roxBANPKJQy3SEEA79tK3FgARQAl5JMeELRFAubjaQOZZEUDhFNRhXYYRQHHRuiJeshFAOei2pKbeEUBqzJ/8RQsSQFiHaIRdNxJAK8zr3JRjEkArTMkvpY8SQGQ4HVZKuxJAc1caTHTmEkA1sorJoBETQAkWDWhoOxNAYkAoirNjE0Bv1yKkkooTQOQX7fSGrxNA1GqWxHvSE0B4iXw7gfITQAahJGeODxRAKeTBqsYpFEARAUFvL0EUQAqEIyjeVBRA9f0m5SZlFECWa5LA5nIUQBZVA26xfRRAoj+5q9SFFED2sGGOKIsUQMmyhQixjhRA1n7s6auQFEBgEytJEZEUQOrBXi1WkBRAVU6gJBGPFEBUyMBDPI0UQA2W1oE3ixRA8meR/C+JFEBILL0RkIYUQHfR9lTegxRAOErT+Z+BFEBNIIqVAH8UQGR9rFaoexRA7B+so293FEBQ94lfxHIUQAte9J4+bBRApG+X9U9kFEBqFI/z5lkUQDCkbFErTRRAYIBfIjA9FEAuwnzqLCoUQE3akY+AExRAF/pmw7H5E0ANi1bjU9wTQEfyrHouvBNABK4a1wWZE0BBItYZ3nMTQJRSDkwoTBNAXTIxX88iE0BmzvXCpfgSQDK+siEkzhJAJsdJAFekEkD12EynZXoSQAzd+lQgUhJAMhRJyhwrEkCBrZ3aoAUSQPYNWWJ24hFAUpZ3DSXBEUDKPKrx9aERQC+OG9yjgxFAUSv84jtmEUAxf5aZgkkRQOIsBGvRLBFADxIUMqMPEUC1yiI48/EQQCzVOBuV0hBAhLucC3GxEEBmG3uUUo4QQCFFKZyyaBBAOF5IrStAEEBozVcgQBUQQDoMY4Gxzw9ALtj0mABwD0ASsQhHAgsPQNwUhl81og5ACL6vpa40DkB3AIo1ZMQNQOKnh5IUUQ1ADrDJVXLaDEDqfqV5kWEMQJtGIbxa5wtAetOaHRdsC0ADXdHv+u8KQL7Av7HkcgpAr1CyqhL2CUCATZHoOHoJQGANDTLq/ghAtqPJMuqDCEAPDnLs+QoIQPrDs0XalAdAKGTacH8gB0D2gd47Xq8GQGOnZbacQQZAVmEXUeDXBUCsuqkC3nIFQKgyYGbGEgVATeURB7G2BEDAcTxdjF8EQIqdUtLODQRA6dkE0ry/A0C9ttnvxXUDQDykkhyeLgNAiNyIXfPqAkCb4iEH4qkCQHKKnil+awJABmLuG34vAkCvYcwFy/QBQN+YdM47uwFAbp0cmYKDAUBxkZTw+EwBQJ4ClFwsFwFAKvWl2zPiAEA7BtxYkK0AQNp7mm9qeQBAd91mwUlFAEDNCmKDVhIAQNZ80nExwf8/A93p6Dte/z/WrJYUyPr+P8pGKf89l/4/dfjpU2Az/j9LUtFnKM39P/Pc5HWUZv0/mctqMNv7/D9pFsc8Oo38P6NpTcEHHPw/biU9+z6m+z8Tpd+LvSr7PyXOY0R7rPo/0ArU578q+j9mV4OuiKT5P9QyLHqsG/k/N2FcmvGR+D/lpGVRkwf4PyGjcxQjfPc/n3Nkb2jy9j+2RPb3a2v2P1Y6ud+W5vU/NbYqlmxl9T/ucSgHAun0Pxgcxb5jcfQ/usOM5rH/8z9Cv8fEFpHzP1n8pvNsJ/M/9k059GDD8j8WbkTMBGPyP4OqlVlmBvI/6fAHQnWt8T/UkmjTwlfxPxmsYKhyBfE/fGjsup+08D8vNAzGdmbwPze7UG61GfA/5Iq0buef7z+cXYYZrBDvP6x4YIAkg+4/Y5IsM1X77T+el8PlE3XtP3QZT1aw8uw/Ja7R1e1x7D8yEZSTDvHrPy/Dr6nfbus/uu7vuR3u6j+Ar//s7W3qP6gm4QIc7ek/H8AUWbto6T9/5xkigOXoP66uCLc9Xug/t4+ZnofW5z/p2Gpkyk7nP0AqG6GnxOY/o9jA4KE75j9c0X4q4LDlP3LA5AFIKOU/cpwJxvqf5D8+W3l5nBvkP37U246BmuM/iZOwgmId4z+hOPaFIqPiP9WIZu8lLeI/Pj+FXTm74T9RW294j07hPzmAELSL5eA/wo9uoaZ/4D9bM3usMh7gPyoe5ZRifd8/rBJSHN3C3j8kiC02yRLePxe55LeyaN0/zK+uNdTG3D9JdHhhKizcP2tYdrxamts/0DT6bUQR2z/3nJRxs5DaP/1ObS9IGto/z8lgKoGt2T+jL7w31EnZP3urEWKg9Ng/FVl0qaqn2D+7Xeoo72rYP//DC2eRN9g/TLkt6qMN2D/bRfN1Y+rXP+8lFeV2ztc/wv7Jbb651z8n4VieNKTXP8Odg926kNc/tMvFaoWA1z/wnAypIG7XPyghsy7PWtc/9CynhftG1z+jctnwXCzXP7xf+EptENc/xf1nDzz01j9W2pVKHNXWP+7+2mdTsdY/+AjpywmL1j8tThJ3V2LWP/q4EWH8NdY/HneUwPsF1j8YfIvzc9TVP/xd+rKPodU/cKY1vFVt1T8OhGEcmDTVP0I7WMQu+9Q/T0jG+ti+1D/15Dzj237UP4CB5k5JOtQ/hcCAJ3/v0z/YUQo0/J7TP9ncAeumS9M/tS/SOU3z0j/jR7/X65bSP6qpbntUNdI/fqw3djbO0T/YBKqrAGbRP7BfHoKG+9A/ytOLo0iQ0D8meZYuVibQP2ra4rlGds8/6zTbKAerzj8ovLY2EuTNP+LKBYyKI80/c6/2Cd1xzD/TB9uaIM7LP6zefqbmMcs/KxgIUk2jyj+8+idkFSTKPx+xbyGer8k/VvyhIUNGyT9uxGr/vujIP19+ea42lcg/ydqWO3tGyD/SLBObLf7HP1ryNDectMc/pZ62JaRsxz+AcXjsjCXHP9wbpUhG3cY/wejkrdGQxj9bebP33UPGP+dUNctd8MU/+snsGDqVxT+apo2o6zvFP/wrWRdA3cQ/vYz34Ax3xD8oJRV6awvEPxrg43SinsM/UQSr4lEuwz/BFI4ParnCPwOxOf3pQcI/yuHXDE/GwT8up2Z5fkzBP03BO1SQ0cA/GPSyvrNWwD//AzWg/8G/P9EK32Qm2L4/e3sOW5HzvT9UV8EM2g69P3/NVdtaN7w/eNLyRPtjuz8IExHQkZq6P4khfFIx1rk/KOdCpLIWuT/q6hPk0l64P3u8GI/XrLc/36aU/x3/tj9zKbUSx1S2P6n/71c6qbU/U5VI7p77tD/zARg8DEq0P/aDHbbMnLM/+HWLUV3tsj9rQEFa4j2yPwBg2wgjibE/JUppc9LUsD+n6ashwxmwP/3BLyWXxK4/Z07eKV1brT9zJRpO5fWrP6pzfGvAl6o/b0vq60Y5qT+pUnQFVO+nP66Oq9EfsaY/WY6jgwuHpT9g9RZQtWqkPyOGGZMRbqM/Ym3hFk2Goj8ULGTRoLahP+7BT3OVBKE/GJ34XJ17oD+3WPHndwigP+YFfiGYZJ8/pesa/mHvnj/uwpnNAK2ePxb/+sFJkZ4/7T8fg7eqnj/2WNN8CNOePzZcnhmJGZ8/6VqGkrF7nz/KUZxwtdKfP+cmlp5ZD6A/w/iaZAszoD/6owuwXk+gP1bnhQXgXKA/R39fkUNXoD8pDF/b5EigPyDXK9xEHaA/xU5I5xfNnz/wPVJq+jifP1MRujC1ep4/pueAgkulnT+pKw1sd7ecP/B+q19Qt5s/+jYf8XCimj+bIYVXoI6ZPyKO5K6veZg/2I87z6djlz+4qQcuTGGWPz6e4ZiobpU/RqhqydKPlD82ijI/y9CTP3JRU9d+JJM/jpqAigCSkj9yexQZOhKSP1FjbYJhspE/p6oWYQFwkT+xFturKTmRPzXhZfDFEJE/0HVwcrr+kD8ZF1GAJeqQP4reUiA43JA/jzC/xTvYkD/SnL68hOWQPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p2165","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p2166"}}},"glyph":{"type":"object","name":"Patch","id":"p2161","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p2162","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p2163","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p1330","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p1316"},{"id":"p1317"},{"id":"p1319"},{"type":"object","name":"SaveTool","id":"p1320"},{"id":"p1321"},{"id":"p2194"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p1338","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1339","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1340"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1341"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p1343","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1344","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1345"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1346"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p1347","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1348","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1349"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1350"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p1333","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p1334","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p1335"},"axis_label":"$$\\log_{10}\\,s_k/\\mathrm{kpc}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p1336"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p1337","attributes":{"axis":{"id":"p1333"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p1342","attributes":{"dimension":1,"axis":{"id":"p1338"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":80,"min_border_left":0,"min_border_right":10}},3,3]]}}]}}
    </script>
    <script type="text/javascript">
      (function() {
        const fn = function() {
          Bokeh.safely(function() {
            (function(root) {
              function embed_document(root) {
              const docs_json = document.getElementById('p2442').textContent;
              const render_items = [{"docid":"8e9228ba-d3a7-4378-85e1-9c1671dc5940","roots":{"p2268":"b106c550-b88e-4054-a2f2-6f3ff4c0deb1"},"root_ids":["p2268"]}];
              root.Bokeh.embed.embed_items(docs_json, render_items);
              }
              if (root.Bokeh !== undefined) {
                embed_document(root);
              } else {
                let attempts = 0;
                const timer = setInterval(function(root) {
                  if (root.Bokeh !== undefined) {
                    clearInterval(timer);
                    embed_document(root);
                  } else {
                    attempts++;
                    if (attempts > 100) {
                      clearInterval(timer);
                      console.log("Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing");
                    }
                  }
                }, 10, root)
              }
            })(window);
          });
        };
        if (document.readyState != "loading") fn();
        else document.addEventListener("DOMContentLoaded", fn);
      })();
    </script>
  </body>
</html>

==> anc/figA2_interactive.html <==
<!DOCTYPE html>
<html lang="en">
  <head>
    <meta charset="utf-8">
    <title>Bokeh Plot</title>
    <style>
      html, body {
        box-sizing: border-box;
        display: flow-root;
        height: 100%;
        margin: 0;
        padding: 0;
      }
    </style>
    <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-3.3.1.min.js"></script>
    <script type="text/javascript" src="https://cdn.bokeh.org/bokeh/release/bokeh-mathjax-3.3.1.min.js"></script>
    <script type="text/javascript">
        Bokeh.set_log_level("info");
    </script>
  </head>
  <body>
    <div id="e3dacfe9-b6c8-467b-9980-2f632b0b233d" data-root-id="p3811" style="display: contents;"></div>
  
    <script type="application/json" id="p3969">
      {"c1bbf51b-34a5-4469-a842-7c8737e46e1f":{"version":"3.3.1","title":"Bokeh Application","roots":[{"type":"object","name":"GridPlot","id":"p3811","attributes":{"rows":null,"cols":null,"toolbar":{"type":"object","name":"Toolbar","id":"p3810","attributes":{"logo":null,"autohide":true,"tools":[{"type":"object","name":"ToolProxy","id":"p3803","attributes":{"tools":[{"type":"object","name":"PanTool","id":"p2616","attributes":{"dimensions":"width"}},{"type":"object","name":"PanTool","id":"p2966","attributes":{"dimensions":"width"}},{"type":"object","name":"PanTool","id":"p2686","attributes":{"dimensions":"width"}},{"type":"object","name":"PanTool","id":"p2791","attributes":{"dimensions":"width"}},{"type":"object","name":"PanTool","id":"p2931","attributes":{"dimensions":"width"}}]}},{"type":"object","name":"ToolProxy","id":"p3804","attributes":{"tools":[{"type":"object","name":"PanTool","id":"p2651"},{"type":"object","name":"PanTool","id":"p2721"},{"type":"object","name":"PanTool","id":"p2756"},{"type":"object","name":"PanTool","id":"p2826"},{"type":"object","name":"PanTool","id":"p2861"},{"type":"object","name":"PanTool","id":"p2896"}]}},{"type":"object","name":"ToolProxy","id":"p3805","attributes":{"tools":[{"type":"object","name":"BoxZoomTool","id":"p2617","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2618","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2967","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2968","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2652","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2653","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2687","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2688","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2722","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2723","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2757","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2758","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2792","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2793","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2827","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2828","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2862","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2863","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2897","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2898","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}},{"type":"object","name":"BoxZoomTool","id":"p2932","attributes":{"overlay":{"type":"object","name":"BoxAnnotation","id":"p2933","attributes":{"syncable":false,"level":"overlay","visible":false,"left_units":"canvas","right_units":"canvas","top_units":"canvas","bottom_units":"canvas","line_color":"black","line_alpha":1.0,"line_width":2,"line_dash":[4,4],"fill_color":"lightgrey","fill_alpha":0.5}}}}]}},{"type":"object","name":"ToolProxy","id":"p3806","attributes":{"tools":[{"type":"object","name":"WheelZoomTool","id":"p2619","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2969","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2654","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2689","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2724","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2759","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2794","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2829","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2864","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2899","attributes":{"renderers":"auto"}},{"type":"object","name":"WheelZoomTool","id":"p2934","attributes":{"renderers":"auto"}}]}},{"type":"object","name":"SaveTool","id":"p3807"},{"type":"object","name":"ToolProxy","id":"p3808","attributes":{"tools":[{"type":"object","name":"ResetTool","id":"p2621"},{"type":"object","name":"ResetTool","id":"p2971"},{"type":"object","name":"ResetTool","id":"p2656"},{"type":"object","name":"ResetTool","id":"p2691"},{"type":"object","name":"ResetTool","id":"p2726"},{"type":"object","name":"ResetTool","id":"p2761"},{"type":"object","name":"ResetTool","id":"p2796"},{"type":"object","name":"ResetTool","id":"p2831"},{"type":"object","name":"ResetTool","id":"p2866"},{"type":"object","name":"ResetTool","id":"p2901"},{"type":"object","name":"ResetTool","id":"p2936"}]}},{"type":"object","name":"ToolProxy","id":"p3809","attributes":{"tools":[{"type":"object","name":"CrosshairTool","id":"p3728","attributes":{"overlay":{"type":"object","name":"Span","id":"p3711","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3739","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3712","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3744","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3711"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3745","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3714","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3757","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3711"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3758","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3712"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3759","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3717","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3777","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3711"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3778","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3712"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3779","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3714"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3746","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3717"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3740","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3714"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3741","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3717"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3742","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3743","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}}},{"type":"object","name":"CrosshairTool","id":"p3738","attributes":{"overlay":{"type":"object","name":"Span","id":"p3721","attributes":{"dimension":"height"}}}},{"type":"object","name":"CrosshairTool","id":"p3729","attributes":{"overlay":[{"id":"p3712"},{"type":"object","name":"Span","id":"p3722","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3747","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3748","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3713","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3751","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3752","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3715","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3764","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3765","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3713"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3766","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3718","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3784","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3785","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3713"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3786","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3715"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3753","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3718"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3754","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3722"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3755","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3756","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3749","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3750","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]}}}]}},{"type":"object","name":"CrosshairTool","id":"p3730","attributes":{"overlay":{"id":"p3713"}}},{"type":"object","name":"CrosshairTool","id":"p3731","attributes":{"overlay":[{"id":"p3714"},{"type":"object","name":"Span","id":"p3723","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3760","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3724","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3767","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3723"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3768","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3769","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3716","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3771","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3772","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3773","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3719","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3791","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3792","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3793","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3716"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3774","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3723"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3775","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3724"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3776","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3770","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]}}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3761","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3762","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3716"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3763","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}}]]]}}}]}},{"type":"object","name":"CrosshairTool","id":"p3732","attributes":{"overlay":[{"id":"p3715"},{"id":"p3724"}]}},{"type":"object","name":"CrosshairTool","id":"p3733","attributes":{"overlay":{"id":"p3716"}}},{"type":"object","name":"CrosshairTool","id":"p3734","attributes":{"overlay":[{"id":"p3717"},{"type":"object","name":"Span","id":"p3725","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3780","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3726","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3787","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3725"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3788","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3727","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3794","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3725"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3795","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3726"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3796","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3797","attributes":{"args":{"type":"map","entries":[["span",{"type":"object","name":"Span","id":"p3720","attributes":{"js_property_callbacks":{"type":"map","entries":[["change:location",[{"type":"object","name":"CustomJS","id":"p3798","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3799","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3800","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3725"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3801","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3726"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3802","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3727"}]]},"code":"span.location = cb_obj.location"}}]]]},"dimension":"height"}}]]},"code":"span.location = cb_obj.location"}}]]]}}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3789","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3790","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3720"}]]},"code":"span.location = cb_obj.location"}}]]]}}}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3781","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3727"}]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3782","attributes":{"args":{"type":"map","entries":[["span",null]]},"code":"span.location = cb_obj.location"}},{"type":"object","name":"CustomJS","id":"p3783","attributes":{"args":{"type":"map","entries":[["span",{"id":"p3720"}]]},"code":"span.location = cb_obj.location"}}]]]}}}]}},{"type":"object","name":"CrosshairTool","id":"p3735","attributes":{"overlay":[{"id":"p3718"},{"id":"p3726"}]}},{"type":"object","name":"CrosshairTool","id":"p3736","attributes":{"overlay":[{"id":"p3719"},{"id":"p3727"}]}},{"type":"object","name":"CrosshairTool","id":"p3737","attributes":{"overlay":{"id":"p3720"}}}]}}]}},"children":[[{"type":"object","name":"Figure","id":"p2622","attributes":{"x_range":{"type":"object","name":"Range1d","id":"p3020","attributes":{"start":11.36,"end":11.56}},"y_range":{"type":"object","name":"DataRange1d","id":"p2624","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p2631"},"y_scale":{"type":"object","name":"LinearScale","id":"p2632"},"title":{"type":"object","name":"Title","id":"p2629","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3007","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3001","attributes":{"selected":{"type":"object","name":"Selection","id":"p3002","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3003"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEE6uInLv5o/QTq4icu/mj/vjLBTm1KaP1NNRl9Eppk/FHnMHbnHmD/f5ShbWcaXP23Au/rIsZY/dYtaFd+XlT+5bmq93G2UP44wBuEIbJM/lrUJJeVzkj+RLbLS0oORP40QUGBQuJA/uEjUpBq1jz+obwPAafeNPzOywGWNM4w/BatPoltrij/o/ttfLKeIP4TMe3dE9YY/Lhk6sSdohT87okpZHxSEP6Lz9K8M4oI/I+fTyJjigj+ao2Aqqx+DP1XJ9jmc54M/p94L9/1EhT+JiuDJ1H2HPyUqWENxLoo/Px/ph+Z9jT9YGpttBLOQPwglOUg575I/wl3UdkhulT9zX6P3p0qYPzWqBTLUSps/NUJbGQh6nj8ea5asydqgP2/ewzXrjqI/91rvry4+pD/8iEEhqdulP4du0pK+WKc/ygeYVBWmqD8iGkovyrSpP0ZNnmNYiKo/01/9de0Oqz+0mppbtzWrPwo1TNMGCKs/bjlA1rKLqj9zzic+19upP2fqdxyhD6k/7opmxBU0qD9Wgqf2AEOnP9j6EWW5eaY/KLcHSYkIpj/OrclGwMalPzPVQ7EK36U/RJEzTeKMpj8+2IAu3LSnP2/bjcP4aak/PYcr7W++qz/LjnO1laSuP1Ht6fTQALE/jD1JrQTmsj83RIAeUfy0P2nkRLSKLrc/XlIDA2dSuT/lhoaACJe7P3houHsLzL0/G/3zy9vfvz9S5qV0XdrAP5CaP9+8ssE/tJl4+oxnwj8FoZDyJgjDPweLVHDCmMM//AukDPYmxD9qTd9dB7HEP4FOo0oyWsU/LniSHbcexj9aN/yWFQfHP8KKP1yoLMg/cD/EY1aFyT/8yIKPrQ/LP/zgrLRzwcw/EGy9sZSazj/0DN9cs1DQPwnpnAv9V9E/1UzN9u5p0j9v5tddRnbTP5vvKAbkftQ/OJKPS1+P1T9hPt1YLJfWPy5CoEYpp9c/Lwrim3262D/mIISQYerZPyDMBTuGMNs/vECjNHGQ3D8c6TXWkhPeP+vpZaySx98/9sEzN0PN4D+bG6bEIszhP9fBWTRv5OI/Ay4IO2EK5D/Tvk9ioUXlP0RbF0JXleY/MdCgv/P55z9imx49THLpP+at9pN7/eo/mKO7mxmc7D/nnHz62U/uPxY6esSKDvA/c6tpcEj/8D/0BEoNUvvxP5mWYOomBfM/QMyGsYcU9D+dS2dMOzD1PzWx7nGxSvY/RSPy5wFl9z/NojLnYH74P8rOQlJSlvk/SGM0rymh+j97S8ODvqT7PypfNgO1nfw/pAa8lkuM/T/di+Hfd3P+P/DIPO8lU/8/SbP4qRUXAED0EQqTrIQAQLmSwARd8wBAGxbchVpnAUDLcBTAqeIBQMqr4YJaZwJACEd+NfHyAkC4jgDpLIwDQK71dZBxMgRAVkzm3FnpBEDhqn5UXa0FQL6CNIDsgAZA5NmMCqlhB0Csq8Oo208IQDkJr/LRRglAB2oPIO1KCkAatKF191cLQHXOY7w7cAxA21yIgiSODUAt/CvMua4OQL7ZR+Ha1w9ANegAvPaCEEChsibz5RwRQE8IN93KvBFAYNV0xs1gEkAQDw2olQsTQLT7HBYpvBNAKJwAeut2FEBl7DLDqjoVQEEibcTwBxZAzSJ0I13iFkCG5vCWccYXQG13lKibtRhA2j1Xm/OvGUCY6cjZ5rMaQK46v5VkvxtAmcB+AxLXHECCGz0XFvUdQCelmvPOGh9AlOjC190jIEAr1A3mU74gQEOGEgWAXSFAfHOEIq8AIkAdE7AiVagiQJy7jbQeViNABRdbHwsIJECz9lxS674kQGt9p1hgeyVAn+5mbc48JkBbCt7M+AAnQEQU6nwhySdArDcMPkSSKEBugYPizV0pQMBVVQlbKypAOzS8nXb5KkA6yyUkascrQNf8Wi8hmCxAMS4gNphqLUDV6m0Zgj4uQER3LfCzFC9A9AvQyaDvL0CcLLCsQGgwQA5OMAxN2zBAphT+FjhRMUBzx2W0SMoxQM+eItLXRTJAWYduoMPEMkCY2p17lEUzQJ8MzvMmxzNAWaNdPbpJNEAgzmPI/8o0QGOwBQi+SzVAMHv4ixPLNUBS2tbHbEg2QNFEZ3SkwzZAppDQZe08N0DhNh/EXLQ3QN43wzQfKjhATumBRAOfOEBcll6DkRQ5QK7b3QvcijlA9q9Kf/gCOkAiX0LWCn06QIXJFzQc+TpAzcqnPqR4O0BmILSP5vs7QGkMwcS/gjxATAg1SPMMPUACx2/Kf5w9QJoX/La1LT5AXRgOEaTDPkDsU3eZBF4/QN/T/J54+z9AR7ESKcxOQEAHoMXghaFAQKkmDFzm9UBA06EmUBxMQUAT6wcnnKRBQJXBOW1v/UFAykkeywpXQkCrAhRxxLFCQA0D7a6pDENAfsJRShdoQ0CNidz5x8JDQNAhGq/eHERALpKn7g12RECqrkRGWc5EQEa8TudfJUVAy1RvKL56RUAFSVqxt85FQDJ/SOlEIUZAlrdzldlxRkDuttYsF8FGQPue+S8BDkdA0hdoM8JYR0Bj+oN4BaJHQMazI74r6UdAX7dfdM0uSEBjoU5tDXNIQEQLRO2ItkhAbiVR/3/4SEADfTbjdDlJQFRz2cVXeklAAOIT0eS6SUDl6m57yvpJQC0LONgfOkpAi8Mjosp4SkBG+DWLZ7ZKQKYXpqlx80pAgawmaLgvS0CO3NReNGpLQMOZrkowpEtAiMCQ3u/bS0CC61DtLxJMQA6E52U4R0xAMxlHhB96TEBOJNg5vatMQHmIrr2l20xAadity9MJTUAGiEIaETZNQPZ187+HYE1AN0w0gd6ITUCVbskBRq5NQMGZ94Uu0U1A7axUVWvxTUBI7QNoSA9OQNken/9zK05AbcmfpmdFTkBMGfejkF1OQEF3gm7/c05AHFYXlC2KTkDaS4KRMqBOQHjuDKsltk5AKhB7TXfMTkCifnTDAeROQNmIaaxG/E5AEa2mi5gVT0CboIbGFC9PQCYu//8HSU9A533+rr1iT0D5qZ2sWnpPQOPaCfV4kE9AZqgY1cajT0BnvTyv57JPQBz942tvvU9AKL4RKq/BT0CEktgZXcFPQJV2h/VIuk9AjaAogfirT0BscuiuU5hPQIJO2Ox4fk9At7QW7wNgT0Cn0ZDSBT1PQEwQE6IaGE9AbLLIjXDxTkBxPzVDhslOQL2C8vP3oE5AXVdNiy95TkCY4IZyo1FOQOAZdbVhKk5A6OsU3wMDTkDSNCRz5NpNQJxiYwwQsk1Aq0p3L1uHTUBminPfkFpNQGMYBbWtKk1AFYnAyRT4TECyNWOfJMJMQDZbxs4CiUxA4dQWQe9NTEBKJtjB6RBMQBvd1j5b0ktAf1avrBGSS0C+sXRtCVBLQOM1Xx9ODUtAv363jTjJSkDgPK0gcINKQE0VZWqyPEpAvq4S1JTzSUAY02zTm6hJQEZRtQ7dW0lALMuA0akMSUAyCE8vBbxIQMqQHGpGaUhAUJy10H8VSECp7Hl9+cBHQAOJhesFa0dA5Mxdkm4VR0C7o5psEb9GQAgQPqGgaUZABdJTV8UURkCXKV/VbL9FQLyFlTVSa0VAMGF105YXRUABF8xKLMVEQMarvDPPckRA2dWsitUhREC2BbvZFtJDQP6glLh0g0NABuzB/C02Q0C4w4Cdw+lCQD9t7k7VnkJAMYoTHglVQkD1TH/ByQtCQA4dP/AWw0FAo0+hKkd6QUCDHSQVdjFBQHJiP3ov6EBANGf1GJSdQECkiXxgzVJAQGz3oQ8AB0BAcNS/Ba10P0DKgsOCq9g+QN+lp5dhPD5A+FJFGyWfPUB15qDw1gI9QHyk4e4PZjxAUcI1XATKO0DmZxEmUy87QJIVesP9lTpAYlYk/zv/OUAw5LoVFWo5QGH3elKw1jhAIEGqc1ZFOEAPwwvjSrc3QEVfCNbiKjdANLUQ/KGgNkCehJFEEhk2QIfI1ptvlDVAPMw3kKISNUDwWtWBK5M0QGHYOdqLFjRAwk4h1nmcM0DE15e1ciUzQMKPGBcSsDJA8tGd7kU9MkBCeW5r9ssxQDJHkgmGWzFAQbrWb/DrMECmR1J2mXwwQD8eUT6kDTBAruwBTbI6L0A3ArM+B1suQBAJehkeei1AmXZhasmYLEDAyliGtbkrQJ7IGheG3CpA683ANBwDKkANkTM01S0pQBsj7hMTXyhAU5XhJCqYJ0BO2mRa6tgmQFf5I74uIiZAgCXw0UR0JUAjSce9VNAkQP+313kzMyRAXPNJLGadI0DUSD2DiA0jQII1J4KCgyJAD7PNoLT8IUCcUXxfWXghQChNa9lh9SBAeYljw9VzIEAEQAO7kuUfQNs4K3L94h5AQo97ENfjHUARg8wfGuQcQIGmiHvS5htAN8BTsqnuGkBxPkVHF/sZQB+592QUDRlAHPScgiIlGEBPGHfSA0UXQGaapKo4bhZAOWBHvvmfFUBmWVTKGdgUQHBaOQSAGBRA1I1x8URfE0C5LCUYLqsSQK0QZOjv/BFAHj79atlREUB09lw2+aoQQPMy9V9jBRBAKevppM/CDkCXlwqie3sNQGNtRbAUOAxADvyn5JX5CkCsXrSq3LsJQNNJOTtXhAhAXakRWMNUB0CdxqZ74SsGQA/TEH/1DgVAFYzTrf77A0CaNZvUPfUCQKlF+64b+wFAE/9V4oEQAUBbwl+0JTUAQN95/Bw70/4/xTVQXDxZ/T+6kt1Rz/z7P/naHKRnvfo/cvWfNoia+T//xTxA4JD4PwfhNPu9nfc/nE3b+gLC9j/7nuNiFvb1PxNmmlvDNfU/UjzrXLB59D/UTiSf08fzPzPMwYhKE/M/ZFOhl5Bb8j+3oM5m8ZvxP9nSfLe52PA/zoKQ8J4K8D86MwIbUmPuP1QeYxCMpuw/pGE7E6zl6j9PkcSDHCTpP8z80j+RaOc/Kty45vq65T+P4AZJzCPkP49gPKJSpuI/iowba+pI4T9Plk0CnRHgP0fZm0tyAt4/VmMTcc8z3D8Wgm3Lz6naP/sLxuupX9k/fFrvQp1R2D8PFzg/Mn/XPxJG3O7u1dY/15ihlHtJ1j8PCN61c9nVP1cbxTVcctU/D/ugR2EQ1T9Xxkn2V7LUPyKzjefSR9Q/5B8lsnHS0z9UxJ/NB0nTPw3uFiZ5qtI/u4CrPYjw0T/oYxBb9ijRPz0q5MZbStA/LIFYAB68zj8KboSgEsXMP3m0QU2ewco/weUOjsuoyD/z9hRqf6vGP9e+lHJ6u8Q/nWNkpWrowj81SQ15vDfBP4B1QDMKXb8/pAerY2yuvD+3beTArFq6P1uDKhxUa7g/9rB2aT35tj+C4c3/u+m1Pwn8h3VbI7U/hAfHrom4tD8jim5okHi0P4/CH63se7Q/8W2y5MaxtD9oZZHr+fi0P5S4dFXoSrU/FDfozoOctT8ys/8UFtS1P5wqBPw7F7Y/uBjjeV9Atj8QPsTPPVq2PwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3008","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3009"}}},"glyph":{"type":"object","name":"Patch","id":"p3004","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","fill_color":"#6c6c6c","hatch_color":"#6c6c6c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3005","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.1,"fill_color":"#6c6c6c","fill_alpha":0.1,"hatch_color":"#6c6c6c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3006","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.2,"fill_color":"#6c6c6c","fill_alpha":0.2,"hatch_color":"#6c6c6c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3017","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3011","attributes":{"selected":{"type":"object","name":"Selection","id":"p3012","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3013"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADITBZHxJZU/MhMFkfEllT+0ihrLg3KTPxHeiqM26ZA/rRD6r9XPiz80UXkTUKCFPz7ZwDjEzX8/pr0lMRoddj96jKpPThRtPxc4HHdUFGI/KlspsPpBVT9z+e4WcaJHPxtbRhLF2Dg/mP8um5q0ID8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAmP8um5q0ID9Q267Ed34wP5YXL2lqxj4/iCq7K8AgSz/p2lrYSJhWPwYffeMpyGE/RVzOfgpyaj8bq1n5vpRyP033mC3hq3g/DCpbMsrzfj8dJ+gtiFiCP0zuTGh/jIQ/GTi9uWO/hT8ZOL25Y7+FP0zuTGh/jIQ/G+NUmFqbgj/BF6ausft/P8boK9RHmHo/bBDR/tb4dT/aXFdKvGRzP7sMyF8R0HI/VtYQHH7LdD+9dUgE71x5P8BPIQUtH4A/olMyUONvhD8segg43TeJP9nD+eTe1o0/39lEKKoKkT+OIuLTdt+SP48BQIl39pM/cQNkHrdolD85GTFssE6UPzw1UEOz3ZM/rilc63ldkz8pdoEGCBeTP/JDs0VXQJM/KWe4b23qkz8h2eHYGviUPwSvZifjIZY/mk3Pg34Hlz/HQ3l8UUqXP20RG7tpmJY/qqrxEZkHlT+K4voMgpqSPwvmx5ycNo8/TfeYLeGriD8bq1n5vpSCP0Vczn4Kcno/Bh994ynIcT/p2lrYSJhmP4gquyvAIFs/lhcvaWrGTj9Q267Ed35AP2V/xujnDjk/UNuuxHd+MD+xS2PbW5BDPxhMCQf+r1E/z6CmcuNJXj+h2R6Yo5tpP5LSyPH+5nM/ERxeO4Rwfj8Tb/MfOe+FP0LqCoB6So4/th89KmH/kz9B/qRWnHiZPyfp67m6ZZ8/0xwKI/vHoj9Vb39IrvulP/119LbHAqk/lreLNdnEqz/F5+yjthSuP4h8V6dJxa8/RPqUIDVhsD+ARx4E7XuwP95c9D64QrA/xRxB2SmWrz8XgKTJZlauPwovQtzcJa0/7gMpwVZQrD8nuybucSmsP+FTIeFk4qw//5sk+iJmrj83/3HxtViwP6LtEWr/zbE/26Mak51hsz/vJ+ADd/i0P/qj6Ypea7Y/ezjqJjKYtz96FfiEcnO4P/+v32dfALk/sO0EQoIsuT/as45z5wq5P/bPf2Mswrg/0aZkG2g/uD8frBbYQMG3PxvAQ0ScX7c/Eh7tS1oatz+NAXR/+hC3PyPiGoylR7c/pIL40bC+tz9x1JqLAl24PzZRLsxsCLk/bRcK/GywuT8l2ZMT7CS6P5WVrzZkMro/GEqbNyvLuT8z2/W6ASW5PyqGjdkgO7g/9X5MZ2ZGtz9m2RUtFpi2P7BsgrFearY/K13oW84Etz9NwCy1JXK4P7yhzHtjxro/JehL4LC2vT/3yjPpuYDAP/22ojt9GcI/bRpCWdp1wz/08QJqx2bEP3apr1B36cQ/a50/C97uxD/hyC5PmY/EP4vn2XGV98M/JECqf7BPwz/kyJy8TL3CPz4NBNHJZMI/wvXJ9/pgwj/yKBBgtsHCP6qhJctXZ8M/N/7U1wtUxD/TNJBV7W7FP9cxrYrxh8Y/SyBSebuAxz8S7Fu8V1zIP28pdf7LAsk//6GI4td7yT9j3LyIsOvJP1dpbQOXVMo/qsNyJSntyj92cMGLEc7LP7if7uHQFc0/X/RHtNvgzj9DPRIHNJvQP0OJ3ci5EtI/ymFnA2Tk0z8+P9uLCwrWP2cn3E9Xdtg/5nu6YkIr2z+ngNDZSALeP0PR1fLAd+A/abWFUcXu4T/ao29bT2DjPwS47NLnwuQ/KWAC21of5j/uRWzL8X/nPxakn2ZH7eg/0PnSxE9y6j/CQ07yfBHsPzTNj2vmxu0/Q4F0BeWT7z923c7tlLLwP6w9d+uamPE/QjWnpiVv8j+5Nf6doDTzP1W6XH4O5PM/DFiyfvp79D+zMRUoh//0P9pUuGa+cPU/I2ZiNm7V9T8lHY9NljP2PzMCe3ZZi/Y/9MGoVU/l9j+s3Xrp9Ej3Pz03lawOtvc/yV6AkVpH+D/llAJtdAT5PzGvXqjb+fk/+E3HUH49+z/q3koP+Nj8PwMhKyQvxv4/GZErKuSBAECruJ2OicEBQPIWDQMCGgNAxNvT1/aGBECHP9OkFv4FQHfGTT/deQdAWo+HWoD8CECHGnbgvIMKQMTyqSUqFAxAymW7oGKxDUDxLosOoGMPQIKc2wi8mBBAAasf7gOUEUA7EleCoacSQI8B4k0v1hNANXsTBXggFUC5fOhfl4QWQFnQX4WL/BdA3C0fW5GBGUA7glytvwobQOVTgSNmjhxApUbB7NIJHkB8FWkIHHsfQFjCjf7qcCBAYTRX/44gIUAGe2xM588hQKh+xj8UfiJAvs4svvAsI0A7/klGl9ojQIbWnzrXhSRAR5lGY7IuJUCnxTqpfNElQND3g7JqbCZAstz4XHIBJ0A/xhLcnpAnQBcUXLMnGyhA3WT10zejKEASkwQ+6iwpQCsGsoeduSlARf5cw3FJKkAVNGSe/tsqQPpqYZKwbitA+UmZEWf+K0BhBE+WnIUsQJdacjc//yxA+9bjqtxoLUAlhD4A1L0tQGkGpa+G/i1A9Rzh288qLkAUUd1he0QuQKGDQI5MTS5AL7JhA39FLkAjoAhQ3jEuQCWkQ+++EC5ASLzQfJTkLUDHrU61rq4tQCHPbMCobS1Ap+gAEKUjLUBC07Rdlc0sQASXagk1aSxAXZw5q7X0K0Ce5FPdZ20rQE9npiZY0ipAGG02WJMjKkASsF18oGIpQKQbcC51lihAtLz/2xzEJ0Bp+FWNw/AmQHN442FnIyZA7cPm275gJUA7JW8z/KokQAoyR8J4AiRA7YJaJvVmI0BDOivge9MiQKF80K4IRiJAS7sg1+i5IUDtKp0BEy0hQFUUGn7nnCBAUWgrTxsGIEDsrAPgotMeQGncnicHkR1A+jGfpiVEHEBo2+KJVPMaQBrSORVmoxlAuHkt/7xaGEC/zu1ekhsXQJ3yfccf7BVA7do+S+DNFED3aPkiVb8TQMWWsxnLvRJARAIUWIjLEUCi0O9urd8QQPBqZwHy9Q9AiifOh308DkChNtBDKpIMQPO+50cJ/QpAcNz4go2ECUBXYh0LqysIQKTi4ilF+QZAvgAwYlnuBUDYAQu0XQkFQIBcAb+0SQRAGX0SCoWnA0BbHrr2WyADQAqzxQ5HrwJA7PydShRMAkAKIbPPMu4BQNKhA7/NkgFAjxUo/+0yAUDiXZicRMUAQDUGalihSQBAyR42AAV3/z9utuv/Czj+P/pxBUXp3vw/auJSWQZ0+z91Vk3nYwj6P9TYLrYyo/g/WgbDryZc9z9EnFuVFDP2PzgA2TTDKfU/VJOOyIk+9D+AnOoDN3HzP1nSAQJMtPI/gHeSlzoF8j9OZ0VnWF7xP+Sd5m/tvfA/mX8FVP0f8D9goj+ACAPvP9a/fbSSzO0/jlfXT/aM7D/2+IiseEnrP1unRmleB+o/LvNzxb/N6D/3DD6C+KXnP6zIH/GFpuY/VsJ87krT5T+WFg8NTizlP00dSV54r+Q/zO6HtF9L5D+r7TO33/DjP3LnDAynlOM/S/oyb4ki4z8iDDDz8JTiPx1UIgHv7uE/nC+gCisz4T96tNWF4W3gP9tnqU+URt8/EzYR1CWv3T9gjx9IDircP3wmpZ6gr9o/s9cPXkpB2T/npMZh59/XPyfCJN4XitY/tNnU52A51T86wbUB2uzTP1tRMXS1q9I/8/NFrKl40T8ajxhcOlvQP7mZZY6y084/Ac4HaipZzT+jC/YnIF3MP9I7ZDXN7cs/gl1jyEoNzD+xjTp7Y7TMP3MTDwFqrc0/euFudWzVzj/6pM6vpvXPP4ujypgDbtA/B1p/gU6n0D+SIMj1XpbQP1+1o22rM9A/O18MyPn6zj/ngCLAVvzMP7JEZkMzl8o/3BU9w076xz8QG3+s/mfFP0g+02enAsM/O6JjickDwT9oDkT0x/e+P4qmXEmI3Lw/hnwGpsOPuz/RteWW2gW7P9lJdGo51bo/lk6uwTgAuz8RVPkMjjS7P6in7PiXibs/lZxGF1zRuz+O1JelTB+8P34yEDqdYrw/JaQlJXh9vD+M/O1kMmq8P2OJq3CsB7w/7sRuVVhKuz9nwp2KaDm6PyT5s+qv7Lg/bTXin51otz/oPuBd5NW1P+odd7SEaLQ/BG6IFikpsz+Rh+Bo3SayP85SF8zpVrE/gktTm7qgsD8UjM3r3v6vP/s9rJ31kq4/zXVN/H7qrD9zkPnd0/GqP3OLGGqYlKg/2laGtYn6pT8BezC4RnKjP+ypoivlCqE/cNCpXrxInj+b7TXztYWbP1J+1vc32Jk/1Gh3I0L7mD9BSrHMoaGYP/uHWcBdXJg/wUiv8diSlz/vi07kJByWP45fdr7gF5Q/fVUK7QJukT9qiUMDCcaMP90DNRZcUoc//cdrN+u5gj8oTeQiLwF/P2B0PGcsw3s/Iz/BCY4kfD/NO+5VRwR/P1r95X0/6oE/ngw2WVrRhD+nBcXtWqKHP9t/nDJuMYo/K89wWeZbjD/Zw/nk3taNP8OitMR4ro4/DCpbMsrzjj/DorTEeK6OP9nD+eTe1o0/K89wWeZbjD/bf5wybjGKP6lJWIOIX4c/xdmjMJQKhD/DDXdsGHCAPwLl46nIs3k/GCMzzmMacz9FXM5+CnJqPwYffeMpyGE/6dpa2EiYVj+IKrsrwCBLP5YXL2lqxj4/UNuuxHd+MD+Y/y6bmrQgPwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAJj/LpuatCA/UNuuxHd+MD+WFy9pasY+P4gquyvAIEs/6dpa2EiYVj8GH33jKchhP0Vczn4Kcmo/G6tZ+b6Ucj9N95gt4at4PwmiNAdveX8/9ll6Vk4fgz/j3bt5pgaGP35jwg+jZ4g/H0aE13hEij9qkTf8ktGLP/AFe0YVZ40/o736n5mjjz/Z/2tpg16RP+nqCh8uSpM/TT9nnpeLlT+YtW2WE+6XP28SgOj/MZo/2IBkR7AfnD/fYxB+5bWdPygIM8gI6J4/M7x1OZ6vnz8NPkWToBKgPyhd3TGbQqA/iE2VNPZdoD92Cyhp+GagPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3018","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3019"}}},"glyph":{"type":"object","name":"Patch","id":"p3014","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3015","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3016","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2630","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2616"},{"id":"p2617"},{"id":"p2619"},{"type":"object","name":"SaveTool","id":"p2620"},{"id":"p2621"},{"id":"p3728"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2638","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2639","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2640"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2641"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2643","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2644","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2645"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2646"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2647","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2648","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2649"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2650"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2633","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2634","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2635"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2636"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2637","attributes":{"axis":{"id":"p2633"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2642","attributes":{"dimension":1,"axis":{"id":"p2638"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":60,"min_border_bottom":2,"min_border_left":70,"min_border_right":2}},0,0],[{"type":"object","name":"Figure","id":"p2972","attributes":{"x_range":{"type":"object","name":"Range1d","id":"p3040","attributes":{"start":0,"end":6}},"y_range":{"type":"object","name":"DataRange1d","id":"p2974","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p2981"},"y_scale":{"type":"object","name":"LinearScale","id":"p2982"},"title":{"type":"object","name":"Title","id":"p2979","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3027","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3021","attributes":{"selected":{"type":"object","name":"Selection","id":"p3022","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3023"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACzOs7BMAXA/LM6zsEwBcD/PlvmnrPRqP3sNrpHMPWQ/OcK/1QkbWz9nPj6naC5QP7Ob0rkvOUE/SWWLWnVXMD8S082BgaMbP/xRJ5ot9f4+AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA/FEnmi31/j4S082BgaMbP0lli1p1VzA/s5vSuS85QT9nPj6naC5QPznCv9UJG1s/ew2ukcw9ZD/PlvmnrPRqPyzOs7BMAXA/4/bdv9nycD8szrOwTAFwP8+W+aes9Go/Hlzi7LZ7ZD8jAnQ3bVlcP9DXLJziBVM/lATIiWvDTD+SxswrUP5MP3QVmS73a1I/+39Iw65FWD/rShNDfx9eP+P23b/Z8mA/4/bdv9nyYD/rShNDfx9eP7Pi3wzayVc/Qzh8Fr+xUD/uE4d+ldJEP8LR6p93FDc/SMt0p8+7Jj+T/kMbNuYTP/xRJ5ot9f4+AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAPxRJ5ot9f4+k/5DGzbmEz9Iy3Snz7smP8LR6p93FDc/7hOHfpXSRD9DOHwWv7FQP/t/SMOuRVg/1IrHpOJdXz+YQ1W6ll5iPxxR27No1WM/cWorAWVEZD97Da6RzD1kP3sNrpHMPWQ/cWorAWVEZD8cUduzaNVjP5hDVbqWXmI/1IrHpOJdXz/7f0jDrkVYP0M4fBa/sVA/7hOHfpXSRD/C0eqfdxQ3P4e1uVp1mio/k/5DGzbmIz+HtbladZoqP8LR6p93FDc/7hOHfpXSRD9DOHwWv7FQP7Pi3wzayVc/M+h7+VObXj/YFrhwC5JhP5hDVbqWXmI/rv+GlU7yYT9VthFmkhlhP+eGsHGp72A/SdbrFsS4YT8GmzLr9ZtjP8S9LF9X4GU/iSjRym0yaD9zavl7GIlqP66ngWx//mw/ud0FuH7Bbz+c1vcSNgZxP0h7siqUcnE/KsMjiRX1cD8aSNzYW7VuP6Sp6nwDfmo/xWoMTrDeZj/1TrOZo+JlP+hpbyFT8Wc/OfhiB0L1bD85MMuec6VxP7WPV8WjknQ/YtkVLYavdj/ypywCfrt3PyDiQHXV6Hc/6906mZaZdz8+UMFi0vZ2Pz2xvdEMNHY///s7nVd1dT/q20Z6SuB0P5kKoSQDf3Q/TK/EopoJdD8FV8DdfVFzP0OLHwMtwnE/lIP5G26Bbj+M4aHd0AdoP/kERsF8V2E/tOx2/tx2Vj/guwZC3HBMP1joLhqQAEM/BtNoKoUEQj8ljCTQ54hKPx/xo5bNjFY/94TzEHwdYj/sPN0AaaxqP/OHWlESqnE/8wR9hUkfdT/iFrBwRQR3P8/W76UiJXc/bNoOQl/SdT9eIRC46f5zPxiiCn86DnM/COPh7vr2cz8PR81WnnF3P/vI8VUvAn0/QGpMrj7AgT+v0B+p68aEP+MnIr/dFYc/TRytXcRliD8PPWjhpsqIP1dNMdBJjYg/Rp1ZT3+ohz81Sg65YyyGP5zLLwlyNIQ/4q8S53QBgj/rmUNXTQ6APzBPHUX/4n0/kr8RnSI4fj/2GCnvi2uAP1+O8mv1W4I/kxKKfso5hD+cSgU+XDqFP5IAVdYb9oQ/NaFH8Z9ugz81E5hHUBGBP5CLr6Pf/nw/UWcQyKWceD/XCNt9y+l1P0y1zYTkBHU/rNyVvsJHdj9XS91COeR5P3YB6vk+738/pEM3GnJChD8RKSlezqSJP3mHLlEMlI8/Zygqnjipkj8vARz0pAyVPxRxD8FwfpY/usElN0fBlj/gBWXBSMKVP1nQw6STtpM/B79XZLoWkT+cOYMdwuGMPyjcwXRHt4g/3XdNdT9Xhj/pljLlUy6GPwtzACGAEYg/cjlKwmiWiz9R7Y5f2AaQP1vL5r1hapI/LMF346x4lD+iug/w6NmVP+v+iv8rU5Y/Oq3Fim7olT8c2n9cQdeUP0W+kn9wgpM/HRkm6Pw4kj/0lj2h4V2RP7lkiEw+RpE/KKoL87sdkj/HZqIAo/OTP1qxI6tfa5Y/iD5q0qLxmD8q4PXuubuaP5By/BYke5s/I7OH/PQOmz8KMrSImPqZP1Szy+1Pxpg/1PMtS3MNmD/A25rDUAyYP4dDNLbP0pg/kF4N4CYTmj883ILKr2ubP5YKNafAcZw/uCAzgiLMnD+r1glHpIicP58/76vh9Js/wlWcgAqmmz841p7eWDqcPyIrOLivH54/MJmtGiG1oD/DiFz4sfKiP+29V0are6U/IMC2Oir9pz9y5UXUbw2qP+HQo8HQdas/Rp+l4jYqrD+DtH+ylUasPwVEkoB+Baw/NWeRBNSUqz91Ez2CLfKqP5oNUZNxCKo/WDzLg+m+qD9KK0ejjBOnP9XNMD4gOqU/7qyOro2Xoz/gvhREQWmiP/0LOZwLAKI/NmOjqPV9oj8k9mu5weCjP9M//Ld1BaY/a/+eP5ewqD8Iovx1ypqrP7xDznzJda4/R6JLI2iGsD/DOKUwU66xP8hQ/B0tyrI/CKAxkoX5sz9gpPXQ8GG1P/M/xd7sDrc/RO9rprvouD/HPX3z47a6P296IyrZMLw/a1fLJBwRvT+6HcMFH0S9P9kUWh7E1Lw/3m5nK5Hxuz8IsW6ykM66P2AAZZGknbk/927rXZJ6uD/LH0FNqXG3Pxazt6+ZirY/cTZzY8zMtT8Sem+pfj21P7DlFrG01rQ/RHsrMMGbtD+j9s19mYi0PzQ2U2NtsLQ/HO5ESpAttT9mZccJyw+2P3+QkW2PTLc/ErQedZfauD+676UCx5G6P0gRVxNXbLw/AbrZHcRqvj9Tl+Q49UHAP2FIUwGVWsE//1RRyqp8wj914eLZ2ZDDP+oZcRxDhcQ/0or9lS9RxT+kv7yuN/HFP+HmFH/xb8Y/LK2MUEDXxj9dvaWX0zPHPw2GOOVZgsc/Ed/jkfy8xz8JJjkXF9rHP69j+hHD7sc/3//coi8VyD+uFf9VZXrIP4EOi9DGM8k/JSK8ghQ7yj9leUz5qGLLP7nPIzk/Zsw/uNp3WdMMzT9NdCo/LkjNP5KDMBxNOM0/+4GhYCcUzT/sDkowziHNP4V6RhxNlc0/kGpO5wtwzj8/b/jHGorPP3OJNS5PWNA/Eb023THR0D/DzZDtICHRP/yRj8ZnTdE/nqVQe1Fn0T/DRPZ0u4rRPxe3sjpkyNE/aId6928o0j8+MAx2k5/SP1Lw3j5eHdM/IqRHRV2b0z9e1NpbSBLUP+A5HnQ1g9Q/6FSjgFH91D8jK9rUE4vVP+jFXGhBNdY/sXigWgf91j9aw7KEetjXPyVdMcRrrdg/2AeSegdl2T/GZep+u/PZP3UhXuRrV9o/hFp70qWi2j+IyDGTrufaP4+Vnz5AMts/yeqvXOSJ2z8TSqe+wevbP4MpnRsDTtw/DVl8iCe73D+wcMgUwz/dP7j2zcz+390/uRWz3dKj3j/Xx1LoVIvfPyz53buNSOA/TrooKOnW4D+njvHK5GrhP12lDJI3BOI/3rVzu3ig4j9af5ujJTnjP6OoE2xrzuM/eSKonktk5D9ZfD2nQffkP6BtmKrSkuU/szAk4WU85j+BFXskqfvmP3W1ul6Z0Oc/MfXrv7us6D9Wan/PHYLpP/v4e50jPuo/faTsY2bR6j+ba6Ju4j3rP6cTXL7OkOs/qUdgiErh6z+0CJ64wEnsPw6sKlgK0+w/s5/A3eF+7T+qVzTpAD3uP0JomoGp9O4/0h43+yKe7z+jwA7fBx3wPzNfI6qKa/A/NvpVDYTD8D8JUfW9cirxP6j/HX0UnfE/VoLpcPQR8j8KHBYyn3zyPx0aSBEF1PI/KN9dD48Z8z9pZiXyr1LzPznBIpmoj/M/8/LSc5/i8z8TUH6v/1f0P1pzBK+5+/Q/gTp+zjTL9T+CM7qd4L32P13XbPrCwPc/TDLXCbS8+D/X67sX0KD5P2GpMeuJXPo/dqIcGHv1+j+aqdnp4HH7P7KN2MIU3/s/7xSno7dL/D9Z5pEDO8H8P4Y6gHY+S/0/jIYnIs/q/T+hJe8t0aH+P0HQtC32a/8/WEMa97IeAEAaALH6SIQAQKD+Vhwu4QBAfdrY0ho3AUDD2n8MEIsBQCBi2Q2I6QFAi0mdqz1YAkB7bkc/P9kCQMo3lX1IZgNAZZfh7i3zA0AMbl2GMX0EQIv4TqFiBQVAN6kLFvKTBUBX5RmsXTAGQExF0bfh2QZAk3aXfWqJB0BjQeJ/zi8IQHj2wN9QwghATA7wK0BBCUCzr1dLY7MJQDTSEdkTJQpAgpc4BuelCkBPeohk2z0LQCbtsd2B6wtA0K3gqg6pDEDMFeXsAmcNQKw0ZkOjFw5A5yYjXbizDkDJMaJYrD8PQFeBzw8uyw9ALYCqGow0EEDnWn/fspIQQJJjZ+EqAxFAAIEuyxiCEUBMy02PcgoSQFKb6k/MkxJAwc/tUsgYE0Cs65bnJZUTQKJb6d0yCRRAZWYpP912FECEHHaGEuYUQIzBxlSlXhVA2GuCWW/jFUB3bHVOHHQWQNqzl2FpCxdAMBFaL7qfF0CT7aeZUSoYQFxYca9DqBhAtn1z24sYGUDARB0Uh38ZQD7c+kBj4BlA6VAtfiJEGkBSeeffEbUaQAPFPpRWPxtApxNTKMHqG0BL2YoZ5bgcQLOCIQvHoB1ADT62VdqSHkCK4eBk03wfQCftGjg9KSBA72/J9xiKIEB3yKhCmOIgQC9cFb2POSFAt8xW07iUIUAFtoKCDPchQP5TvFWGYiJAq5/Fut3WIkDbyiVZnlQjQD4sZDCt3SNAtzP2yodyJEASpWhx1BElQAG52vxMuSVAR8NPKCViJkBR34G74gYnQJdmTM3VoCdASR9VWaMsKEDQZaXCdKwoQDePwj60IylAIr2r73aaKUB1BxaMyhoqQARncnw4rCpAj2OMipdVK0CJYyKVAxcsQB0VyzwK7CxAv5rZIKnNLUCmSLRiPrEuQMJvAGXTjS9AB2FLR7AtMECdY7ru14cwQGmzgDRvzzBA0tNyesz9MECD0Rnpuw0xQAAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3028","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3029"}}},"glyph":{"type":"object","name":"Patch","id":"p3024","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","fill_color":"#6c6c6c","hatch_color":"#6c6c6c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3025","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.1,"fill_color":"#6c6c6c","fill_alpha":0.1,"hatch_color":"#6c6c6c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3026","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.2,"fill_color":"#6c6c6c","fill_alpha":0.2,"hatch_color":"#6c6c6c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3037","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3031","attributes":{"selected":{"type":"object","name":"Selection","id":"p3032","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3033"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"eOAxF41m6D+Vvuqnh3voP7KcoziCkOg/z3pcyXyl6D/sWBVad7roPwk3zupxz+g/JhWHe2zk6D9D8z8MZ/noP2DR+JxhDuk/fa+xLVwj6T+ajWq+VjjpP7drI09RTek/1Enc30ti6T/yJ5VwRnfpPw8GTgFBjOk/LOQGkjuh6T9Jwr8iNrbpP2ageLMwy+k/g34xRCvg6T+gXOrUJfXpP706o2UgCuo/2hhc9hof6j/39hSHFTTqPxTVzRcQSeo/MbOGqApe6j9OkT85BXPqP2tv+Mn/h+o/iE2xWvqc6j+lK2rr9LHqP8IJI3zvxuo/3+fbDOrb6j/8xZSd5PDqPxmkTS7fBes/NoIGv9ka6z9UYL9P1C/rP3A+eODOROs/jhwxcclZ6z+r+ukBxG7rP8jYopK+g+s/5bZbI7mY6z8ClRS0s63rPx9zzUSuwus/PFGG1ajX6z9ZLz9mo+zrP3YN+PadAew/k+uwh5gW7D+wyWkYkyvsP82nIqmNQOw/6oXbOYhV7D8HZJTKgmrsPyRCTVt9f+w/QSAG7HeU7D9e/r58cqnsP3vcdw1tvuw/mLownmfT7D+1mOkuYujsP9J2or9c/ew/8FRbUFcS7T8MMxThUSftPyoRzXFMPO0/Ru+FAkdR7T9kzT6TQWbtP4Gr9yM8e+0/nomwtDaQ7T+7Z2lFMaXtP9hFItYruu0/9SPbZibP7T8SApT3IOTtPy/gTIgb+e0/TL4FGRYO7j9pnL6pECPuP4Z6dzoLOO4/o1gwywVN7j/ANulbAGLuP90Uouz6du4/+vJaffWL7j8X0RMO8KDuPzSvzJ7qte4/UY2FL+XK7j9uaz7A39/uP4xJ91Da9O4/qCew4dQJ7z/GBWlyzx7vP+LjIQPKM+8/AMLak8RI7z8doJMkv13vPzp+TLW5cu8/V1wFRrSH7z90Or7WrpzvP5EYd2epse8/rvYv+KPG7z/L1OiIntvvP+iyoRmZ8O8/gkgt1ckC8D+Rt4kdRw3wP6Am5mXEF/A/rpVCrkEi8D+9BJ/2vizwP8tz+z48N/A/2uJXh7lB8D/oUbTPNkzwP/fAEBi0VvA/BTBtYDFh8D8Un8mormvwPyIOJvErdvA/MX2COamA8D8/7N6BJovwP05bO8qjlfA/XMqXEiGg8D9rOfRanqrwP3moUKMbtfA/iBet65i/8D+Whgk0FsrwP6X1ZXyT1PA/tGTCxBDf8D/C0x4NjunwP9BCe1UL9PA/37HXnYj+8D/uIDTmBQnxP/yPkC6DE/E/Cv/sdgAe8T8Zbkm/fSjxPyjdpQf7MvE/NkwCUHg98T9Fu16Y9UfxP1Mqu+ByUvE/YpkXKfBc8T9wCHRxbWfxP3930LnqcfE/jeYsAmh88T+cVYlK5YbxP6rE5ZJikfE/uTNC29+b8T/Hop4jXabxP9YR+2vasPE/5IBXtFe78T/z77P81MXxPwJfEEVS0PE/EM5sjc/a8T8ePcnVTOXxPy2sJR7K7/E/PBuCZkf68T9Kit6uxATyP1j5OvdBD/I/Z2iXP78Z8j921/OHPCTyP4RGUNC5LvI/k7WsGDc58j+hJAlhtEPyP7CTZakxTvI/vgLC8a5Y8j/NcR46LGPyP9vgeoKpbfI/6k/XyiZ48j/4vjMTpILyPwcukFshjfI/FZ3so56X8j8kDEnsG6LyPzJ7pTSZrPI/QeoBfRa38j9QWV7Fk8HyP17Iug0RzPI/bDcXVo7W8j97pnOeC+HyP4oV0OaI6/I/mIQsLwb28j+m84h3gwDzP7Vi5b8AC/M/xNFBCH4V8z/SQJ5Q+x/zP+Gv+ph4KvM/7x5X4fU08z/+jbMpcz/zPwz9D3LwSfM/G2xsum1U8z8p28gC617zPzhKJUtoafM/RrmBk+Vz8z9VKN7bYn7zP2OXOiTgiPM/cgaXbF2T8z+AdfO02p3zP4/kT/1XqPM/nlOsRdWy8z+swgiOUr3zP7oxZdbPx/M/yaDBHk3S8z/YDx5nytzzP+Z+eq9H5/M/9O3W98Tx8z8DXTNAQvzzPxLMj4i/BvQ/IDvs0DwR9D8vqkgZuhv0Pz0ZpWE3JvQ/TIgBqrQw9D9a913yMTv0P2hmujqvRfQ/eNUWgyxQ9D+GRHPLqVr0P5SzzxMnZfQ/oyIsXKRv9D+ykYikIXr0P8AA5eyehPQ/zm9BNRyP9D/d3p19mZn0P+xN+sUWpPQ/+rxWDpSu9D8ILLNWEbn0PxebD5+Ow/Q/Jgps5wvO9D80ecgvidj0P0LoJHgG4/Q/UVeBwIPt9D9gxt0IAfj0P241OlF+AvU/fKSWmfsM9T+LE/PheBf1P5qCTyr2IfU/qPGrcnMs9T+2YAi78Db1P8XPZANuQfU/1D7BS+tL9T/irR2UaFb1P/EcetzlYPU/AIzWJGNr9T8O+zJt4HX1Pxxqj7VdgPU/K9nr/dqK9T86SEhGWJX1P0i3pI7Vn/U/ViYB11Kq9T9llV0f0LT1P3QEumdNv/U/gnMWsMrJ9T+Q4nL4R9T1P59Rz0DF3vU/rsAriULp9T+8L4jRv/P1P8qe5Bk9/vU/2Q1BYroI9j/ofJ2qNxP2P/br+fK0HfY/BFtWOzIo9j8TyrKDrzL2PyI5D8wsPfY/MKhrFKpH9j8/F8hcJ1L2P06GJKWkXPY/XPWA7SFn9j9qZN01n3H2P3nTOX4cfPY/iEKWxpmG9j+WsfIOF5H2P6QgT1eUm/Y/s4+rnxGm9j/C/gfojrD2P9BtZDAMu/Y/3tzAeInF9j/tSx3BBtD2P/y6eQmE2vY/CirWUQHl9j8YmTKafu/2PycIj+L7+fY/NnfrKnkE9z9E5kdz9g73P1JVpLtzGfc/YcQABPEj9z9wM11Mbi73P36iuZTrOPc/jREW3WhD9z+cgHIl5k33P6rvzm1jWPc/uF4rtuBi9z/HzYf+XW33P9Y85Ebbd/c/5KtAj1iC9z/yGp3X1Yz3PwGK+R9Tl/c/EPlVaNCh9z8eaLKwTaz3PyzXDvnKtvc/O0ZrQUjB9z9KtceJxcv3P1gkJNJC1vc/ZpOAGsDg9z91At1iPev3P4RxOau69fc/kuCV8zcA+D+gT/I7tQr4P6++ToQyFfg/vi2rzK8f+D/MnAcVLSr4P9sLZF2qNPg/6nrApSc/+D/46RzupEn4PwZZeTYiVPg/FcjVfp9e+D8kNzLHHGn4PzKmjg+ac/g/QBXrVxd++D9PhEeglIj4P17zo+gRk/g/bGIAMY+d+D960Vx5DKj4P4lAucGJsvg/mK8VCge9+D+mHnJShMf4P7SNzpoB0vg/w/wq437c+D/Sa4cr/Ob4P+Da43N58fg/7klAvPb7+D/9uJwEdAb5Pwwo+UzxEPk/GpdVlW4b+T8pBrLd6yX5Pzh1DiZpMPk/RuRqbuY6+T9UU8e2Y0X5P2PCI//gT/k/cjGAR15a+T+AoNyP22T5P44POdhYb/k/nX6VINZ5+T+s7fFoU4T5P7pcTrHQjvk/yMuq+U2Z+T/XOgdCy6P5P+apY4pIrvk/9BjA0sW4+T8CiBwbQ8P5PxH3eGPAzfk/IGbVqz3Y+T8u1TH0uuL5PzxEjjw47fk/S7PqhLX3+T9aIkfNMgL6P2iRoxWwDPo/dwAAXi0X+j+Gb1ymqiH6P5TeuO4nLPo/ok0VN6U2+j+xvHF/IkH6P8ArzsefS/o/zpoqEB1W+j/cCYdYmmD6P+t446AXa/o/+uc/6ZR1+j8IV5wxEoD6PxbG+HmPivo/JTVVwgyV+j80pLEKip/6P0ITDlMHqvo/UIJqm4S0+j9f8cbjAb/6P25gIyx/yfo/fM9/dPzT+j+KPty8ed76P5mtOAX36Po/qByVTXTz+j+2i/GV8f36P8X6Td5uCPs/1GmqJuwS+z/i2AZvaR37P/BHY7fmJ/s//7a//2My+z8OJhxI4Tz7PxyVeJBeR/s/KgTV2NtR+z85czEhWVz7P0jijWnWZvs/VlHqsVNx+z9kwEb60Hv7P3Mvo0JOhvs/gp7/isuQ+z+QDVzTSJv7P558uBvGpfs/resUZEOw+z+8WnGswLr7P8rJzfQ9xfs/2DgqPbvP+z/np4aFONr7P/YW48215Ps/BIY/FjPv+z8T9ZtesPn7PyJk+KYtBPw/MNNU76oO/D8+QrE3KBn8P02xDYClI/w/XCBqyCIu/D9qj8YQoDj8P3j+IlkdQ/w/h21/oZpN/D+V3NvpF1j8P6RLODKVYvw/s7qUehJt/D/BKfHCj3f8P9CYTQsNgvw/3geqU4qM/D/tdgacB5f8P/vlYuSEofw/ClW/LAKs/D8YxBt1f7b8PyczeL38wPw/NaLUBXrL/D9EETFO99X8P1KAjZZ04Pw/Ye/p3vHq/D9vXkYnb/X8P37Nom/s//w/jDz/t2kK/T+bq1sA5xT9P6kauEhkH/0/uIkUkeEp/T/G+HDZXjT9P9VnzSHcPv0/49YpallJ/T/yRYay1lP9PwG14vpTXv0/DyQ/Q9Fo/T8ek5uLTnP9PywC+NPLff0/O3FUHEmI/T9J4LBkxpL9P1hPDa1Dnf0/Zr5p9cCn/T91LcY9PrL9P4OcIoa7vP0/kgt/zjjH/T+getsWttH9P6/pN18z3P0/vViUp7Dm/T/Mx/DvLfH9P9o2TTir+/0/6aWpgCgG/j/3FAbJpRD+PwaEYhEjG/4/FPO+WaAl/j8jYhuiHTD+PzHRd+qaOv4/QEDUMhhF/j9OrzB7lU/+P10ejcMSWv4/bI3pC5Bk/j96/EVUDW/+P4lropyKef4/l9r+5AeE/j+mSVsthY7+P7S4t3UCmf4/wycUvn+j/j/RlnAG/a3+P+AFzU56uP4/7nQpl/fC/j/944XfdM3+PwtT4ify1/4/GsI+cG/i/j8oMZu47Oz+Pzeg9wBq9/4/RQ9USecB/z9UfrCRZAz/P2LtDNrhFv8/cVxpIl8h/z9/y8Vq3Cv/P446IrNZNv8/nKl++9ZA/z+rGNtDVEv/P7qHN4zRVf8/yPaT1E5g/z/XZfAczGr/P+XUTGVJdf8/9EOprcZ//z8CswX2Q4r/PxEiYj7BlP8/H5G+hj6f/z8uABvPu6n/Pzxvdxc5tP8/S97TX7a+/z9ZTTCoM8n/P2i8jPCw0/8/divpOC7e/z+FmkWBq+j/P5MJosko8/8/onj+Eab9/z/Ycy2tEQQAQGCrW1FQCQBA5uKJ9Y4OAEBuGriZzRMAQPVR5j0MGQBAfIkU4koeAEAEwUKGiSMAQIv4cCrIKABAEjCfzgYuAECaZ81yRTMAQCGf+xaEOABAqNYpu8I9AEAwDlhfAUMAQLZFhgNASABAPn20p35NAEDFtOJLvVIAQEzsEPD7VwBA1CM/lDpdAEBbW204eWIAQOKSm9y3ZwBAasrJgPZsAEDwAfgkNXIAQHg5JslzdwBA/3BUbbJ8AECGqIIR8YEAQA7gsLUvhwBAlRffWW6MAEAcTw3+rJEAQBxPDf6skQBAHE8N/qyRAECVF99ZbowAQA7gsLUvhwBAhqiCEfGBAED/cFRtsnwAQHg5JslzdwBA8AH4JDVyAEBqysmA9mwAQOKSm9y3ZwBAW1ttOHliAEDUIz+UOl0AQEzsEPD7VwBAxbTiS71SAEA+fbSnfk0AQLZFhgNASABAMA5YXwFDAECo1im7wj0AQCGf+xaEOABAmmfNckUzAEASMJ/OBi4AQIv4cCrIKABABMFChokjAEB8iRTiSh4AQPVR5j0MGQBAbhq4mc0TAEDm4on1jg4AQGCrW1FQCQBA2HMtrREEAECieP4Rpv3/P5MJosko8/8/hZpFgavo/z92K+k4Lt7/P2i8jPCw0/8/WU0wqDPJ/z9L3tNftr7/Pzxvdxc5tP8/LgAbz7up/z8fkb6GPp//PxEiYj7BlP8/ArMF9kOK/z/0Q6mtxn//P+XUTGVJdf8/12XwHMxq/z/I9pPUTmD/P7qHN4zRVf8/qxjbQ1RL/z+cqX771kD/P446IrNZNv8/f8vFatwr/z9xXGkiXyH/P2LtDNrhFv8/VH6wkWQM/z9FD1RJ5wH/Pzeg9wBq9/4/KDGbuOzs/j8awj5wb+L+PwtT4ify1/4//eOF33TN/j/udCmX98L+P+AFzU56uP4/0ZZwBv2t/j/DJxS+f6P+P7S4t3UCmf4/pklbLYWO/j+X2v7kB4T+P4lropyKef4/evxFVA1v/j9sjekLkGT+P10ejcMSWv4/Tq8we5VP/j9AQNQyGEX+PzHRd+qaOv4/I2Iboh0w/j8U875ZoCX+PwaEYhEjG/4/9xQGyaUQ/j/ppamAKAb+P9o2TTir+/0/zMfw7y3x/T+9WJSnsOb9P6/pN18z3P0/oHrbFrbR/T+SC3/OOMf9P4OcIoa7vP0/dS3GPT6y/T9mvmn1wKf9P1hPDa1Dnf0/SeCwZMaS/T87cVQcSYj9PywC+NPLff0/HpObi05z/T8PJD9D0Wj9PwG14vpTXv0/8kWGstZT/T/j1ilqWUn9P9VnzSHcPv0/xvhw2V40/T+4iRSR4Sn9P6kauEhkH/0/m6tbAOcU/T+MPP+3aQr9P37Nom/s//w/b15GJ2/1/D9h7+ne8er8P1KAjZZ04Pw/RBExTvfV/D81otQFesv8PyczeL38wPw/GMQbdX+2/D8KVb8sAqz8P/vlYuSEofw/7XYGnAeX/D/eB6pTioz8P9CYTQsNgvw/wSnxwo93/D+zupR6Em38P6RLODKVYvw/ldzb6RdY/D+HbX+hmk38P3j+IlkdQ/w/ao/GEKA4/D9cIGrIIi78P02xDYClI/w/PkKxNygZ/D8w01Tvqg78PyJk+KYtBPw/E/WbXrD5+z8Ehj8WM+/7P/YW48215Ps/56eGhTja+z/YOCo9u8/7P8rJzfQ9xfs/vFpxrMC6+z+t6xRkQ7D7P558uBvGpfs/kA1c00ib+z+Cnv+Ky5D7P3Mvo0JOhvs/ZMBG+tB7+z9WUeqxU3H7P0jijWnWZvs/OXMxIVlc+z8qBNXY21H7PxyVeJBeR/s/DiYcSOE8+z//tr//YzL7P/BHY7fmJ/s/4tgGb2kd+z/Uaaom7BL7P8X6Td5uCPs/tovxlfH9+j+oHJVNdPP6P5mtOAX36Po/ij7cvHne+j98z390/NP6P25gIyx/yfo/X/HG4wG/+j9QgmqbhLT6P0ITDlMHqvo/NKSxCoqf+j8lNVXCDJX6PxbG+HmPivo/CFecMRKA+j/65z/plHX6P+t446AXa/o/3AmHWJpg+j/OmioQHVb6P8ArzsefS/o/sbxxfyJB+j+iTRU3pTb6P5TeuO4nLPo/hm9cpqoh+j93AABeLRf6P2iRoxWwDPo/WiJHzTIC+j9Ls+qEtff5PzxEjjw47fk/LtUx9Lri+T8gZtWrPdj5PxH3eGPAzfk/AogcG0PD+T/0GMDSxbj5P+apY4pIrvk/1zoHQsuj+T/Iy6r5TZn5P7pcTrHQjvk/rO3xaFOE+T+dfpUg1nn5P44POdhYb/k/gKDcj9tk+T9yMYBHXlr5P2PCI//gT/k/VFPHtmNF+T9G5Gpu5jr5Pzh1DiZpMPk/KQay3esl+T8al1WVbhv5Pwwo+UzxEPk//bicBHQG+T/uSUC89vv4P+Da43N58fg/0muHK/zm+D/D/Crjftz4P7SNzpoB0vg/ph5yUoTH+D+YrxUKB734P4lAucGJsvg/etFceQyo+D9sYgAxj534P17zo+gRk/g/T4RHoJSI+D9AFetXF374PzKmjg+ac/g/JDcyxxxp+D8VyNV+n174PwZZeTYiVPg/+Okc7qRJ+D/qesClJz/4P9sLZF2qNPg/zJwHFS0q+D++LavMrx/4P6++ToQyFfg/oE/yO7UK+D+S4JXzNwD4P4RxOau69fc/dQLdYj3r9z9mk4AawOD3P1gkJNJC1vc/SrXHicXL9z87RmtBSMH3PyzXDvnKtvc/HmiysE2s9z8Q+VVo0KH3PwGK+R9Tl/c/8hqd19WM9z/kq0CPWIL3P9Y85Ebbd/c/x82H/l1t9z+4Xiu24GL3P6rvzm1jWPc/nIByJeZN9z+NERbdaEP3P36iuZTrOPc/cDNdTG4u9z9hxAAE8SP3P1JVpLtzGfc/ROZHc/YO9z82d+sqeQT3PycIj+L7+fY/GJkymn7v9j8KKtZRAeX2P/y6eQmE2vY/7UsdwQbQ9j/e3MB4icX2P9BtZDAMu/Y/wv4H6I6w9j+zj6ufEab2P6QgT1eUm/Y/lrHyDheR9j+IQpbGmYb2P3nTOX4cfPY/amTdNZ9x9j9c9YDtIWf2P06GJKWkXPY/PxfIXCdS9j8wqGsUqkf2PyI5D8wsPfY/E8qyg68y9j8EW1Y7Mij2P/br+fK0HfY/6HydqjcT9j/ZDUFiugj2P8qe5Bk9/vU/vC+I0b/z9T+uwCuJQun1P59Rz0DF3vU/kOJy+EfU9T+Ccxawysn1P3QEumdNv/U/ZZVdH9C09T9WJgHXUqr1P0i3pI7Vn/U/OkhIRliV9T8r2ev92or1Pxxqj7VdgPU/DvsybeB19T8AjNYkY2v1P/EcetzlYPU/4q0dlGhW9T/UPsFL60v1P8XPZANuQfU/tmAIu/A29T+o8atycyz1P5qCTyr2IfU/ixPz4XgX9T98pJaZ+wz1P241OlF+AvU/YMbdCAH49D9RV4HAg+30P0LoJHgG4/Q/NHnIL4nY9D8mCmznC870PxebD5+Ow/Q/CCyzVhG59D/6vFYOlK70P+xN+sUWpPQ/3d6dfZmZ9D/Ob0E1HI/0P8AA5eyehPQ/spGIpCF69D+jIixcpG/0P5SzzxMnZfQ/hkRzy6la9D941RaDLFD0P2hmujqvRfQ/Wvdd8jE79D9MiAGqtDD0Pz0ZpWE3JvQ/L6pIGbob9D8gO+zQPBH0PxLMj4i/BvQ/A10zQEL88z/07db3xPHzP+Z+eq9H5/M/2A8eZ8rc8z/JoMEeTdLzP7oxZdbPx/M/rMIIjlK98z+eU6xF1bLzP4/kT/1XqPM/gHXztNqd8z9yBpdsXZPzP2OXOiTgiPM/VSje22J+8z9GuYGT5XPzPzhKJUtoafM/KdvIAute8z8bbGy6bVTzPwz9D3LwSfM//o2zKXM/8z/vHlfh9TTzP+Gv+ph4KvM/0kCeUPsf8z/E0UEIfhXzP7Vi5b8AC/M/pvOId4MA8z+YhCwvBvbyP4oV0OaI6/I/e6Zzngvh8j9sNxdWjtbyP17Iug0RzPI/UFlexZPB8j9B6gF9FrfyPzJ7pTSZrPI/JAxJ7Bui8j8VneyjnpfyPwcukFshjfI/+L4zE6SC8j/qT9fKJnjyP9vgeoKpbfI/zXEeOixj8j++AsLxrljyP7CTZakxTvI/oSQJYbRD8j+TtawYNznyP4RGUNC5LvI/dtfzhzwk8j9naJc/vxnyP1j5OvdBD/I/SorersQE8j88G4JmR/rxPy2sJR7K7/E/Hj3J1Uzl8T8QzmyNz9rxPwJfEEVS0PE/8++z/NTF8T/kgFe0V7vxP9YR+2vasPE/x6KeI12m8T+5M0Lb35vxP6rE5ZJikfE/nFWJSuWG8T+N5iwCaHzxP3930LnqcfE/cAh0cW1n8T9imRcp8FzxP1Mqu+ByUvE/RbtemPVH8T82TAJQeD3xPyjdpQf7MvE/GW5Jv30o8T8K/+x2AB7xP/yPkC6DE/E/7iA05gUJ8T/fsdediP7wP9BCe1UL9PA/wtMeDY7p8D+0ZMLEEN/wP6X1ZXyT1PA/loYJNBbK8D+IF63rmL/wP3moUKMbtfA/azn0Wp6q8D9cypcSIaDwP05bO8qjlfA/P+zegSaL8D8xfYI5qYDwPyIOJvErdvA/FJ/JqK5r8D8FMG1gMWHwP/fAEBi0VvA/6FG0zzZM8D/a4leHuUHwP8tz+z48N/A/vQSf9r4s8D+ulUKuQSLwP6Am5mXEF/A/kbeJHUcN8D+CSC3VyQLwP+iyoRmZ8O8/y9ToiJ7b7z+u9i/4o8bvP5EYd2epse8/dDq+1q6c7z9XXAVGtIfvPzp+TLW5cu8/HaCTJL9d7z8AwtqTxEjvP+LjIQPKM+8/xgVpcs8e7z+oJ7Dh1AnvP4xJ91Da9O4/bms+wN/f7j9RjYUv5cruPzSvzJ7qte4/F9ETDvCg7j/68lp99YvuP90Uouz6du4/wDbpWwBi7j+jWDDLBU3uP4Z6dzoLOO4/aZy+qRAj7j9MvgUZFg7uPy/gTIgb+e0/EgKU9yDk7T/1I9tmJs/tP9hFItYruu0/u2dpRTGl7T+eibC0NpDtP4Gr9yM8e+0/ZM0+k0Fm7T9G74UCR1HtPyoRzXFMPO0/DDMU4VEn7T/wVFtQVxLtP9J2or9c/ew/tZjpLmLo7D+YujCeZ9PsP3vcdw1tvuw/Xv6+fHKp7D9BIAbsd5TsPyRCTVt9f+w/B2SUyoJq7D/qhds5iFXsP82nIqmNQOw/sMlpGJMr7D+T67CHmBbsP3YN+PadAew/WS8/ZqPs6z88UYbVqNfrPx9zzUSuwus/ApUUtLOt6z/ltlsjuZjrP8jYopK+g+s/q/rpAcRu6z+OHDFxyVnrP3A+eODOROs/VGC/T9Qv6z82gga/2RrrPxmkTS7fBes//MWUneTw6j/f59sM6tvqP8IJI3zvxuo/pStq6/Sx6j+ITbFa+pzqP2tv+Mn/h+o/TpE/OQVz6j8xs4aoCl7qPxTVzRcQSeo/9/YUhxU06j/aGFz2Gh/qP706o2UgCuo/oFzq1CX16T+DfjFEK+DpP2ageLMwy+k/ScK/Ija26T8s5AaSO6HpPw8GTgFBjOk/8ieVcEZ36T/USdzfS2LpP7drI09RTek/mo1qvlY46T99r7EtXCPpP2DR+JxhDuk/Q/M/DGf56D8mFYd7bOToPwk3zupxz+g/7FgVWne66D/PelzJfKXoP7KcoziCkOg/lb7qp4d76D944DEXjWboP3jgMReNZug/"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAHDS/Dbcl4E/cNL8NtyXgT8h6bmb0KiBP2F0z44JxYE/c6nVlwztgT/oovZGhSuCPyfzIlSDaYI/cPtZnea3gj85j5eaNRaDP1xi7fHgioM/L3CaOZMLhD+AHfpAe5eEP0BVmKQCLYU/9lLJ//rThT8NRvF/A3mGPwJrpOKIH4c/Dr/TtzbDhz/9kKzx/VCIP2/OMeGG5Ig/EAE6JnlkiT9fA1MH7MuJP680AzY7Foo/NOrndEs/ij/0H75TyUOKP6aSxjddIYo/hnh1o9DWiT9b2R3dIWSJP1pwmtlqw4g/IWQb1ZAKiD+VJq0ENjOHP7LxGFYkP4Y/xcddMtUzhT8DWiaHGReEPy/106jf7oI/WYy8TfzAgT98PMi/+ZKAPy693qve034/oldUTcSUfD/9t0TM9lN6PxEn6/+AWXg/p8gzf6yWdj8Ls5AeNe90Pzd5e15mdHM//XORUOsncj/Q3U11GwpxP4GJARUXGnA/zkOhnc2rbj8qi68I11htP+e1oiIxWWw/dfZ+5Yehaz89gGN6v0JrPwN14E8EDGs/zAZG0Lz0aj/tG5ZrFPRqP+B+mR1s8Wo/gbKMsl0naz/rM9jIGFxrP1monrfDi2s/txc9FdaWaz/35yK2sLxrP80Kz7+/02s/8ybJhJgtbD+rJPE2VUlsP3XLHD4xjGw/XxYOUw26bD8jifNL7x5tPxrugIBzjm0/assT4Aswbj/JGkfaJgRvPzjOjub9C3A/OrCC4h/lcD8oIBqv2NJxP78CX74D+HI/qQya0PtZdD+tl8By/BB2P1NXjkR//nc/g4N2E8Qwej/dXu7NiOJ8P5lZknt1rX8/xL6JbOpagT8CIKw9aPmCP/GCllWDpYQ/5nnufEdzhj/olFzfIkGIP7runYu2Doo/610Lu0LUiz84m9rjCIqNP54uBIAAPY8/CdLd7A1okD8LAeRsdTeRPyDTco295ZE/6jBGUQeJkj/EeqV/Vh6TP6zO4g6Ko5M/ld5rLPsdlD/53tj68p2UPyOgLLUrDpU/ci3A+gp9lT+FP6MhtPiVP3NWE3r6eZY/O0MVvj8Ylz+DNeumsMmXPzT89CPXh5g/IavbdZRgmT/uZ4fSWmCaP9v0MB8EeJs/9HeAbreznD8snvJGhBCeP+YamaYgh58/3D90QMqKoD9YCjmjz12hP4pFZAJHNaI/4JcPX98Woz8cEnzvcPejP7+Ue6IVz6Q/hYDk4pampT8EvBenAm2mP538cv7YMKc/9mIV4sDfpz/+HGcCGIOoP2FK1ArvEKk/RX6/g42TqT+TlBC0af+pP+2dFE4QYqo/oa/SEGa4qj8aIe69SQarP0jeOq11Tas/MP011WGSqz9hQXxAf+WrP4fefDdeP6w/MrJnCMiqrD9JRSdLeTGtP8eAKf0DyK0/TO62eG6Crj94Pr5zEFevP6pMuueHJbA/yvrXlfiusD9endkMkkaxPxvQB+Qs8bE/PDJ7366nsj8taimmlWOzP+oAQI9nKLQ/O0fM8evztD8uGOHMAsa1P1AoLtvQlbY/YU5luZ9ktz8+2c+HlTO4P5GM7rIUAbk/REZcRnXGuT/iCA7GJI66P3GPzj+EULs/YnTBaNcRvD/KEpAHQNK8PzZqDC4Jjr0/Hr9uKRFMvj9KPGjZlAu/PxFKKMfOyr8/9qrOQAtCwD+GAROF/J/AP6G2brSG/cA/PY2q3yZVwT8J9szk2q3BP8p/9QmNAsI/yiWS2JpPwj+N3AR8aZ3CP0tcQYEP48I/pXS/IlUjwz8CoC5Ztl/DP5jj8uEbmcM/ogjRAd3Rwz/K855YngjEP1ME6FLkQcQ/u+KXDWN7xD9KuiGmEr3EP3HiQBHSAcU/sEb9IrdQxT98AkH4a6bFP7bl2trUBsY/+TirO5Jvxj8HrvIaT+TGPzV1cEDVZMc/m0V8XJjtxz8Tv84f7n/IP7J3aLUqGMk/g1d2nli3yT9kpZAWqV7KP6OLd5AiCMs/GckUV7u1yz8h8JrXt2rMP+ZP3D2VIc0/rzwDhaPezT86l1+cXKLOP/pEA60EZ88/475XGr0b0D8Sp/u5Z4nQP9BDAla1+tA/fnFcCxZx0T8iQrAHT+7RP76wMf+WcNI/mQkdcLz40j9vEi5DuoXTP6a+IgKDF9Q/C0Y7Gxet1D+HEu7S1kbVPzgYSv+w3tU/u5duO7h21j/L7X6AERHXP/9iK6Zwp9c/MM5+5PQ72D/QZ5gRfszYPyDLHCw+Wtk/IBuAFOfm2T8a05D73G7aPxu+pteE9to/VoJuRxh/2z9qYrzffwTcPwRGrOX3jdw/xH0axZoW3T+A9bYxDqXdP6x050ADON4/dTPJb/XQ3j/tKKNYKW7fP+KInNuECeA/SBjg1UVe4D9myqfgUbbgPzqmpbCIEeE/pWCodeFu4T9LZrGRas3hP3Ptm+hCLeI/SwOzBFCO4j91o0JUTvDiP4YUBD2MUuM//w4DYp+z4z+jPKG1ZRTkPxAS1pM4deQ/Qn6a1w/V5D/FZmDlTTXlPx//YaerleU/Orqn7Mn05T9vmDF2cFXmP/vZqN2ot+Y/2zYCAiIa5z+VeVfinoHnP2/LfTSh6+c/upt86HBZ6D+W2x3NUM7oP2Sbh89pRuk/POr2og3G6T/Ummf7RUzqP8+xbf+W2Oo/M0OI+Jho6z+5/zyH7//rPwISGa9rnOw/TyiHyQw97T+J6It0KeHtP8ojrJHPiO4/NPzw0xYz7z8oKFeBHeDvP9Jb9uFgRvA/7cRE4UWd8D8tVyzW0PTwP2FsLFcSTfE/Lx3gyQGm8T968tVFuf/xP33SeNatWfI/9VS2b5W08j+paiAtHhHzP1cmwFJCbvM/lE2k807N8z/FNo2Ppy30PwnwXkFIj/Q/j5WiOILy9D+JloPeClf1P+1S2oN7u/U/hfyIuVog9j9tWX5TvoP2Pzem2K895/Y/TlFE8C1K9z8EPaaPHaz3P5UJkef4C/g//l0DNMRq+D+jKwCAPsj4P/y5gxVsJPk/OfbOskx/+T8vVnP9Etn5PyNp0YrxMfo/n6myvKWJ+j9HL/YXiN/6PwkflcO9Nfs/v5uadVmK+z8KVgesct77Pw4XaxYpMvw/BaOi38GF/D+hWDnuFNj8PxmiErSQKf0/jAdRVQt5/T9l4TNbesj9P7JByI5BGP4/lBxpVcdm/j/H2zEAvrf+P8tFwO/0B/8/07niHhpa/z/1ei1xxK//P2MSbnFrBABAEHuy1FcyAEBwKy4WSmIAQC2bYd9VlABAuQwvy8zIAECcKARarP4AQL3mEk7ANgFAUjFf5tpwAUDycvLW16sBQOysxXwi5wFAllr5f1kiAkCDdB1I+lwCQOBFOekglgJAWCc2bJLNAkDmTXZwQQMDQCbBR8O+NgNAPoWcO3JnA0Cmlokpa5UDQBUON7e1wANA8Zr3XiDpA0DldskF1w4EQNG5A6+lMgRAexqv2pdUBEA4VNL2knUEQCTUH/V5lQRAL5tOuFe1BEB9b5GDdNQEQCbcnzMC8wRAYcET6AsSBUClRNmJ5jEFQCip1mwyUgVAgtS/AMJyBUAv2eiq0pMFQOG5cpz/tAVAvcQh4bLWBUArGlu2D/kFQByeaa80GwZA3XIErVY9BkC/2F0+L18GQMj0u3wIgAZAXK+T+62fBkB/473CUr0GQJF5bFKV2AZAAK7oTNnxBkCkTySXDgkHQPKW4I+EHAdA50VLZ84rB0AlerZmCDcHQG5LNGWmPgdA/s+LHNpAB0BRMOb4Dj8HQBvJbfiDOAdA5To8Qr8tB0D6Vc/9MB8HQLR/OY9yDAdA5P3eujH2BkDg+1dl8dwGQNrawhhPwAZAgOq8F0ShBkDA9imps38GQMq9KnNKWwZAEwbI54U1BkDGQDRzng0GQKqbq2kl5AVAkcwA9Ky4BUDg4AVZs4oFQDq6a8uYWgVACbrCmOUnBUDGNyaC+/IEQDGpwIqKuwRAbWOspKSBBEBlqeyha0UEQIVl/IVnBgRAJ1CIFijFA0DNyrt1IoEDQJY/WliWOwNAx1ShtxL0AkDK61XLuqoCQJxSetp2XwJAw53m/C4TAkBJ3sf4h8UBQMBuEetIdgFAxk8iF6AlAUDa8y/thdMAQB2Tc+42gABAgl69688rAEDQ1QhBfKz/PyOycwOU/f4/nYCLpQ9M/j8EU2NdUJj9P5QJwNL84Pw/5Ig0nPwm/D9Gnf/4pGr7P3zXWCxfrPo/CFxfRN3s+T/EIPLdxCv5P7xR79iRafg/y0NqQnSm9z+ug2AooeX2P/kilAyVJvY/BC6LJglo9T97vDNg2qv0PzZdgFhT8/M/lhRWgzE+8z+z63/ozIzyP25Z0mLr3fE/SiVml0wz8T/bSoE0EY3wPyIrN0fH1e8/QQJkxhiZ7j9W+ySnmmTtPx7EFbaWN+w/ql/ZE0YR6z/N4qHl1/LpP3Xg+ozW2eg/E5W49vfG5z8VdWzfp7rmP0fQcr20s+U/PicOdPO15D9++PmCEb3jP30O5C3hyuI/voEJP2rf4T/6Qqb+nfvgPw76zOivH+A/aEXwoP+X3j/CiEdDkgTdP7/AROohgds/UK0BvYQO2j8JkeVLjqrYP0zobP03Wtc/8rHAqg8d1j+NElg8JPPUPzmTTKmj2NM/6Q1ftKfR0j/bD/Hx1trRPy0K9ZLT9NA/5KfxXlwf0D/COEmpPrDOP7zz6I/COM0/+blw563dyz8CyCIfn53KP0BuqDRDa8k/i/KYYstOyD8JKA/HoknHPyOTxfWmTMY/mycl7cRkxT/01ZAIt4PEPyXzfNI2r8M/LRll2aHhwj9Lz/svqRvCP1EXoiMKW8E/3NQv26iewD9yyFkQF8u/Pxn41M23br4/c3020IcWvT88P5k53MS7P2zsO6R6e7o/xinx0QxDuT/kDIA1Ah+4Py7mHacKA7c/1iWgRhb9tT/CMCCb7QS1PwiYt13jHrQ/xgTjjWlOsz/8iMmPz4+yP7n11e2H3LE/8oxdV8xAsT/Qq6/obLWwP6YB3W6dN7A/J1fkCAyErz9H8HANW7muPzbtpddo/K0/TAKu+GxLrT9Xqo2yxp6sPy3cuFDZ86s/tpIvuxxIqz+BxoYakJ6qP5yal/Jf7Kk/gtaoV1EtqT8Lz14M1nGoP1tZdlR9qqc/JYjbDVPepj/GIWjZ0wSmP2w2JszIJqU/7G2Sdlo4pD8hjydqdEWjP37+7WZCRqI/4wsG/FlCoT/EcrGIRjmgP7uYwLHxWp4/ivrihFA8nD9S+xVRLy2aP9BgFskIKpg/Z34e3Rw2lj89NZ2zQWCUPx+Cw8OWqZI/axrVIgobkT+VJLZkBFOPP0hpOudx2ow/5tSNyI66ij8sFHoWaOuIPxD1HtUEcoc/FuG2C6Nehj/emdwdBZGFP5G8LqWP+4Q/uMx1WQSQhD9cSW5kaUKEP4C7nkBUIoQ/umSBMzwQhD8gLTUMkBeEPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3038","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3039"}}},"glyph":{"type":"object","name":"Patch","id":"p3034","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3035","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3036","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2980","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2966"},{"id":"p2967"},{"id":"p2969"},{"type":"object","name":"SaveTool","id":"p2970"},{"id":"p2971"},{"id":"p3738"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2988","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2989","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2990"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2991"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2993","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2994","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2995"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2996"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2997","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2998","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2999"},"axis_label":"$$\\chi^{2}_{\\nu}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p3000"},"major_label_text_alpha":1,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2983","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2984","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2985"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2986"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2987","attributes":{"axis":{"id":"p2983"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2992","attributes":{"dimension":1,"axis":{"id":"p2988"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":60,"min_border_bottom":2,"min_border_left":0,"min_border_right":10}},0,3],[{"type":"object","name":"Figure","id":"p2657","attributes":{"x_range":{"id":"p3020"},"y_range":{"type":"object","name":"Range1d","id":"p3240","attributes":{"start":1.06,"end":1.29}},"x_scale":{"type":"object","name":"LinearScale","id":"p2666"},"y_scale":{"type":"object","name":"LinearScale","id":"p2667"},"title":{"type":"object","name":"Title","id":"p2664","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3047","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3041","attributes":{"selected":{"type":"object","name":"Selection","id":"p3042","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3043"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"9Ovk2XDPJkBAk40NPc8mQMAUG4a4ziZAsujViQjPJkD06+TZcM8mQLkeJ2F60SZAf1Fp6IPTJkBEhKtvjdUmQAq37faW1yZA1zreCqrXJkDQ6S9+oNkmQL5EnsTV2iZAlRxyBarbJkBbT7SMs90mQPbDV13M3SZAIIL2E73fJkDjZthK2+AmQOa0OJvG4SZAfZxOIZ7jJkCs53oi0OMmQHEavanZ5SZAp5x2lSzmJkA3Tf8w4+cmQPh7XdiK6CZA/H9BuOzpJkAwlXKAwOomQMKygz/26yZALG+rsOPsJkCH5cXG/+0mQDpi9Yf77iZATRgITgnwJkCMae+jAvEmQBJLStUS8iZAiAsISfDyJkDYfYxcHPQmQMyz5am89CZAnbDO4yX2JkDkiU37XPYmQMAjQ3nx9yZAYuMQay/4JkDhIOl+evkmQCgWU/I4+iZAgz3mMcz6JkDMe1sv1/smQO5IlXlC/CZAU3wgxID8JkDuSJV5QvwmQDrSJegP/CZAKBZT8jj6JkBk4xBrL/gmQJ2wzuMl9iZA2H2MXBz0JkAr/fr3d/ImQBJLStUS8iZATRgITgnwJkB/X9TKIO8mQIblxcb/7SZAkqXSxRTsJkDCsoM/9usmQPx/Qbjs6SZA56P1LqboJkA3Tf8w4+cmQHEavanZ5SZAVilpYH7lJkCs53oi0OMmQN97wNCr4iZA5rQ4m8bhJkBirKy+L+AmQCCC9hO93yZA/Ri91+3dJkBbT7SMs90mQD9iVF3O2yZAlBxyBarbJkAxfsXNxNkmQNDpL36g2SZAwX0FotjXJkAKt+32ltcmQJynApoU1iZARISrb43VJkBfVahwgdQmQH5RaeiD0yZAdWTdii7TJkBVcvMa9dEmQLoeJ2F60SZAOPL2O+PQJkAAIWg3AdAmQPTr5NlwzyZAv4Vn7GnVJkBEhKtvjdUmQB67ONL41SZAcpVAJOjWJkAKt+32ltcmQCR0W/Er2CZA0OkvfqDZJkAK0G0Sy9kmQA5Qtfql2yZAlRxyBarbJkCKsyB6kN0mQFtPtIyz3SZAJ2VvE5PfJkAggvYTvd8mQLuj7hLF4SZA5rQ4m8bhJkCs53oi0OMmQGRjUUY15CZAcRq9qdnlJkD+voXhC+cmQDdN/zDj5yZA/H9BuOzpJkC6fjf7IuomQMKygz/26yZARhExOUXtJkCG5cXG/+0mQE0YCE4J8CZASnVzzAfxJkASS0rVEvImQNh9jFwc9CZAnbDO4yX2JkDmPhwZhfYmQA8MBwsd9yZAWfpAfYH2JkCcsM7jJfYmQLgQ5mNc9SZA2H2MXBz0JkCprQll6fMmQM3E+dA68iZAEUtK1RLyJkCLlXAnXvAmQEwYCE4J8CZAWiZ5vF/uJkCH5cXG/+0mQNDcGlVQ7CZAwrKDP/brJkA2ig0NMeomQPx/Qbjs6SZAuz3QU/DnJkA2Tf8w4+cmQHEavanZ5SZALK4KH4vlJkCs53oi0OMmQE+U7Inp4iZA5rQ4m8bhJkDJUPuS+t8mQCCC9hO93yZAWk+0jLPdJkDsG0xWvNwmQJUccgWq2yZA0OkvfqDZJkDw+JhzrdgmQAq37faW1yZAdmujLavVJkBFhKtvjdUmQI/VmnkU1SZAv4Vn7GnVJkA="},"shape":[154],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"DS0x5PSP8z85/Kxt7pLzP9awQLN8oPM/cmXU+Aqu8z/wBRciBbHzP2tvvXE2u/M/w9OWTBq78z+NwHA+ZrbzPxrvT5JprvM/cmXU+Aqu8z8ChrjdiKbzP9awQLN8oPM/Fa3lAzed8z+//2O2aZPzPzn8rG3ukvM/3qyQqfCK8z+cRxkoYIXzP6ZEAZF3gfM/AJOF4tF38z/SBlck7nbzP3LcXXcybPM/ZN7xnENq8z8y0l71zWDzP8cpXle1XPM/I+lQwnVU8z8qdcoRJ0/zP9zNl7CeR/M/jsA2zJhB8z8M/1ewjzrzP/ILo4YKNPM/vfh/cCwt8z9VVw9BfCbzP4Dy1ZsfH/M/uKJ7++0Y8z87RQQIBBDzPxzu57VfC/M/zyzKQ3H/8j9/OVRw0f3yP+OEwCpD8PI/DsLMgb/t8j9G0CzltOLyPyAoNKc82vI/qhuZnybV8j8NZwVamMfyP1wPbQ4YvvI/cLJxFAq68j9gaX/SAbDyP9T93c57rPI/GJ1HxL6l8j+D9ZwyH6LyP2/62TJMofI/cqBhteel8j/U/d3Oe6zyP1rt6CWzrfI/kqDK+a+18j9wsnEUCrryPzDLggqHvvI/DWcFWpjH8j/w4eiSFcjyP94v44WTz/I/qhuZnybV8j+gV0iX9tfyPwxCxmjm4PI/RtAs5bTi8j9G+pGSHeryP+OEwCpD8PI/SJuahsX08j9/OVRw0f3yP64D3FBZAPM/HO7ntV8L8z/gNetgyAzzP7iie/vtGPM/SBospNoZ8z9VVw9BfCbzPxZGQ192J/M/8gujhgo08z9/cWL6ATbzP47ANsyYQfM/2tAcH1RG8z8qdcoRJ0/zP4rZWIWeWfM/xileV7Vc8z9k3vGcQ2rzP+9z7wMGcfM/AJOF4tF38z+dRxkoYIXzPw0tMeT0j/M/AJOF4tF38z9i3nS0+nTzP2Te8ZxDavM/xyleV7Vc8z8dNO8M2lXzPyp1yhEnT/M/Pae5Ki5D8z+OwDbMmEHzP/ILo4YKNPM//rac9u4z8z9VVw9BfCbzP6hZyz+WJfM/uKJ7++0Y8z9MyLUl4xfzPxzu57VfC/M/3Y5Yf1YL8z/1gv4Ps//yP385VHDR/fI/yrLV4W/18j/jhMAqQ/DyPwI+ndZR7PI/jOUYG5Tj8j9G0CzltOLyP+STfSdQ2vI/qhuZnybV8j8RiaDb3dHyPxKkZWo4yvI/DWcFWpjH8j85wl9FK8TyP5Jrcb/OwfI/IPm5z5/F8j8NZwVamMfyP6obmZ8m1fI/RtAs5bTi8j+/V17PeObyP+OEwCpD8PI/jKS6ccP78j9/OVRw0f3yPxvu57VfC/M/R0FoNIEM8z+4onv77RjzP9x9rJ4wG/M/VVcPQXwm8z8MPM7m8ijzP/ILo4YKNPM/fbC/l1E28z+OwDbMmEHzPyvuK9lOQ/M/KnXKESdP8z9H8xNCeU/zP4/KFvIsW/M/xyleV7Vc8z9xW/C5ImbzP2Te8ZxDavM/E2Vvcydw8z8Ak4Xi0XfzP+K/Qo4CefM/NI8Zjt2B8z+dRxkoYIXzP+h1B+UJivM/gC2QxP2Q8z85/Kxt7pLzP3Q6g4+ylfM/Ofysbe6S8z+Ebsw8G5LzP51HGShghfM/AJOF4tF38z8="},"shape":[154],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3048","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3049"}}},"glyph":{"type":"object","name":"Patch","id":"p3044","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3045","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3046","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3056","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3050","attributes":{"selected":{"type":"object","name":"Selection","id":"p3051","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3052"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"9Ovk2XDPJkBAk40NPc8mQMAUG4a4ziZAsujViQjPJkD06+TZcM8mQLkeJ2F60SZAf1Fp6IPTJkBEhKtvjdUmQAq37faW1yZA1zreCqrXJkDQ6S9+oNkmQL5EnsTV2iZAlRxyBarbJkBbT7SMs90mQPbDV13M3SZAIIL2E73fJkDjZthK2+AmQOa0OJvG4SZAfZxOIZ7jJkCs53oi0OMmQHEavanZ5SZAp5x2lSzmJkA3Tf8w4+cmQPh7XdiK6CZA/H9BuOzpJkAwlXKAwOomQMKygz/26yZALG+rsOPsJkCH5cXG/+0mQDpi9Yf77iZATRgITgnwJkCMae+jAvEmQBJLStUS8iZAiAsISfDyJkDYfYxcHPQmQMyz5am89CZAnbDO4yX2JkDkiU37XPYmQMAjQ3nx9yZAYuMQay/4JkDhIOl+evkmQCgWU/I4+iZAgz3mMcz6JkDMe1sv1/smQO5IlXlC/CZAU3wgxID8JkDuSJV5QvwmQDrSJegP/CZAKBZT8jj6JkBk4xBrL/gmQJ2wzuMl9iZA2H2MXBz0JkAr/fr3d/ImQBJLStUS8iZATRgITgnwJkB/X9TKIO8mQIblxcb/7SZAkqXSxRTsJkDCsoM/9usmQPx/Qbjs6SZA56P1LqboJkA3Tf8w4+cmQHEavanZ5SZAVilpYH7lJkCs53oi0OMmQN97wNCr4iZA5rQ4m8bhJkBirKy+L+AmQCCC9hO93yZA/Ri91+3dJkBbT7SMs90mQD9iVF3O2yZAlBxyBarbJkAxfsXNxNkmQNDpL36g2SZAwX0FotjXJkAKt+32ltcmQJynApoU1iZARISrb43VJkBfVahwgdQmQH5RaeiD0yZAdWTdii7TJkBVcvMa9dEmQLoeJ2F60SZAOPL2O+PQJkAAIWg3AdAmQPTr5NlwzyZA"},"shape":[87],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"DS0x5PSP8z85/Kxt7pLzP9awQLN8oPM/cmXU+Aqu8z/wBRciBbHzP2tvvXE2u/M/w9OWTBq78z+NwHA+ZrbzPxrvT5JprvM/cmXU+Aqu8z8ChrjdiKbzP9awQLN8oPM/Fa3lAzed8z+//2O2aZPzPzn8rG3ukvM/3qyQqfCK8z+cRxkoYIXzP6ZEAZF3gfM/AJOF4tF38z/SBlck7nbzP3LcXXcybPM/ZN7xnENq8z8y0l71zWDzP8cpXle1XPM/I+lQwnVU8z8qdcoRJ0/zP9zNl7CeR/M/jsA2zJhB8z8M/1ewjzrzP/ILo4YKNPM/vfh/cCwt8z9VVw9BfCbzP4Dy1ZsfH/M/uKJ7++0Y8z87RQQIBBDzPxzu57VfC/M/zyzKQ3H/8j9/OVRw0f3yP+OEwCpD8PI/DsLMgb/t8j9G0CzltOLyPyAoNKc82vI/qhuZnybV8j8NZwVamMfyP1wPbQ4YvvI/cLJxFAq68j9gaX/SAbDyP9T93c57rPI/GJ1HxL6l8j+D9ZwyH6LyP2/62TJMofI/cqBhteel8j/U/d3Oe6zyP1rt6CWzrfI/kqDK+a+18j9wsnEUCrryPzDLggqHvvI/DWcFWpjH8j/w4eiSFcjyP94v44WTz/I/qhuZnybV8j+gV0iX9tfyPwxCxmjm4PI/RtAs5bTi8j9G+pGSHeryP+OEwCpD8PI/SJuahsX08j9/OVRw0f3yP64D3FBZAPM/HO7ntV8L8z/gNetgyAzzP7iie/vtGPM/SBospNoZ8z9VVw9BfCbzPxZGQ192J/M/8gujhgo08z9/cWL6ATbzP47ANsyYQfM/2tAcH1RG8z8qdcoRJ0/zP4rZWIWeWfM/xileV7Vc8z9k3vGcQ2rzP+9z7wMGcfM/AJOF4tF38z+dRxkoYIXzPw0tMeT0j/M/"},"shape":[87],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3057","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3058"}}},"glyph":{"type":"object","name":"Line","id":"p3053","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3054","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3055","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3065","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3059","attributes":{"selected":{"type":"object","name":"Selection","id":"p3060","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3061"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"RYSrb43VJkC/hWfsadUmQI7VmnkU1SZARYSrb43VJkB1a6Mtq9UmQAq37faW1yZA8PiYc63YJkDQ6S9+oNkmQJUccgWq2yZA7BtMVrzcJkBbT7SMs90mQCCC9hO93yZAyVD7kvrfJkDmtDibxuEmQE+U7Inp4iZArOd6ItDjJkAsrgofi+UmQHIavanZ5SZANk3/MOPnJkC6PdBT8OcmQPx/Qbjs6SZANooNDTHqJkDCsoM/9usmQNDcGlVQ7CZAh+XFxv/tJkBbJnm8X+4mQE0YCE4J8CZAi5VwJ17wJkASS0rVEvImQM3E+dA68iZAqa0JZenzJkDYfYxcHPQmQLgQ5mNc9SZAnbDO4yX2JkBZ+kB9gfYmQA8MBwsd9yZA5j4cGYX2JkCdsM7jJfYmQNh9jFwc9CZAEktK1RLyJkBKdXPMB/EmQEwYCE4J8CZAhuXFxv/tJkBGETE5Re0mQMKygz/26yZAuX43+yLqJkD8f0G47OkmQDdN/zDj5yZA/r6F4QvnJkBxGr2p2eUmQGRjUUY15CZArOd6ItDjJkDmtDibxuEmQLuj7hLF4SZAIIL2E73fJkAnZW8Tk98mQFtPtIyz3SZAirMgepDdJkCVHHIFqtsmQA5Qtfql2yZACtBtEsvZJkDQ6S9+oNkmQCR0W/Er2CZACrft9pbXJkBylUAk6NYmQB+7ONL41SZARYSrb43VJkBXcbUCHtkmQNDpL36g2SZAfwowz7zZJkCYQ6b3udomQJUccgWq2yZA6L8F8CfcJkBbT7SMs90mQKaWtgzZ3SZAL3DYJbbfJkAggvYTvd8mQOa0OJvG4SZAMxkJDs7hJkCs53oi0OMmQCRJIzE55CZAcRq9qdnlJkC8253z/eYmQDZN/zDj5yZA/H9BuOzpJkA4WOGTCuomQMKygz/26yZAyjpZMHbtJkCI5cXG/+0mQE0YCE4J8CZAEktK1RLyJkD0/BIkU/MmQMPaHnjz8iZAEktK1RLyJkDZHxs21PEmQIMyP2ZM8CZATBgITgnwJkCMhHVChu4mQIblxcb/7SZABUpBtZnsJkDCsoM/9usmQBdY6T6S6iZA/H9BuOzpJkB4LakKaegmQDZN/zDj5yZAiUBdnAfmJkBxGr2p2eUmQKzneiLQ4yZAF3JR/mHjJkDmtDibxuEmQGSligVm4CZAIIL2E73fJkBbT7SMs90mQC8jAjNl3CZAlRxyBarbJkDP6S9+oNkmQIl5Hih+2SZAV3G1Ah7ZJkA="},"shape":[118],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"Y950tPp08z8Ak4Xi0XfzP51HGShghfM/hG7MPBuS8z85/Kxt7pLzP3Q6g4+ylfM/Ofysbe6S8z+ALZDE/ZDzP+h1B+UJivM/nEcZKGCF8z80jxmO3YHzP+K/Qo4CefM/AJOF4tF38z8TZW9zJ3DzP2Te8ZxDavM/cVvwuSJm8z/HKV5XtVzzP4/KFvIsW/M/R/MTQnlP8z8qdcoRJ0/zPyvuK9lOQ/M/jsA2zJhB8z99sL+XUTbzP/ILo4YKNPM/DDzO5vIo8z9VVw9BfCbzP9x9rJ4wG/M/uKJ7++0Y8z9HQWg0gQzzPxzu57VfC/M/fzlUcNH98j+MpLpxw/vyP+OEwCpD8PI/v1dez3jm8j9G0CzltOLyP6obmZ8m1fI/DWcFWpjH8j8h+bnPn8XyP5Jrcb/OwfI/OcJfRSvE8j8NZwVamMfyPxKkZWo4yvI/EYmg293R8j+qG5mfJtXyP+STfSdQ2vI/RtAs5bTi8j+M5RgblOPyPwI+ndZR7PI/44TAKkPw8j/KstXhb/XyP385VHDR/fI/9YL+D7P/8j/ejlh/VgvzPxzu57VfC/M/TMi1JeMX8z+4onv77RjzP6hZyz+WJfM/VVcPQXwm8z/+tpz27jPzP/ILo4YKNPM/jsA2zJhB8z89p7kqLkPzPyp1yhEnT/M/HTTvDNpV8z/HKV5XtVzzP2Te8ZxDavM/Y950tPp08z9k3vGcQ2rzPxo3bZGQX/M/xyleV7Vc8z8qdcoRJ0/zP25zmnLJRvM/jsA2zJhB8z8BIo20SjXzP/ILo4YKNPM/VVcPQXwm8z/vBN+oTSbzP5IZ9HMZGfM/uKJ7++0Y8z+I8h+jbw3zPxzu57VfC/M/SjuJggQD8z9/OVRw0f3yPzIgyyKC+fI//r0Ggrbw8j/jhMAqQ/DyP8LiI0D95/I/RtAs5bTi8j8GjaAYheDyP0Sgw0XK2vI/Jzv57qDZ8j9G0CzltOLyP+KEwCpD8PI/QgazlGb68j9+OVRw0f3yPxzu57VfC/M/EQuEPEEN8z+4onv77RjzP4pDjId7HPM/VVcPQXwm8z/qvB0psyrzP/ILo4YKNPM/A+SXBzY48z+OwDbMmEHzP0RHKHzRRPM/KnXKESdP8z/hhZwaMVDzP0eG+y7DWvM/xyleV7Vc8z/QrsX+oWTzP2Te8ZxDavM/lpqc4lVt8z/eCHfwlHTzPwCTheLRd/M/OtxCbwd68z+4OklbrnjzPwCTheLRd/M/ZN7xnENq8z8="},"shape":[118],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3066","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3067"}}},"glyph":{"type":"object","name":"Patch","id":"p3062","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3063","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3064","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3074","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3068","attributes":{"selected":{"type":"object","name":"Selection","id":"p3069","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3070"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"RYSrb43VJkC/hWfsadUmQI7VmnkU1SZARYSrb43VJkB1a6Mtq9UmQAq37faW1yZA8PiYc63YJkDQ6S9+oNkmQJUccgWq2yZA7BtMVrzcJkBbT7SMs90mQCCC9hO93yZAyVD7kvrfJkDmtDibxuEmQE+U7Inp4iZArOd6ItDjJkAsrgofi+UmQHIavanZ5SZANk3/MOPnJkC6PdBT8OcmQPx/Qbjs6SZANooNDTHqJkDCsoM/9usmQNDcGlVQ7CZAh+XFxv/tJkBbJnm8X+4mQE0YCE4J8CZAi5VwJ17wJkASS0rVEvImQM3E+dA68iZAqa0JZenzJkDYfYxcHPQmQLgQ5mNc9SZAnbDO4yX2JkBZ+kB9gfYmQA8MBwsd9yZA5j4cGYX2JkCdsM7jJfYmQNh9jFwc9CZAEktK1RLyJkBKdXPMB/EmQEwYCE4J8CZAhuXFxv/tJkBGETE5Re0mQMKygz/26yZAuX43+yLqJkD8f0G47OkmQDdN/zDj5yZA/r6F4QvnJkBxGr2p2eUmQGRjUUY15CZArOd6ItDjJkDmtDibxuEmQLuj7hLF4SZAIIL2E73fJkAnZW8Tk98mQFtPtIyz3SZAirMgepDdJkCVHHIFqtsmQA5Qtfql2yZACtBtEsvZJkDQ6S9+oNkmQCR0W/Er2CZACrft9pbXJkBylUAk6NYmQB+7ONL41SZARYSrb43VJkA="},"shape":[67],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"Y950tPp08z8Ak4Xi0XfzP51HGShghfM/hG7MPBuS8z85/Kxt7pLzP3Q6g4+ylfM/Ofysbe6S8z+ALZDE/ZDzP+h1B+UJivM/nEcZKGCF8z80jxmO3YHzP+K/Qo4CefM/AJOF4tF38z8TZW9zJ3DzP2Te8ZxDavM/cVvwuSJm8z/HKV5XtVzzP4/KFvIsW/M/R/MTQnlP8z8qdcoRJ0/zPyvuK9lOQ/M/jsA2zJhB8z99sL+XUTbzP/ILo4YKNPM/DDzO5vIo8z9VVw9BfCbzP9x9rJ4wG/M/uKJ7++0Y8z9HQWg0gQzzPxzu57VfC/M/fzlUcNH98j+MpLpxw/vyP+OEwCpD8PI/v1dez3jm8j9G0CzltOLyP6obmZ8m1fI/DWcFWpjH8j8h+bnPn8XyP5Jrcb/OwfI/OcJfRSvE8j8NZwVamMfyPxKkZWo4yvI/EYmg293R8j+qG5mfJtXyP+STfSdQ2vI/RtAs5bTi8j+M5RgblOPyPwI+ndZR7PI/44TAKkPw8j/KstXhb/XyP385VHDR/fI/9YL+D7P/8j/ejlh/VgvzPxzu57VfC/M/TMi1JeMX8z+4onv77RjzP6hZyz+WJfM/VVcPQXwm8z/+tpz27jPzP/ILo4YKNPM/jsA2zJhB8z89p7kqLkPzPyp1yhEnT/M/HTTvDNpV8z/HKV5XtVzzP2Te8ZxDavM/Y950tPp08z8="},"shape":[67],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3075","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3076"}}},"glyph":{"type":"object","name":"Line","id":"p3071","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3072","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3073","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3083","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3077","attributes":{"selected":{"type":"object","name":"Selection","id":"p3078","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3079"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"0OkvfqDZJkBWcbUCHtkmQIp5Hih+2SZA0OkvfqDZJkCVHHIFqtsmQC8jAjNl3CZAW0+0jLPdJkAggvYTvd8mQGSligVm4CZA5rQ4m8bhJkAXclH+YeMmQKzneiLQ4yZAcRq9qdnlJkCJQF2cB+YmQDdN/zDj5yZAeC2pCmnoJkD8f0G47OkmQBhY6T6S6iZAwrKDP/brJkAFSkG1mewmQIblxcb/7SZAjIR1QobuJkBNGAhOCfAmQIMyP2ZM8CZA2R8bNtTxJkASS0rVEvImQMPaHnjz8iZA9PwSJFPzJkASS0rVEvImQE0YCE4J8CZAiOXFxv/tJkDKOlkwdu0mQMKygz/26yZAN1jhkwrqJkD8f0G47OkmQDdN/zDj5yZAvNud8/3mJkBxGr2p2eUmQCRJIzE55CZAred6ItDjJkAzGQkOzuEmQOW0OJvG4SZAIIL2E73fJkAvcNgltt8mQKWWtgzZ3SZAW0+0jLPdJkDovwXwJ9wmQJUccgWq2yZAmEOm97naJkB/CjDPvNkmQNDpL36g2SZAIZZ4Z83cJkBbT7SMs90mQEgXwMT83SZA3e90RI3fJkAggvYTvd8mQAKlsxV64SZA5rQ4m8bhJkCuGdoExOMmQKzneiLQ4yZAchq9qdnlJkDYCI02b+YmQDdN/zDj5yZAcDpED3PpJkD7f0G47OkmQMKygz/26yZASx8QdlLtJkCH5cXG/+0mQE0YCE4J8CZAl3w4vRXwJkBNGAhOCfAmQMrK1R+27yZAFgtnQIfuJkCH5cXG/+0mQFAoXJLp7CZAwrKDP/brJkDIGmqXEesmQPx/Qbjs6SZAiDbQmgzpJkA3Tf8w4+cmQNZ36BnR5iZAcRq9qdnlJkDVBQwISOQmQKzneiLQ4yZA5rQ4m8bhJkAtBn0BJ+EmQCCC9hO93yZAW0+0jLPdJkDmIebFRdwmQCGWeGfN3CZA"},"shape":[90],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"GTdtkZBf8z9k3vGcQ2rzPwCTheLRd/M/uDpJW6548z863EJvB3rzPwCTheLRd/M/3gh38JR08z+VmpziVW3zP2Te8ZxDavM/0K7F/qFk8z/HKV5XtVzzP0eG+y7DWvM/4YWcGjFQ8z8qdcoRJ0/zP0RHKHzRRPM/jsA2zJhB8z8D5JcHNjjzP/ILo4YKNPM/6rwdKbMq8z9VVw9BfCbzP4pDjId7HPM/uKJ7++0Y8z8RC4Q8QQ3zPxzu57VfC/M/fjlUcNH98j9CBrOUZvryP+OEwCpD8PI/RtAs5bTi8j8nO/nuoNnyP0Sgw0XK2vI/Bo2gGIXg8j9G0CzltOLyP8LiI0D95/I/44TAKkPw8j/+vQaCtvDyPzIgyyKC+fI/fzlUcNH98j9KO4mCBAPzPxzu57VfC/M/iPIfo28N8z+4onv77RjzP5IZ9HMZGfM/8ATfqE0m8z9VVw9BfCbzP/ILo4YKNPM/ASKNtEo18z+OwDbMmEHzP25zmnLJRvM/KnXKESdP8z/HKV5XtVzzPxk3bZGQX/M/KnXKESdP8z+Bwk/IEkXzP47ANsyYQfM/8gujhgo08z+9bkq3rzLzP1VXD0F8JvM/nX3e/ook8z+4onv77RjzP1N1QqOoGPM/2l1KRCcO8z8c7ue1XwvzP4cxDupvBPM/fzlUcNH98j8c11tqq/vyP2WuVV8n9PI/44TAKkPw8j/Jg9myGO7yP+AKbQ/a7/I/44TAKkPw8j+Ps6TTvPHyP385VHDR/fI/HO7ntV8L8z/2AN2tcw/zP7iie/vtGPM/UgY4DbAf8z9VVw9BfCbzP1gOCUEpLvM/8gujhgo08z/WU5UPUjvzP47ANsyYQfM/S6K49CRH8z8qdcoRJ0/zPxT4z3OfUfM/pDXHIZFa8z/HKV5XtVzzPyH1mWH7YfM/PHREtq5l8z/HKV5XtVzzPyp1yhEnT/M/"},"shape":[90],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3084","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3085"}}},"glyph":{"type":"object","name":"Patch","id":"p3080","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3081","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3082","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3092","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3086","attributes":{"selected":{"type":"object","name":"Selection","id":"p3087","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3088"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"0OkvfqDZJkBWcbUCHtkmQIp5Hih+2SZA0OkvfqDZJkCVHHIFqtsmQC8jAjNl3CZAW0+0jLPdJkAggvYTvd8mQGSligVm4CZA5rQ4m8bhJkAXclH+YeMmQKzneiLQ4yZAcRq9qdnlJkCJQF2cB+YmQDdN/zDj5yZAeC2pCmnoJkD8f0G47OkmQBhY6T6S6iZAwrKDP/brJkAFSkG1mewmQIblxcb/7SZAjIR1QobuJkBNGAhOCfAmQIMyP2ZM8CZA2R8bNtTxJkASS0rVEvImQMPaHnjz8iZA9PwSJFPzJkASS0rVEvImQE0YCE4J8CZAiOXFxv/tJkDKOlkwdu0mQMKygz/26yZAN1jhkwrqJkD8f0G47OkmQDdN/zDj5yZAvNud8/3mJkBxGr2p2eUmQCRJIzE55CZAred6ItDjJkAzGQkOzuEmQOW0OJvG4SZAIIL2E73fJkAvcNgltt8mQKWWtgzZ3SZAW0+0jLPdJkDovwXwJ9wmQJUccgWq2yZAmEOm97naJkB/CjDPvNkmQNDpL36g2SZA"},"shape":[51],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"GTdtkZBf8z9k3vGcQ2rzPwCTheLRd/M/uDpJW6548z863EJvB3rzPwCTheLRd/M/3gh38JR08z+VmpziVW3zP2Te8ZxDavM/0K7F/qFk8z/HKV5XtVzzP0eG+y7DWvM/4YWcGjFQ8z8qdcoRJ0/zP0RHKHzRRPM/jsA2zJhB8z8D5JcHNjjzP/ILo4YKNPM/6rwdKbMq8z9VVw9BfCbzP4pDjId7HPM/uKJ7++0Y8z8RC4Q8QQ3zPxzu57VfC/M/fjlUcNH98j9CBrOUZvryP+OEwCpD8PI/RtAs5bTi8j8nO/nuoNnyP0Sgw0XK2vI/Bo2gGIXg8j9G0CzltOLyP8LiI0D95/I/44TAKkPw8j/+vQaCtvDyPzIgyyKC+fI/fzlUcNH98j9KO4mCBAPzPxzu57VfC/M/iPIfo28N8z+4onv77RjzP5IZ9HMZGfM/8ATfqE0m8z9VVw9BfCbzP/ILo4YKNPM/ASKNtEo18z+OwDbMmEHzP25zmnLJRvM/KnXKESdP8z/HKV5XtVzzPxk3bZGQX/M/"},"shape":[51],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3093","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3094"}}},"glyph":{"type":"object","name":"Line","id":"p3089","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3090","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3091","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3101","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3095","attributes":{"selected":{"type":"object","name":"Selection","id":"p3096","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3097"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"W0+0jLPdJkAhlnhnzdwmQOUh5sVF3CZAW0+0jLPdJkAggvYTvd8mQC0GfQEn4SZA5rQ4m8bhJkCs53oi0OMmQNYFDAhI5CZAcRq9qdnlJkDWd+gZ0eYmQDdN/zDj5yZAiDbQmgzpJkD8f0G47OkmQMgaapcR6yZAwrKDP/brJkBQKFyS6ewmQIflxcb/7SZAFgtnQIfuJkDKytUftu8mQE0YCE4J8CZAl3w4vRXwJkBNGAhOCfAmQIflxcb/7SZASx8QdlLtJkDBsoM/9usmQPx/Qbjs6SZAcTpED3PpJkA2Tf8w4+cmQNcIjTZv5iZAchq9qdnlJkCs53oi0OMmQK4Z2gTE4yZA5rQ4m8bhJkADpbMVeuEmQCCC9hO93yZA3e90RI3fJkBIF8DE/N0mQFtPtIyz3SZAEtZ3oWjfJkAggvYTvd8mQDmSHMnm3yZA9aBqY13hJkDmtDibxuEmQMCgNGpV4yZArOd6ItDjJkDOItLhvuUmQHAavanZ5SZAN03/MOPnJkArueeO2OgmQPx/Qbjs6SZAwrKDP/brJkCQ4QqVg+wmQMKygz/26yZANRojizrrJkD8f0G47OkmQDicC1yL6SZANk3/MOPnJkDz5Djdg+cmQHIavanZ5SZASlHmIw7lJkCs53oi0OMmQE8lWaUA4iZA57Q4m8bhJkAhgvYTvd8mQBLWd6Fo3yZA"},"shape":[66],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"gcJPyBJF8z8qdcoRJ0/zP8cpXle1XPM/PHREtq5l8z8h9Zlh+2HzP8cpXle1XPM/pDXHIZFa8z8U+M9zn1HzPyp1yhEnT/M/S6K49CRH8z+OwDbMmEHzP9ZTlQ9SO/M/8gujhgo08z9YDglBKS7zP1VXD0F8JvM/UgY4DbAf8z+4onv77RjzP/YA3a1zD/M/HO7ntV8L8z9/OVRw0f3yP4+zpNO88fI/44TAKkPw8j/gCm0P2u/yP8mD2bIY7vI/44TAKkPw8j9lrlVfJ/TyPxzXW2qr+/I/fzlUcNH98j+HMQ7qbwTzPxzu57VfC/M/2l1KRCcO8z9TdUKjqBjzP7iie/vtGPM/nX3e/ook8z9VVw9BfCbzP71uSrevMvM/8gujhgo08z+OwDbMmEHzP4HCT8gSRfM/KnXKESdP8z82q6y/PkbzP47ANsyYQfM/8gujhgo08z9MqgSBJjHzP1VXD0F8JvM/5hS3Oqwj8z+4onv77RjzP7DTUJFjGPM/RNLeWlMP8z8c7ue1XwvzPwrgHIAjB/M/+gqZA7ED8z8c7ue1XwvzP14WtJvUEPM/uKJ7++0Y8z96tpUvVSPzP1VXD0F8JvM/9u32eqQx8z/yC6OGCjTzPy7INW2GPfM/jsA2zJhB8z8We6FPnUfzPyp1yhEnT/M/KjinuRtQ8z+nw1kIaFHzPyp1yhEnT/M/"},"shape":[66],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3102","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3103"}}},"glyph":{"type":"object","name":"Patch","id":"p3098","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3099","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3100","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3110","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3104","attributes":{"selected":{"type":"object","name":"Selection","id":"p3105","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3106"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"W0+0jLPdJkAhlnhnzdwmQOUh5sVF3CZAW0+0jLPdJkAggvYTvd8mQC0GfQEn4SZA5rQ4m8bhJkCs53oi0OMmQNYFDAhI5CZAcRq9qdnlJkDWd+gZ0eYmQDdN/zDj5yZAiDbQmgzpJkD8f0G47OkmQMgaapcR6yZAwrKDP/brJkBQKFyS6ewmQIflxcb/7SZAFgtnQIfuJkDKytUftu8mQE0YCE4J8CZAl3w4vRXwJkBNGAhOCfAmQIflxcb/7SZASx8QdlLtJkDBsoM/9usmQPx/Qbjs6SZAcTpED3PpJkA2Tf8w4+cmQNcIjTZv5iZAchq9qdnlJkCs53oi0OMmQK4Z2gTE4yZA5rQ4m8bhJkADpbMVeuEmQCCC9hO93yZA3e90RI3fJkBIF8DE/N0mQFtPtIyz3SZA"},"shape":[39],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"gcJPyBJF8z8qdcoRJ0/zP8cpXle1XPM/PHREtq5l8z8h9Zlh+2HzP8cpXle1XPM/pDXHIZFa8z8U+M9zn1HzPyp1yhEnT/M/S6K49CRH8z+OwDbMmEHzP9ZTlQ9SO/M/8gujhgo08z9YDglBKS7zP1VXD0F8JvM/UgY4DbAf8z+4onv77RjzP/YA3a1zD/M/HO7ntV8L8z9/OVRw0f3yP4+zpNO88fI/44TAKkPw8j/gCm0P2u/yP8mD2bIY7vI/44TAKkPw8j9lrlVfJ/TyPxzXW2qr+/I/fzlUcNH98j+HMQ7qbwTzPxzu57VfC/M/2l1KRCcO8z9TdUKjqBjzP7iie/vtGPM/nX3e/ook8z9VVw9BfCbzP71uSrevMvM/8gujhgo08z+OwDbMmEHzP4HCT8gSRfM/"},"shape":[39],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3111","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3112"}}},"glyph":{"type":"object","name":"Line","id":"p3107","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3108","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3109","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3119","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3113","attributes":{"selected":{"type":"object","name":"Selection","id":"p3114","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3115"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"IIL2E73fJkAS1nehaN8mQCCC9hO93yZA5rQ4m8bhJkBPJVmlAOImQKzneiLQ4yZASlHmIw7lJkByGr2p2eUmQPPkON2D5yZANk3/MOPnJkA4nAtci+kmQPx/Qbjs6SZANBojizrrJkDCsoM/9usmQJDhCpWD7CZAwrKDP/brJkD8f0G47OkmQCy5547Y6CZAN03/MOPnJkBxGr2p2eUmQM0i0uG+5SZArOd6ItDjJkDAoDRqVeMmQOa0OJvG4SZA9aBqY13hJkA6khzJ5t8mQCCC9hO93yZA"},"shape":[27],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"Nqusvz5G8z8qdcoRJ0/zP6fDWQhoUfM/KjinuRtQ8z8qdcoRJ0/zPxZ7oU+dR/M/jsA2zJhB8z8uyDVthj3zP/ILo4YKNPM/9u32eqQx8z9VVw9BfCbzP3q2lS9VI/M/uKJ7++0Y8z9eFrSb1BDzPxzu57VfC/M/+wqZA7ED8z8K4ByAIwfzPxzu57VfC/M/RNLeWlMP8z+x01CRYxjzP7iie/vtGPM/5hS3Oqwj8z9VVw9BfCbzP0uqBIEmMfM/8gujhgo08z+NwDbMmEHzPzarrL8+RvM/"},"shape":[27],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3120","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3121"}}},"glyph":{"type":"object","name":"Patch","id":"p3116","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3117","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3118","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3128","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3122","attributes":{"selected":{"type":"object","name":"Selection","id":"p3123","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3124"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"IIL2E73fJkAS1nehaN8mQCCC9hO93yZA5rQ4m8bhJkBPJVmlAOImQKzneiLQ4yZASlHmIw7lJkByGr2p2eUmQPPkON2D5yZANk3/MOPnJkA4nAtci+kmQPx/Qbjs6SZANBojizrrJkDCsoM/9usmQJDhCpWD7CZAwrKDP/brJkD8f0G47OkmQCy5547Y6CZAN03/MOPnJkBxGr2p2eUmQM0i0uG+5SZArOd6ItDjJkDAoDRqVeMmQOa0OJvG4SZA9aBqY13hJkA6khzJ5t8mQCCC9hO93yZA"},"shape":[27],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"Nqusvz5G8z8qdcoRJ0/zP6fDWQhoUfM/KjinuRtQ8z8qdcoRJ0/zPxZ7oU+dR/M/jsA2zJhB8z8uyDVthj3zP/ILo4YKNPM/9u32eqQx8z9VVw9BfCbzP3q2lS9VI/M/uKJ7++0Y8z9eFrSb1BDzPxzu57VfC/M/+wqZA7ED8z8K4ByAIwfzPxzu57VfC/M/RNLeWlMP8z+x01CRYxjzP7iie/vtGPM/5hS3Oqwj8z9VVw9BfCbzP0uqBIEmMfM/8gujhgo08z+NwDbMmEHzPzarrL8+RvM/"},"shape":[27],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3129","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3130"}}},"glyph":{"type":"object","name":"Line","id":"p3125","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3126","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3127","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3137","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3131","attributes":{"selected":{"type":"object","name":"Selection","id":"p3132","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3133"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[412],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"fNx55gN68T9rtxEJlnrxP8C+m11Qe/E/FMYlsgp88T+EzFpxanzxP2jJ33ZEfPE/FMYlsgp88T9o7o+L5HvxP1ZwcwJze/E/wL6bXVB78T9kMANV63rxP2q3EQmWevE/vFUbEWB68T8XsIe023nxPwIjONPWefE/mmp4jGV58T/CqP1fIXnxP9jptzjgePE/bqFzC2d48T+JdJd1THjxP8txx3Svd/E/GZrptqx38T84M7kXEHfxP8WSX2LydvE/q2EFQG128T9wi9UNOHbxPygbGlrIdfE/HIRLuX118T+Lnhi3IHXxP8d8wWTDdPE/WkiKLnV08T90dTcQCXTxPyEbVv/Fc/E/Hm6tu05z8T/LTpmNFHPxP8pmI2eUcvE/0VW/rGJy8T91X5kS2nHxP93FIFmycfE/IVgPvh9x8T8c3iwPBHHxP8xQhWllcPE/EgH5Dldw8T94SfsUq2/xP6WuHTaob/E/9l0McvVu8T8jQnHA8G7xP5vkno48bvE/zzrnazZu8T8FqIcNfW3xP3ozXRd8bfE/JizTwsFs8T9mM0APu2zxP9EkSW4HbPE/ExNxHfhr8T99Hb8ZTWvxPzm5wKA0a/E/KBY1xZJq8T/A/wLccGrxP9QOq3DYafE/zQ7Rpqtp8T9/ByEcHmnxP5xSGSzkaPE/KwCXx2No8T9I1s2WGmjxP9b4DHOpZ/E/IbXAfk9n8T+C8YIe72bxPx4hUMKEZvE/Ler4yTRm8T+zNcEau2XxP9nibnV6ZfE/vNc8q/Fk8T+E2+QgwGTxPwHxvxQlZPE/MNRazAVk8T/mm4cfUWPxP9vM0HdLY/E/h8VGI5Fi8T93CfIyemLxPzK+vM7WYfE/D1WxtJph8T/etjJ6HGHxP1JeY/OxYPE/ia+oJWJg8T9yIr2QwV/xPzWoHtGnX/E/4KCUfO1e8T+Qolbo1l7xP4yZCigzXvE/37kn8vZd8T82koDTeF3xP5BybJgYXfE/44r2fr5c8T/YrRtvN1zxP46DbCoEXPE/a6uXcExb8T86fOLVSVvxP+V0WIGPWvE/6GUdPVda8T+Rbc4s1VnxPw/321BdWfE/PGZE2BpZ8T+U1xMmY1jxP+heuoNgWPE/k1cwL6ZX8T/QojRfdlfxPz9QptrrVvE/kHJalYdW8T/qSByGMVbxP/nB7OmNVfE/lkGSMXdV8T9BOgjdvFTxP6+saSRjVPE/7TJ+iAJU8T+YK/QzSFPxPxL2CO7ZUvE/RCRq341S8T/vHOCK01HxP5sVVjYZUfE/BFUqFadQ8T8CfW37e1DxP+/uQ/HMUPE/mxVWNhlR8T96lzHoMFHxP9B8Yf2KUfE/7xzgitNR8T+64+aJ/lHxP7ntXl+BUvE/RCRq341S8T+zuldGClPxP5gr9DNIU/E/ororoZxT8T/tMn6IAlTxP9lUQpo1VPE/QToI3bxU8T9FGPfC01TxP2KKgv52VfE/lkGSMXdV8T+lO1wKGlbxP+pIHIYxVvE/RxrNDb9W8T8/UKba61bxP7gjB65jV/E/k1cwL6ZX8T9li24xB1jxP+heuoNgWPE/LFHegqpY8T88ZkTYGlnxPxLLD3NOWfE/kW3OLNVZ8T/eI5Lr8lnxP+V0WIGPWvE/wPEhCpla8T+CuFj4QlvxPzp84tVJW/E/iY/ASvRb8T+Og2wqBFzxP9P43POtXPE/44r2fr5c8T/o4ZNeb13xPzeSgNN4XfE/jJkKKDNe8T96+nxCOF7xP+CglHztXvE/QcZN/QRf8T81qB7Rp1/xP3RpyT7PX/E/ia+oJWJg8T8sKyHxk2DxP962MnocYfE/gQAMsVJh8T8yvrzO1mHxP2xo7nQOYvE/h8VGI5Fi8T+9CvjdymLxP9vM0HdLY/E/81zuP4tj8T8w1FrMBWTxP4yHjQRRZPE/hNvkIMBk8T+ce9kaHGXxP9nibnV6ZfE/GjBF6Opl8T8t6vjJNGbxP5YVtki8ZvE/gvGCHu9m8T8sKtrojWfxP9b4DHOpZ/E/JObzAl5o8T8rAJfHY2jxP38HIRweafE/5GS4+Slp8T/UDqtw2GnxP5bIh674afE/KBY1xZJq8T+fCB140GrxP30dvxlNa/E/jWO0WrVr8T/RJEluB2zxP0jRQLqlbPE/JizTwsFs8T96M10XfG3xP2bnNyuMbfE/zzrnazZu8T900O2uZG7xPyNCccDwbvE/9mv5XkBv8T94SfsUq2/xP3YW75UhcPE/zFCFaWVw8T/dLw5gC3HxPyFYD74fcfE/dV+ZEtpx8T8tagx5/3HxP8pmI2eUcvE/tkrrqvhy8T8ebq27TnPxP8hNGLD7c/E/c3U3EAl08T/HfMFkw3TxP3Mb0msxdfE/HIRLuX118T9wi9UNOHbxP54lC8hidvE/xZJfYvJ28T/N6SmvhHfxPxma6basd/E/bqFzC2d48T/H/JRztHjxP8Ko/V8hefE/F7CHtNt58T983HnmA3rxP8d8wWTDdPE/BgNI6H508T9zdTcQCXTxPx5urbtOc/E/qB/ii01z8T/KZiNnlHLxP9qp8TowcvE/dV+ZEtpx8T8hWA++H3HxP1iKRHAZcfE/zFCFaWVw8T+KfI5FC3DxP3hJ+xSrb/E/Vbu0MQhv8T8jQnHA8G7xP88652s2bvE/L05MxBNu8T96M10XfG3xP9i2DSkrbfE/JizTwsFs8T+76kw/S2zxP9EkSW4HbPE/Jv4Ea3Br8T99Hb8ZTWvxP4ZRR1uXavE/KBY1xZJq8T/UDqtw2GnxP5htwt+xafE/fwchHB5p8T9Up7Q/zGjxPysAl8djaPE/RwS+Q/Bn8T/W+AxzqWfxP3CuofEeZ/E/gvGCHu9m8T8bn5l2VWbxPy3q+Mk0ZvE/7KZk249l8T/Z4m51emXxP4WIrqLLZPE/hNvkIMBk8T/QK2wpCGTxPzDUWswFZPE/28zQd0tj8T9Mc7g0RWPxP4fFRiORYvE/K4f9gYdi8T8yvrzO1mHxP2+p4JnPYfE/37Yyehxh8T8KMR3jGmHxP6UaPVRlYPE/ia+oJWJg8T9trvlSrV/xPzWoHtGnX/E/gGza0fBe8T/goJR87V7xP4uZCigzXvE/uH+y2C1e8T83koDTeF3xP4IbGpNpXfE/44r2fr5c8T8dPKrKqlzxP46DbCoEXPE/MpCIHPVb8T87fOLVSVvxPzy/8H9HW/E//hPtZqFa8T/ldFiBj1rxP6NYjtMAWvE/kW3OLNVZ8T8eMANRZVnxPzxmRNgaWfE/6MwXy85Y8T/oXrqDYFjxP5u3WOc8WPE/uMywRbFX8T+TVzAvplfxP0vwQb4vV/E/P1Cm2utW8T9SbZhZulbxP2eCEAdQVvE/6kgchjFW8T9UXV3X91XxP/4ERhHLVfE/WEriG8ZV8T/qSByGMVbxPz9QptrrVvE/6z4QFgVX8T+TVzAvplfxP+leuoNgWPE/f8+VVGZY8T88ZkTYGlnxP7AhivVmWfE/kW3OLNVZ8T9i140kalrxP+V0WIGPWvE/Onzi1Ulb8T9hUeNrblvxP46DbCoEXPE//BPiMm1c8T/jivZ+vlzxP9Qp37JkXfE/N5KA03hd8T+MmQooM17xPz2wS5pPXvE/4KCUfO1e8T9D45GIMl/xPzWoHtGnX/E/KeFjMxJg8T+Jr6glYmDxPz8wE+vwYPE/3rYyehxh8T/a1riZzmHxPzK+vM7WYfE/h8VGI5Fi8T9owZETs2LxP9vM0HdLY/E/oAsOqJVj8T8w1FrMBWTxPzf8yWpyZPE/hNvkIMBk8T9gmI45SWXxP9nibnV6ZfE/rl8GrBlm8T8t6vjJNGbxP/qbu3HjZvE/gvGCHu9m8T9W8/9Ep2fxP9b4DHOpZ/E/KwCXx2No8T/gEWuWaGjxP38HIRweafE/XUWDoCtp8T/UDqtw2GnxP/aQV5vyafE/KBY1xZJq8T9vMlSIvWrxP30dvxlNa/E/7OXHo4hr8T/RJEluB2zxP0ghp71PbPE/JizTwsFs8T//HOhQEG3xP3ozXRd8bfE/V58YBspt8T/QOudrNm7xP9K5g2p9bvE/JEJxwPBu8T+wSNj9K2/xP3hJ+xSrb/E/mMkaetdv8T/MUIVpZXDxP7QsHHGBcPE/IlgPvh9x8T/I55p8K3HxP2pok4DVcfE/dV+ZEtpx8T/z+o23e3LxP8pmI2eUcvE/mEzPoBtz8T8ebq27TnPxP++/kCW2c/E/c3U3EAl08T8cVtfyTHTxP8d8wWTDdPE/SQ2+ud508T89NAvdaXXxPxyES7l9dfE/ZFQil+918T9wi9UNOHbxP46YMM9sdvE/nKYC9tB28T/Fkl9i8nbxPyud514Ud/E/xZJfYvJ28T9wi9UNOHbxPxyES7l9dfE/x3zBZMN08T8="},"shape":[412],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3138","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3139"}}},"glyph":{"type":"object","name":"Patch","id":"p3134","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","fill_color":"#d1d1d1","hatch_color":"#d1d1d1"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3135","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","line_alpha":0.1,"fill_color":"#d1d1d1","fill_alpha":0.1,"hatch_color":"#d1d1d1","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3136","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","line_alpha":0.2,"fill_color":"#d1d1d1","fill_alpha":0.2,"hatch_color":"#d1d1d1","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3146","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3140","attributes":{"selected":{"type":"object","name":"Selection","id":"p3141","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3142"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[233],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[233],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3147","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3148"}}},"glyph":{"type":"object","name":"Line","id":"p3143","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3144","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3145","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d1d1","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3155","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3149","attributes":{"selected":{"type":"object","name":"Selection","id":"p3150","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3151"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"LvhuSJAKJ0CIt/mPgwonQFCwivJoCidAd8mQclsKJ0DScqKWagonQC74bkiQCidASinKwqsKJ0BkhbwUyAonQJkSCuH/CidAIPH9KxYLJ0DOn1etNwsnQPXx+dhmCydABC2leW8LJ0A5uvJFpwsnQJ/X+5mxCydAb0dAEt8LJ0AY6gNJ+AsnQKTUjd4WDCdA5dCADzwMJ0DaYduqTgwnQLoPk3V9DCdAD+8od4YMJ0BKnrCVvAwnQER8dkO+DCdAegnED/YMJ0AAlyq4+QwnQK+WEdwtDSdAhf+CkzYNJ0DkI1+oZQ0nQNSbL3tzDSdAGrGsdJ0NJ0Citrfbrw0nQE8++kDVDSdArHJ0K+sNJ0CEy0cNDQ4nQCTPAMkkDidAuliV2UQOJ0CHEXdZXA4nQO/l4qV8DidAMtye15EOJ0AlczBytA4nQJ6x3JLFDidAWgB+PuwOJ0CfKtNe+A4nQI+NywokDydAF1ieZisPJ0DFGhnXWw8nQEvap55fDydA+qdmo5MPJ0BMP3L6lA8nQCGB5M/KDydAMDW0b8sPJ0BFtjr+/w8nQGXCATwDECdAgg1SwzMQJ0CaT08IOxAnQP9+iQ9mECdA0dyc1HIQJ0Cs4gr5lhAnQAZq6qCqECdAcUEAxMYQJ0A79zdt4hAnQEgQpUn1ECdAcISFORoRJ0AymVa0IhEnQEBDlv9PESdAphHTBVIRJ0D+pZ8MfxEnQNueINKJESdAfKMYz60RJ0AQLG6ewREnQCg4lXXcESdARrm7avkRJ0CiFkznChInQHtGCTcxEidAYq35cjgSJ0CwUBizZBInQLDTVgNpEidA8TDEk48SJ0DmYKTPoBInQJwOR6m4EidAG+7xm9gSJ0Ai1ifo4BInQP/FlHkIEydAUXs/aBATJ0CrFvlmMBMnQIYIjTRIEydAbp1f+1gTJ0C7ldoAgBMnQGbMSVCBEydAQF8ObaATJ0DxIijNtxMnQIf5Yqi7EydAJUSsJMsTJ0DxIijNtxMnQLuV2gCAEydAhgiNNEgTJ0CwIkj6JhMnQFB7P2gQEydAG+7xm9gSJ0BfZrPQwhInQOZgpM+gEidAiQVLQm4SJ0Cw01YDaRInQHpGCTcxEidAgrjQECQSJ0BGubtq+REnQPOWXfTdESdAECxunsERJ0BmJGgimhEnQNueINKJESdAhRCXfVgRJ0CmEdMFUhEnQHCEhTkaESdAxZJddhkRJ0A79zdt4hAnQDmxyK7dECdABWrqoKoQJ0Cib46upBAnQNDcnNRyECdAxcfma24QJ0CaT08IOxAnQPSR5og5ECdA8GZBVQQQJ0BlwgE8AxAnQAEoSUvNDydAMDW0b8sPJ0C2PqmylA8nQPqnZqOTDydAxRoZ11sPJ0CSsyBeWw8nQI+NywokDydAvXj13yEPJ0BaAH4+7A4nQF6Um1jpDidAJXMwcrQOJ0A+M/WWsg4nQCfuelZ9DidA8OXipXwOJ0DxCpYlSA4nQLpYldlEDidAiUjQ/hIOJ0CEy0cNDQ4nQFt9lPPdDSdATz76QNUNJ0AQXWqOqQ0nQBqxrHSdDSdASiOpyHYNJ0DkI1+oZQ0nQAPGB2tGDSdAr5YR3C0NJ0CCFmSeGA0nQHoJxA/2DCdAf2+daOwMJ0Agjs9qvwwnQER8dkO+DCdAavLBMY8MJ0AP7yh3hgwnQPcUoyFfDCdA2WHbqk4MJ0BS82vTLwwnQKTUjd4WDCdAaiHaKAIMJ0BvR0AS3wsnQGeBeWjWCydAvoDOHKwLJ0A5uvJFpwsnQOZv6g6DCydABC2leW8LJ0BQFsXDWwsnQM6fV603CydA7Jf6TzYLJ0Co08qJEAsnQJkSCuH/CidAmNeEiusKJ0BkhbwUyAonQLb8gtfHCidAFNfhZKUKJ0Au+G5IkAonQIgaR9FgCydABC2leW8LJ0BoSUI6egsnQACZAS+ZCydAObryRacLJ0DobwAeuwsnQD2h2E7dCydAb0dAEt8LJ0AucKthAQwnQKTUjd4WDCdAlujcCycMJ0ACkIPATQwnQNlh26pODCdAYE5OUnYMJ0AP7yh3hgwnQEgDVKGhDCdARHx2Q74MJ0DYflp3zwwnQHoJxA/2DCdA6PzJYf8MJ0CvlhHcLQ0nQKZ7H10wDSdA+vGvzl8NJ0DkI1+oZQ0nQO4ZF6mNDSdAGrGsdJ0NJ0COQhDCug0nQE8++kDVDSdARwifTOgNJ0CEy0cNDQ4nQFqnDvoXDidAuliV2UQOJ0Bzsq1vSg4nQO/l4qV8DidAJK2DPX8OJ0AlczBytA4nQByet2u1DidAWgB+PuwOJ0B17lB67A4nQI+NywokDydAY+8jsyQPJ0DFGhnXWw8nQIwX+ZReDydA+qdmo5MPJ0Cwd7sumg8nQDA1tG/LDydA+bif9tYPJ0BlwgE8AxAnQJz+7y4UECdAmk9PCDsQJ0D+bfgqURAnQNDcnNRyECdAINVPxY0QJ0AFauqgqhAnQIqfKVjKECdAO/c3beIQJ0B6sYT5BxEnQHCEhTkaESdAIqqgakgRJ0CkEdMFUhEnQNueINKJESdAUS/Ij4wRJ0AQLG6ewREnQD/y34nVESdARrm7avkRJ0DSCZq6JRInQHtGCTcxEidAsNNWA2kSJ0CqQRO4lBInQOZgpM+gEidA9Dp9cLQSJ0DCc/bMuxInQOZgpM+gEidAs/7jOqASJ0Asm7tQfhInQLDTVgNpEidAEmaS7FsSJ0AgkwLTORInQHtGCTcxEidARqMAqBYSJ0BGubtq+REnQFEUgs7yESdA44r2VckRJ0AQLG6ewREnQBABmGGbESdA254g0okRJ0C+sfbdaxEnQKUR0wVSESdAdj+F+TsRJ0BwhIU5GhEnQLAVm4kMESdAO/c3beIQJ0DvEYCD3RAnQMOEQqWuECdABWrqoKoQJ0AMXSN9fxAnQNDcnNRyECdAIklDb08QJ0CaT08IOxAnQKmsNWIeECdAZcIBPAMQJ0AQhNYD7A8nQDA1tG/LDydA7rGiH7gPJ0D6p2ajkw8nQB4CKMWCDydAxRoZ11sPJ0BQVY41TA8nQI+NywokDydAwxmQ4xQPJ0BaAH4+7A4nQKbJwEvdDidAJXMwcrQOJ0A6bYzTpQ4nQO/l4qV8DidAxCzz6G4OJ0C6WJXZRA4nQHwe5rc4DidAhMtHDQ0OJ0DRxU49Aw4nQE8++kDVDSdA/OOEdM0NJ0Aasax0nQ0nQPhiELaVDSdA5CNfqGUNJ0BF3B24Wg0nQK+WEdwtDSdAfU8yLBwNJ0B6CcQP9gwnQOphigzaDCdARHx2Q74MJ0Dc6fjGlAwnQA/vKHeGDCdA2WHbqk4MJ0BQxDN4SwwnQKTUjd4WDCdAVcnXLewLJ0BvR0AS3wsnQDm68kWnCydAiHjWzXULJ0AFLaV5bwsnQIJUZD1pCydAiBpH0WALJ0A="},"shape":[322],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[322],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3156","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3157"}}},"glyph":{"type":"object","name":"Patch","id":"p3152","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","fill_color":"#adadad","hatch_color":"#adadad"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3153","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.1,"fill_color":"#adadad","fill_alpha":0.1,"hatch_color":"#adadad","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3154","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.2,"fill_color":"#adadad","fill_alpha":0.2,"hatch_color":"#adadad","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3164","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3158","attributes":{"selected":{"type":"object","name":"Selection","id":"p3159","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3160"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"LvhuSJAKJ0CIt/mPgwonQFCwivJoCidAd8mQclsKJ0DScqKWagonQC74bkiQCidASinKwqsKJ0BkhbwUyAonQJkSCuH/CidAIPH9KxYLJ0DOn1etNwsnQPXx+dhmCydABC2leW8LJ0A5uvJFpwsnQJ/X+5mxCydAb0dAEt8LJ0AY6gNJ+AsnQKTUjd4WDCdA5dCADzwMJ0DaYduqTgwnQLoPk3V9DCdAD+8od4YMJ0BKnrCVvAwnQER8dkO+DCdAegnED/YMJ0AAlyq4+QwnQK+WEdwtDSdAhf+CkzYNJ0DkI1+oZQ0nQNSbL3tzDSdAGrGsdJ0NJ0Citrfbrw0nQE8++kDVDSdArHJ0K+sNJ0CEy0cNDQ4nQCTPAMkkDidAuliV2UQOJ0CHEXdZXA4nQO/l4qV8DidAMtye15EOJ0AlczBytA4nQJ6x3JLFDidAWgB+PuwOJ0CfKtNe+A4nQI+NywokDydAF1ieZisPJ0DFGhnXWw8nQEvap55fDydA+qdmo5MPJ0BMP3L6lA8nQCGB5M/KDydAMDW0b8sPJ0BFtjr+/w8nQGXCATwDECdAgg1SwzMQJ0CaT08IOxAnQP9+iQ9mECdA0dyc1HIQJ0Cs4gr5lhAnQAZq6qCqECdAcUEAxMYQJ0A79zdt4hAnQEgQpUn1ECdAcISFORoRJ0AymVa0IhEnQEBDlv9PESdAphHTBVIRJ0D+pZ8MfxEnQNueINKJESdAfKMYz60RJ0AQLG6ewREnQCg4lXXcESdARrm7avkRJ0CiFkznChInQHtGCTcxEidAYq35cjgSJ0CwUBizZBInQLDTVgNpEidA8TDEk48SJ0DmYKTPoBInQJwOR6m4EidAG+7xm9gSJ0Ai1ifo4BInQP/FlHkIEydAUXs/aBATJ0CrFvlmMBMnQIYIjTRIEydAbp1f+1gTJ0C7ldoAgBMnQGbMSVCBEydAQF8ObaATJ0DxIijNtxMnQIf5Yqi7EydAJUSsJMsTJ0DxIijNtxMnQLuV2gCAEydAhgiNNEgTJ0CwIkj6JhMnQFB7P2gQEydAG+7xm9gSJ0BfZrPQwhInQOZgpM+gEidAiQVLQm4SJ0Cw01YDaRInQHpGCTcxEidAgrjQECQSJ0BGubtq+REnQPOWXfTdESdAECxunsERJ0BmJGgimhEnQNueINKJESdAhRCXfVgRJ0CmEdMFUhEnQHCEhTkaESdAxZJddhkRJ0A79zdt4hAnQDmxyK7dECdABWrqoKoQJ0Cib46upBAnQNDcnNRyECdAxcfma24QJ0CaT08IOxAnQPSR5og5ECdA8GZBVQQQJ0BlwgE8AxAnQAEoSUvNDydAMDW0b8sPJ0C2PqmylA8nQPqnZqOTDydAxRoZ11sPJ0CSsyBeWw8nQI+NywokDydAvXj13yEPJ0BaAH4+7A4nQF6Um1jpDidAJXMwcrQOJ0A+M/WWsg4nQCfuelZ9DidA8OXipXwOJ0DxCpYlSA4nQLpYldlEDidAiUjQ/hIOJ0CEy0cNDQ4nQFt9lPPdDSdATz76QNUNJ0AQXWqOqQ0nQBqxrHSdDSdASiOpyHYNJ0DkI1+oZQ0nQAPGB2tGDSdAr5YR3C0NJ0CCFmSeGA0nQHoJxA/2DCdAf2+daOwMJ0Agjs9qvwwnQER8dkO+DCdAavLBMY8MJ0AP7yh3hgwnQPcUoyFfDCdA2WHbqk4MJ0BS82vTLwwnQKTUjd4WDCdAaiHaKAIMJ0BvR0AS3wsnQGeBeWjWCydAvoDOHKwLJ0A5uvJFpwsnQOZv6g6DCydABC2leW8LJ0BQFsXDWwsnQM6fV603CydA7Jf6TzYLJ0Co08qJEAsnQJkSCuH/CidAmNeEiusKJ0BkhbwUyAonQLb8gtfHCidAFNfhZKUKJ0Au+G5IkAonQA=="},"shape":[179],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"BgNI6H508T/HfMFkw3TxPxyES7l9dfE/cIvVDTh28T/Ekl9i8nbxPyud514Ud/E/xZJfYvJ28T+cpgL20HbxP46YMM9sdvE/cIvVDTh28T9kVCKX73XxPxyES7l9dfE/PDQL3Wl18T9JDb653nTxP8d8wWTDdPE/HFbX8kx08T9zdTcQCXTxP++/kCW2c/E/Hm6tu05z8T+YTM+gG3PxP8pmI2eUcvE/8/qNt3ty8T91X5kS2nHxP2pok4DVcfE/yOeafCtx8T8hWA++H3HxP7QsHHGBcPE/zFCFaWVw8T+ZyRp612/xP3hJ+xSrb/E/sEjY/Stv8T8jQnHA8G7xP9K5g2p9bvE/zzrnazZu8T9XnxgGym3xP3ozXRd8bfE//xzoUBBt8T8mLNPCwWzxP0ghp71PbPE/0SRJbgds8T/t5cejiGvxP30dvxlNa/E/bzJUiL1q8T8oFjXFkmrxP/aQV5vyafE/1A6rcNhp8T9dRYOgK2nxP38HIRweafE/4BFrlmho8T8rAJfHY2jxP9b4DHOpZ/E/VvP/RKdn8T+D8YIe72bxP/qbu3HjZvE/LOr4yTRm8T+uXwasGWbxP9nibnV6ZfE/YZiOOUll8T+E2+QgwGTxPzf8yWpyZPE/MNRazAVk8T+gCw6olWPxP9vM0HdLY/E/acGRE7Ni8T+HxUYjkWLxPzK+vM7WYfE/29a4mc5h8T/etjJ6HGHxPz8wE+vwYPE/iK+oJWJg8T8p4WMzEmDxPzWoHtGnX/E/Q+ORiDJf8T/goJR87V7xPzywS5pPXvE/jJkKKDNe8T83koDTeF3xP9Qp37JkXfE/5Ir2fr5c8T/8E+IybVzxP46DbCoEXPE/YVHja25b8T86fOLVSVvxP+V0WIGPWvE/YteNJGpa8T+Rbc4s1VnxP7AhivVmWfE/PGZE2BpZ8T9+z5VUZljxP+heuoNgWPE/k1cwL6ZX8T/rPhAWBVfxPz9QptrrVvE/6kgchjFW8T9YSuIbxlXxP/4ERhHLVfE/U11d1/dV8T/qSByGMVbxP2eCEAdQVvE/Um2YWbpW8T8/UKba61bxP0zwQb4vV/E/k1cwL6ZX8T+4zLBFsVfxP5u3WOc8WPE/6F66g2BY8T/ozBfLzljxPzxmRNgaWfE/HjADUWVZ8T+Sbc4s1VnxP6NYjtMAWvE/5XRYgY9a8T/+E+1moVrxPzy/8H9HW/E/Onzi1Ulb8T8ykIgc9VvxP46DbCoEXPE/HTyqyqpc8T/jivZ+vlzxP4IbGpNpXfE/N5KA03hd8T+4f7LYLV7xP4yZCigzXvE/4KCUfO1e8T+AbNrR8F7xPzWoHtGnX/E/ba75Uq1f8T+Jr6glYmDxP6QaPVRlYPE/CjEd4xph8T/etjJ6HGHxP2+p4JnPYfE/Mr68ztZh8T8rh/2Bh2LxP4fFRiORYvE/THO4NEVj8T/bzNB3S2PxPzDUWswFZPE/0CtsKQhk8T+D2+QgwGTxP4WIrqLLZPE/2eJudXpl8T/spmTbj2XxPy3q+Mk0ZvE/G5+ZdlVm8T+C8YIe72bxP3CuofEeZ/E/1vgMc6ln8T9HBL5D8GfxPysAl8djaPE/VKe0P8xo8T9/ByEcHmnxP5htwt+xafE/1A6rcNhp8T8oFjXFkmrxP4ZRR1uXavE/fh2/GU1r8T8m/gRrcGvxP9EkSW4HbPE/u+pMP0ts8T8mLNPCwWzxP9i2DSkrbfE/ejNdF3xt8T8vTkzEE27xP88652s2bvE/I0JxwPBu8T9Vu7QxCG/xP3hJ+xSrb/E/inyORQtw8T/MUIVpZXDxP1iKRHAZcfE/IVgPvh9x8T91X5kS2nHxP9qp8TowcvE/ymYjZ5Ry8T+oH+KLTXPxPx5urbtOc/E/c3U3EAl08T8GA0jofnTxPw=="},"shape":[179],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3165","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3166"}}},"glyph":{"type":"object","name":"Line","id":"p3161","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3162","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3163","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#adadad","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3173","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3167","attributes":{"selected":{"type":"object","name":"Selection","id":"p3168","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3169"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[250],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[250],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3174","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3175"}}},"glyph":{"type":"object","name":"Patch","id":"p3170","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","fill_color":"#828282","hatch_color":"#828282"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3171","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","line_alpha":0.1,"fill_color":"#828282","fill_alpha":0.1,"hatch_color":"#828282","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3172","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","line_alpha":0.2,"fill_color":"#828282","fill_alpha":0.2,"hatch_color":"#828282","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3182","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3176","attributes":{"selected":{"type":"object","name":"Selection","id":"p3177","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3178"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"BC2leW8LJ0CIGkfRYAsnQIJUZD1pCydABC2leW8LJ0CIeNbNdQsnQDm68kWnCydAb0dAEt8LJ0BVydct7AsnQKTUjd4WDCdAUMQzeEsMJ0DZYduqTgwnQA7vKHeGDCdA3en4xpQMJ0BEfHZDvgwnQOphigzaDCdAegnED/YMJ0B9TzIsHA0nQK+WEdwtDSdARdwduFoNJ0DkI1+oZQ0nQPhiELaVDSdAGrGsdJ0NJ0D844R0zQ0nQE8++kDVDSdA0cVOPQMOJ0CEy0cNDQ4nQHwe5rc4DidAuliV2UQOJ0DELPPobg4nQO/l4qV8DidAO22M06UOJ0AlczBytA4nQKbJwEvdDidAWgB+PuwOJ0DEGZDjFA8nQI+NywokDydAUFWONUwPJ0DGGhnXWw8nQB4CKMWCDydA+qdmo5MPJ0DusaIfuA8nQDA1tG/LDydAEITWA+wPJ0BlwgE8AxAnQKmsNWIeECdAmk9PCDsQJ0AiSUNvTxAnQNDcnNRyECdADF0jfX8QJ0AFauqgqhAnQMKEQqWuECdA7xGAg90QJ0A79zdt4hAnQLAVm4kMESdAcISFORoRJ0B2P4X5OxEnQKQR0wVSESdAvrH23WsRJ0DbniDSiREnQBABmGGbESdAECxunsERJ0DjivZVyREnQFEUgs7yESdARrm7avkRJ0BGowCoFhInQHtGCTcxEidAH5MC0zkSJ0ARZpLsWxInQLDTVgNpEidALJu7UH4SJ0Cz/uM6oBInQOZgpM+gEidAwnP2zLsSJ0D0On1wtBInQOZgpM+gEidAqkETuJQSJ0Cw01YDaRInQHtGCTcxEidA0gmauiUSJ0BGubtq+REnQD/y34nVESdAECxunsERJ0BRL8iPjBEnQNueINKJESdApRHTBVIRJ0AiqqBqSBEnQHCEhTkaESdAerGE+QcRJ0A79zdt4hAnQIqfKVjKECdABGrqoKoQJ0Ag1U/FjRAnQNDcnNRyECdA/m34KlEQJ0CaT08IOxAnQJz+7y4UECdAZcIBPAMQJ0D5uJ/21g8nQDA1tG/LDydAsHe7LpoPJ0D6p2ajkw8nQIwX+ZReDydAxRoZ11sPJ0Bj7yOzJA8nQI+NywokDydAdu5QeuwOJ0BaAH4+7A4nQByet2u1DidAJXMwcrQOJ0AkrYM9fw4nQO/l4qV8DidAc7Ktb0oOJ0C6WJXZRA4nQFqnDvoXDidAhMtHDQ0OJ0BHCJ9M6A0nQE4++kDVDSdAjkIQwroNJ0Aasax0nQ0nQO4ZF6mNDSdA5CNfqGUNJ0D68a/OXw0nQKZ7H10wDSdAr5YR3C0NJ0Do/Mlh/wwnQHoJxA/2DCdA2H5ad88MJ0BEfHZDvgwnQEgDVKGhDCdAD+8od4YMJ0BgTk5SdgwnQNlh26pODCdAApCDwE0MJ0CV6NwLJwwnQKTUjd4WDCdALnCrYQEMJ0BuR0AS3wsnQD2h2E7dCydA6G8AHrsLJ0A5uvJFpwsnQAGZAS+ZCydAaElCOnoLJ0AELaV5bwsnQA=="},"shape":[143],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"3oY+Wity8T/KZiNnlHLxPx5urbtOc/E/IAHx61hz8T8ebq27TnPxP+UqK6sOc/E//Qdhe69y8T/KZiNnlHLxP2B/lG1McvE/dF+ZEtpx8T/CkA4v1HHxP/jYSwtIcfE/IVgPvh9x8T8aq+7Ms3DxP8xQhWllcPE/xXJwmRhw8T94SfsUq2/xP+gAeA53b/E/I0JxwPBu8T/mC9dozm7xP88652s2bvE/OEN9OR1u8T96M10XfG3xP5RZDLVibfE/JizTwsFs8T9j9Y5aomzxP9EkSW4HbPE/MyQCMeFr8T99Hb8ZTWvxPzQFidMha/E/KBY1xZJq8T+lTL8dZGrxP9QOq3DYafE/Tdapk6dp8T+AByEcHmnxP714Jg7raPE/KwCXx2No8T+c05g2LWjxP9b4DHOpZ/E/cCBqfmxn8T+C8YIe72bxP+6XR02nZvE/Ler4yTRm8T/yg6yG3GXxP9nibnV6ZfE/Iu/wzAtl8T+E2+QgwGTxP73w3bM1ZPE/MNRazAVk8T99W4H0WmPxP9vM0HdLY/E/h8VGI5Fi8T8fPyTOfWLxPzK+vM7WYfE/BcPanqFh8T/etjJ6HGHxP+I8iz3HYPE/ia+oJWJg8T/wTmZH7F/xPzWoHtGnX/E/JnYCxQtf8T/goJR87V7xP4yZCigzXvE/wnAp8w9e8T84koDTeF3xP6O7o4rrXPE/44r2fr5c8T+Og2wqBFzxPyoLiTy9W/E/Onzi1Ulb8T/ldFiBj1rxPwzVjQ6LWvE/kW3OLNVZ8T88ZkTYGlnxP1ksN/0IWfE/PGZE2BpZ8T+Tuhf2UlnxPw1ikrS5WfE/kW3OLNVZ8T9wv4JlNVrxP+V0WIGPWvE/YjP9l7xa8T86fOLVSVvxP8Jl8llQW/E/9c+G5+db8T+Og2wqBFzxP3UdUI2EXPE/44r2fr5c8T+puMqaKF3xPzeSgNN4XfE/IEKw4tJd8T+MmQooM17xP4ybeWCAXvE/4KCUfO1e8T910ZlALl/xPzWoHtGnX/E/mynm5dpf8T+Jr6glYmDxP1lcVSCGYPE/3rYyehxh8T8CAEqPMWHxPzG+vM7WYfE/kIWn1N9h8T+GxUYjkWLxP9IxW1WTYvE/28zQd0tj8T8FGahDTGPxPzDUWswFZPE/CDxINwlk8T+F2+QgwGTxP1gvY53JZPE/2eJudXpl8T/FkrDmj2XxPy3q+Mk0ZvE/3HUwbWBm8T+C8YIe72bxPxq4dyE9Z/E/1vgMc6ln8T96J9KvIWjxPysAl8djaPE/8AvVygVp8T9/ByEcHmnxP9QOq3DYafE/Uv90M+Jp8T8oFjXFkmrxP2Lm99e4avE/fB2/GU1r8T/E9GLPlmvxP9AkSW4HbPE/FAXlqYBs8T8mLNPCwWzxP7x1mUl4bfE/ejNdF3xt8T/POudrNm7xP9uUKkSJbvE/I0JxwPBu8T/mm26Eom/xP3hJ+xSrb/E/zFCFaWVw8T8AEjsh1HDxPyFYD74fcfE/dV+ZEtpx8T/ehj5aK3LxPw=="},"shape":[143],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3183","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3184"}}},"glyph":{"type":"object","name":"Line","id":"p3179","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3180","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3181","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#828282","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3191","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3185","attributes":{"selected":{"type":"object","name":"Selection","id":"p3186","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3187"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"2WHbqk4MJ0Byu9JXTgwnQNlh26pODCdAD+8od4YMJ0ACJ/V4qQwnQER8dkO+DCdAegnED/YMJ0Blnyc5/AwnQK+WEdwtDSdAMMtJFj4NJ0DkI1+oZQ0nQENnzLB7DSdAGrGsdJ0NJ0C62RDPtw0nQE8++kDVDSdAHPRdzfMNJ0CEy0cNDQ4nQO24oTAwDidAuliV2UQOJ0Ad02t2bA4nQO/l4qV8DidAgmdA1KcOJ0AlczBytA4nQCrc02XhDidAWgB+PuwOJ0AsrmK5GA8nQI+NywokDydA9eahjk0PJ0DFGhnXWw8nQBDxZUGADydA+qdmo5MPJ0ACqlSWsQ8nQDA1tG/LDydAa9RjNeIPJ0BlwgE8AxAnQEqII24SECdAmk9PCDsQJ0CsUT//QRAnQA3v0/lwECdA0Nyc1HIQJ0Au3IlynxAnQAVq6qCqECdA7ECpSc4QJ0A79zdt4hAnQAgOQNf8ECdAcISFORoRJ0DEZDLoKREnQKUR0wVSESdA2hx+iVMRJ0BABAdPaxEnQAD6s6aFESdA254g0okRJ0BSX7vVpxEnQBAsbp7BESdAxKjuhswRJ0AQLG6ewREnQNueINKJESdAHlVmVWcRJ0ClEdMFUhEnQHCEhTkaESdAxn+lcRMRJ0A79zdt4hAnQGgoSRXRECdABWrqoKoQJ0A8j56vkBAnQNDcnNRyECdAH2RBd1EQJ0CaT08IOxAnQJJbd2MTECdAZcIBPAMQJ0AQjZcU1w8nQDA1tG/LDydAfhZGuZwPJ0D6p2ajkw8nQIh0rdNjDydAxhoZ11sPJ0B+C43vKw8nQI+NywokDydA0ZrWavUOJ0BaAH4+7A4nQCQnw6HADidAJnMwcrQOJ0Abg0rOjQ4nQO/l4qV8DidAu7EXR1wOJ0C6WJXZRA4nQIaRC+YqDidAhMtHDQ0OJ0AhfN8L+Q0nQE8++kDVDSdA1iImi8YNJ0Aasax0nQ0nQGlISQKUDSdA5CNfqGUNJ0C+8VpcYg0nQFb20Qg0DSdArpYR3C0NJ0BUxNQfCg0nQHoJxA/2DCdAsVUc0uIMJ0BEfHZDvgwnQNE4UdC8DCdAZDDdoJsMJ0AP7yh3hgwnQLRjfp96DCdAvONu/WIMJ0DZYduqTgwnQIfozA9iDSdA5CNfqGUNJ0A4/y+2gw0nQBqxrHSdDSdAP+1pV6MNJ0BH7YzCzg0nQE4++kDVDSdAChTY8QAOJ0CEy0cNDQ4nQLCQMmk1DidAuliV2UQOJ0BlK2fiag4nQO/l4qV8DidA7XX5q6AOJ0AmczBytA4nQH5JCNDWDidAWgB+PuwOJ0CAA27kDQ8nQI6NywokDydARJUhXEYPJ0DFGhnXWw8nQH6IonmADydA+qdmo5MPJ0B4dTZsvA8nQDA1tG/LDydA0os0nPoPJ0BkwgE8AxAnQJpPTwg7ECdA5J26kEIQJ0DQ3JzUchAnQAL6yvWMECdA/VzCnIEQJ0DQ3JzUchAnQOsks8JaECdAmk9PCDsQJ0A0FE9dLxAnQGTCATwDECdAwt8rVwEQJ0A5iYlD0Q8nQDA1tG/LDydA+8LfNqAPJ0D6p2ajkw8nQAmwDfduDydAxRoZ11sPJ0B2McWTPQ8nQI+NywokDydAyD4lSAsPJ0BaAH4+7A4nQFBL3ZHWDidAJXMwcrQOJ0D2dV5bng4nQO/l4qV8DidAoOydgmIOJ0C6WJXZRA4nQBKb9jUjDidAhMtHDQ0OJ0CRw7Pe4A0nQE8++kDVDSdAGrGsdJ0NJ0DGXFMXkg0nQOQjX6hlDSdAtHLTBE8NJ0CH6MwPYg0nQA=="},"shape":[170],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"/XVP2Kdv8T94SfsUq2/xP7a482C3b/E/UR8Re+1v8T94SfsUq2/xPwLj+ROBb/E/2bncTgJv8T8jQnHA8G7xP5MsXPRobvE/zzrnazZu8T+9zpy8w23xP3ozXRd8bfE/CPDmnhdt8T8mLNPCwWzxP+7CglVpbPE/0SRJbgds8T/rwR22u2vxP30dvxlNa/E/7MFV2A5r8T8oFjXFkmrxPyLwhy9havE/1A6rcNhp8T8HzDRYsGnxP34HIRweafE/PDyw+/lo8T8rAJfHY2jxP8qXUQQ8aPE/1vgMc6ln8T/Wsdf+dGfxP4Lxgh7vZvE/uNY2B6Zm8T8t6vjJNGbxPzjlEfXRZfE/2eJudXpl8T+x30QB+2TxP4Tb5CDAZPE/H0cu9iBk8T8w1FrMBWTxP9vM0HdLY/E/IlC0EERj8T+HxUYjkWLxP9PSwEdkYvE/Mr68ztZh8T9MPbCnhGHxP962MnocYfE/eDWIfaBg8T+Jr6glYmDxPw1msBiuX/E/Nage0adf8T/goJR87V7xP4yZCigzXvE/1nLKQB5e8T83koDTeF3xP2ajZBP4XPE/44r2fr5c8T+2+YVmMFzxP27Ryv9/XPE/44r2fr5c8T/p/QU+6VzxP+Q6VNNkXfE/N5KA03hd8T+ifp17AF7xP4yZCigzXvE/55S4s6Je8T/goJR87V7xP2jIe+ZHX/E/Nage0adf8T9C6aYw7l/xP4mvqCViYPE/B+6IQ5Zg8T/etjJ6HGHxPwlFBIZCYfE/Mr68ztZh8T/mnX2k9GHxP4fFRiORYvE/mY7Bh6ti8T/bzNB3S2PxPwZyZ/hlY/E/MNRazAVk8T8N9gNQJWTxP4Tb5CDAZPE/DPjl7upk8T/Z4m51emXxP03gJ/C3ZfE/Ler4yTRm8T8oKZ5KiWbxP4Lxgh7vZvE/dP0t3Vpn8T/W+AxzqWfxPyEefaYqaPE/KwCXx2No8T+06gjq+WjxP38HIRweafE/rFDH5Mtp8T/UDqtw2GnxPygWNcWSavE/hVvIPq9q8T99Hb8ZTWvxP2S/ZIata/E/0SRJbgds8T8B3DvLumzxPyYs08LBbPE/ejNdF3xt8T/eSzNV823xP88652s2bvE/I0JxwPBu8T/9dU/Yp2/xP30dvxlNa/E/91Bc9jZr8T8oFjXFkmrxPwtgXGD4afE/1A6rcNhp8T9/ByEcHmnxP/LyTxEGafE/KwCXx2No8T+VSbThN2jxP9b4DHOpZ/E/DCIBvHFn8T+C8YIe72bxPxg+3T2vZvE/Ler4yTRm8T/oMDk37mXxP9nibnV6ZfE/Tc3oYS9l8T+E2+QgwGTxP32SnBh0ZPE/MNRazAVk8T+d2zysvWPxP9vM0HdLY/E/pLZaMgxj8T+HxUYjkWLxPxDNhv1fYvE/Mr68ztZh8T9StSzbumHxP69XRfQkYfE/3rYyehxh8T8yAmyy0WDxP962MnocYfE/Mr68ztZh8T+0TyjWF2LxP4fFRiORYvE/sURKPxZj8T/bzNB3S2PxPyHc/db9Y/E/MNRazAVk8T+E2+QgwGTxP1I6OfbWZPE/2eJudXpl8T8sAPp3q2XxPy3q+Mk0ZvE/NgtHj35m8T+C8YIe72bxPwzYzPROZ/E/1vgMc6ln8T+iqHniF2jxPysAl8djaPE/LArPXdVo8T9/ByEcHmnxPyBPJg+IafE/1A6rcNhp8T8FoYG3MWrxPygWNcWSavE/yjWcI9Rq8T99Hb8ZTWvxP8JVzg9va/E/l8G90vZr8T/RJEluB2zxPxo/8IlLbPE/0SRJbgds8T99Hb8ZTWvxPw=="},"shape":[170],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3192","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3193"}}},"glyph":{"type":"object","name":"Patch","id":"p3188","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","fill_color":"#5c5c5c","hatch_color":"#5c5c5c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3189","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.1,"fill_color":"#5c5c5c","fill_alpha":0.1,"hatch_color":"#5c5c5c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3190","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.2,"fill_color":"#5c5c5c","fill_alpha":0.2,"hatch_color":"#5c5c5c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3200","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3194","attributes":{"selected":{"type":"object","name":"Selection","id":"p3195","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3196"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"2WHbqk4MJ0Byu9JXTgwnQNlh26pODCdAD+8od4YMJ0ACJ/V4qQwnQER8dkO+DCdAegnED/YMJ0Blnyc5/AwnQK+WEdwtDSdAMMtJFj4NJ0DkI1+oZQ0nQENnzLB7DSdAGrGsdJ0NJ0C62RDPtw0nQE8++kDVDSdAHPRdzfMNJ0CEy0cNDQ4nQO24oTAwDidAuliV2UQOJ0Ad02t2bA4nQO/l4qV8DidAgmdA1KcOJ0AlczBytA4nQCrc02XhDidAWgB+PuwOJ0AsrmK5GA8nQI+NywokDydA9eahjk0PJ0DFGhnXWw8nQBDxZUGADydA+qdmo5MPJ0ACqlSWsQ8nQDA1tG/LDydAa9RjNeIPJ0BlwgE8AxAnQEqII24SECdAmk9PCDsQJ0CsUT//QRAnQA3v0/lwECdA0Nyc1HIQJ0Au3IlynxAnQAVq6qCqECdA7ECpSc4QJ0A79zdt4hAnQAgOQNf8ECdAcISFORoRJ0DEZDLoKREnQKUR0wVSESdA2hx+iVMRJ0BABAdPaxEnQAD6s6aFESdA254g0okRJ0BSX7vVpxEnQBAsbp7BESdAxKjuhswRJ0AQLG6ewREnQNueINKJESdAHlVmVWcRJ0ClEdMFUhEnQHCEhTkaESdAxn+lcRMRJ0A79zdt4hAnQGgoSRXRECdABWrqoKoQJ0A8j56vkBAnQNDcnNRyECdAH2RBd1EQJ0CaT08IOxAnQJJbd2MTECdAZcIBPAMQJ0AQjZcU1w8nQDA1tG/LDydAfhZGuZwPJ0D6p2ajkw8nQIh0rdNjDydAxhoZ11sPJ0B+C43vKw8nQI+NywokDydA0ZrWavUOJ0BaAH4+7A4nQCQnw6HADidAJnMwcrQOJ0Abg0rOjQ4nQO/l4qV8DidAu7EXR1wOJ0C6WJXZRA4nQIaRC+YqDidAhMtHDQ0OJ0AhfN8L+Q0nQE8++kDVDSdA1iImi8YNJ0Aasax0nQ0nQGlISQKUDSdA5CNfqGUNJ0C+8VpcYg0nQFb20Qg0DSdArpYR3C0NJ0BUxNQfCg0nQHoJxA/2DCdAsVUc0uIMJ0BEfHZDvgwnQNE4UdC8DCdAZDDdoJsMJ0AP7yh3hgwnQLRjfp96DCdAvONu/WIMJ0DZYduqTgwnQA=="},"shape":[107],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"/XVP2Kdv8T94SfsUq2/xP7a482C3b/E/UR8Re+1v8T94SfsUq2/xPwLj+ROBb/E/2bncTgJv8T8jQnHA8G7xP5MsXPRobvE/zzrnazZu8T+9zpy8w23xP3ozXRd8bfE/CPDmnhdt8T8mLNPCwWzxP+7CglVpbPE/0SRJbgds8T/rwR22u2vxP30dvxlNa/E/7MFV2A5r8T8oFjXFkmrxPyLwhy9havE/1A6rcNhp8T8HzDRYsGnxP34HIRweafE/PDyw+/lo8T8rAJfHY2jxP8qXUQQ8aPE/1vgMc6ln8T/Wsdf+dGfxP4Lxgh7vZvE/uNY2B6Zm8T8t6vjJNGbxPzjlEfXRZfE/2eJudXpl8T+x30QB+2TxP4Tb5CDAZPE/H0cu9iBk8T8w1FrMBWTxP9vM0HdLY/E/IlC0EERj8T+HxUYjkWLxP9PSwEdkYvE/Mr68ztZh8T9MPbCnhGHxP962MnocYfE/eDWIfaBg8T+Jr6glYmDxPw1msBiuX/E/Nage0adf8T/goJR87V7xP4yZCigzXvE/1nLKQB5e8T83koDTeF3xP2ajZBP4XPE/44r2fr5c8T+2+YVmMFzxP27Ryv9/XPE/44r2fr5c8T/p/QU+6VzxP+Q6VNNkXfE/N5KA03hd8T+ifp17AF7xP4yZCigzXvE/55S4s6Je8T/goJR87V7xP2jIe+ZHX/E/Nage0adf8T9C6aYw7l/xP4mvqCViYPE/B+6IQ5Zg8T/etjJ6HGHxPwlFBIZCYfE/Mr68ztZh8T/mnX2k9GHxP4fFRiORYvE/mY7Bh6ti8T/bzNB3S2PxPwZyZ/hlY/E/MNRazAVk8T8N9gNQJWTxP4Tb5CDAZPE/DPjl7upk8T/Z4m51emXxP03gJ/C3ZfE/Ler4yTRm8T8oKZ5KiWbxP4Lxgh7vZvE/dP0t3Vpn8T/W+AxzqWfxPyEefaYqaPE/KwCXx2No8T+06gjq+WjxP38HIRweafE/rFDH5Mtp8T/UDqtw2GnxPygWNcWSavE/hVvIPq9q8T99Hb8ZTWvxP2S/ZIata/E/0SRJbgds8T8B3DvLumzxPyYs08LBbPE/ejNdF3xt8T/eSzNV823xP88652s2bvE/I0JxwPBu8T/9dU/Yp2/xPw=="},"shape":[107],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3201","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3202"}}},"glyph":{"type":"object","name":"Line","id":"p3197","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3198","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3199","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#5c5c5c","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3209","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3203","attributes":{"selected":{"type":"object","name":"Selection","id":"p3204","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3205"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"5CNfqGUNJ0CH6MwPYg0nQLRy0wRPDSdA5CNfqGUNJ0DGXFMXkg0nQBqxrHSdDSdATz76QNUNJ0CRw7Pe4A0nQITLRw0NDidAEpv2NSMOJ0C6WJXZRA4nQKDsnYJiDidA7uXipXwOJ0D2dV5bng4nQCRzMHK0DidAUEvdkdYOJ0BaAH4+7A4nQMg+JUgLDydAjo3LCiQPJ0B2McWTPQ8nQMUaGddbDydACLAN924PJ0D6p2ajkw8nQPvC3zagDydAMDW0b8sPJ0A6iYlD0Q8nQMLfK1cBECdAZMIBPAMQJ0A0FE9dLxAnQJpPTwg7ECdA7CSzwloQJ0DQ3JzUchAnQP1cwpyBECdAAvrK9YwQJ0DQ3JzUchAnQOSdupBCECdAmk9PCDsQJ0BlwgE8AxAnQNKLNJz6DydAMDW0b8sPJ0B4dTZsvA8nQPqnZqOTDydAfoiieYAPJ0DFGhnXWw8nQESVIVxGDydAj43LCiQPJ0CAA27kDQ8nQFoAfj7sDidAf0kI0NYOJ0AlczBytA4nQO11+augDidA7+XipXwOJ0BlK2fiag4nQLpYldlEDidAsJAyaTUOJ0CEy0cNDQ4nQAoU2PEADidATz76QNUNJ0BH7YzCzg0nQD/taVejDSdAGrGsdJ0NJ0A4/y+2gw0nQOQjX6hlDSdA"},"shape":[63],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"91Bc9jZr8T99Hb8ZTWvxP9EkSW4HbPE/GT/wiUts8T/RJEluB2zxP5fBvdL2a/E/wlXOD29r8T99Hb8ZTWvxP8o1nCPUavE/KBY1xZJq8T8FoYG3MWrxP9QOq3DYafE/H08mD4hp8T9/ByEcHmnxPywKz13VaPE/KwCXx2No8T+iqHniF2jxP9b4DHOpZ/E/DNjM9E5n8T+C8YIe72bxPzYLR49+ZvE/Ler4yTRm8T8sAPp3q2XxP9nibnV6ZfE/Ujo59tZk8T+E2+QgwGTxPzDUWswFZPE/INz91v1j8T/bzNB3S2PxP7FESj8WY/E/iMVGI5Fi8T+0TyjWF2LxPzK+vM7WYfE/3rYyehxh8T8yAmyy0WDxP962MnocYfE/r1dF9CRh8T9TtSzbumHxPzK+vM7WYfE/EM2G/V9i8T+HxUYjkWLxP6S2WjIMY/E/28zQd0tj8T+d2zysvWPxPzDUWswFZPE/fZKcGHRk8T+E2+QgwGTxP03N6GEvZfE/2eJudXpl8T/oMDk37mXxPy3q+Mk0ZvE/GD7dPa9m8T+C8YIe72bxPwwiAbxxZ/E/1vgMc6ln8T+USbThN2jxPysAl8djaPE/8vJPEQZp8T9/ByEcHmnxP9QOq3DYafE/C2BcYPhp8T8oFjXFkmrxP/dQXPY2a/E/"},"shape":[63],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3210","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3211"}}},"glyph":{"type":"object","name":"Patch","id":"p3206","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","fill_color":"#2b2b2b","hatch_color":"#2b2b2b"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3207","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.1,"fill_color":"#2b2b2b","fill_alpha":0.1,"hatch_color":"#2b2b2b","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3208","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.2,"fill_color":"#2b2b2b","fill_alpha":0.2,"hatch_color":"#2b2b2b","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3218","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3212","attributes":{"selected":{"type":"object","name":"Selection","id":"p3213","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3214"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"5CNfqGUNJ0CH6MwPYg0nQLRy0wRPDSdA5CNfqGUNJ0DGXFMXkg0nQBqxrHSdDSdATz76QNUNJ0CRw7Pe4A0nQITLRw0NDidAEpv2NSMOJ0C6WJXZRA4nQKDsnYJiDidA7uXipXwOJ0D2dV5bng4nQCRzMHK0DidAUEvdkdYOJ0BaAH4+7A4nQMg+JUgLDydAjo3LCiQPJ0B2McWTPQ8nQMUaGddbDydACLAN924PJ0D6p2ajkw8nQPvC3zagDydAMDW0b8sPJ0A6iYlD0Q8nQMLfK1cBECdAZMIBPAMQJ0A0FE9dLxAnQJpPTwg7ECdA7CSzwloQJ0DQ3JzUchAnQP1cwpyBECdAAvrK9YwQJ0DQ3JzUchAnQOSdupBCECdAmk9PCDsQJ0BlwgE8AxAnQNKLNJz6DydAMDW0b8sPJ0B4dTZsvA8nQPqnZqOTDydAfoiieYAPJ0DFGhnXWw8nQESVIVxGDydAj43LCiQPJ0CAA27kDQ8nQFoAfj7sDidAf0kI0NYOJ0AlczBytA4nQO11+augDidA7+XipXwOJ0BlK2fiag4nQLpYldlEDidAsJAyaTUOJ0CEy0cNDQ4nQAoU2PEADidATz76QNUNJ0BH7YzCzg0nQD/taVejDSdAGrGsdJ0NJ0A4/y+2gw0nQOQjX6hlDSdA"},"shape":[63],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"91Bc9jZr8T99Hb8ZTWvxP9EkSW4HbPE/GT/wiUts8T/RJEluB2zxP5fBvdL2a/E/wlXOD29r8T99Hb8ZTWvxP8o1nCPUavE/KBY1xZJq8T8FoYG3MWrxP9QOq3DYafE/H08mD4hp8T9/ByEcHmnxPywKz13VaPE/KwCXx2No8T+iqHniF2jxP9b4DHOpZ/E/DNjM9E5n8T+C8YIe72bxPzYLR49+ZvE/Ler4yTRm8T8sAPp3q2XxP9nibnV6ZfE/Ujo59tZk8T+E2+QgwGTxPzDUWswFZPE/INz91v1j8T/bzNB3S2PxP7FESj8WY/E/iMVGI5Fi8T+0TyjWF2LxPzK+vM7WYfE/3rYyehxh8T8yAmyy0WDxP962MnocYfE/r1dF9CRh8T9TtSzbumHxPzK+vM7WYfE/EM2G/V9i8T+HxUYjkWLxP6S2WjIMY/E/28zQd0tj8T+d2zysvWPxPzDUWswFZPE/fZKcGHRk8T+E2+QgwGTxP03N6GEvZfE/2eJudXpl8T/oMDk37mXxPy3q+Mk0ZvE/GD7dPa9m8T+C8YIe72bxPwwiAbxxZ/E/1vgMc6ln8T+USbThN2jxPysAl8djaPE/8vJPEQZp8T9/ByEcHmnxP9QOq3DYafE/C2BcYPhp8T8oFjXFkmrxP/dQXPY2a/E/"},"shape":[63],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3219","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3220"}}},"glyph":{"type":"object","name":"Line","id":"p3215","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3216","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3217","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#2b2b2b","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2665","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2651"},{"id":"p2652"},{"id":"p2654"},{"type":"object","name":"SaveTool","id":"p2655"},{"id":"p2656"},{"id":"p3729"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2673","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2674","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2675"},"axis_label":"$$\\log_{10}\\,c_\\mathrm{PI}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2676"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2678","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2679","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2680"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2681"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2682","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2683","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2684"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2685"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2668","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2669","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2670"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2671"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2672","attributes":{"axis":{"id":"p2668"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2677","attributes":{"dimension":1,"axis":{"id":"p2673"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":70,"min_border_right":2}},1,0],[{"type":"object","name":"Figure","id":"p2692","attributes":{"x_range":{"id":"p3240"},"y_range":{"type":"object","name":"DataRange1d","id":"p2694","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p2701"},"y_scale":{"type":"object","name":"LinearScale","id":"p2702"},"title":{"type":"object","name":"Title","id":"p2699","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3227","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3221","attributes":{"selected":{"type":"object","name":"Selection","id":"p3222","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3223"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"zCRfGkI28T+dYVdScDbxP2+eT4qeNvE/QNtHwsw28T8SGED6+jbxP+NUODIpN/E/tZEwalc38T+GziiihTfxP1gLIdqzN/E/KUgZEuI38T/7hBFKEDjxP8zBCYI+OPE/nv4Bumw48T9vO/rxmjjxP0B48inJOPE/ErXqYfc48T/j8eKZJTnxP7Uu29FTOfE/hmvTCYI58T9YqMtBsDnxPynlw3neOfE/+yG8sQw68T/MXrTpOjrxP56brCFpOvE/b9ikWZc68T9BFZ2RxTrxPxJSlcnzOvE/5I6NASI78T+1y4U5UDvxP4YIfnF+O/E/WEV2qaw78T8pgm7h2jvxP/u+ZhkJPPE/zPteUTc88T+eOFeJZTzxP291T8GTPPE/QbJH+cE88T8S7z8x8DzxP+QrOGkePfE/tWgwoUw98T+HpSjZej3xP1jiIBGpPfE/KR8ZSdc98T/7WxGBBT7xP8yYCbkzPvE/ntUB8WE+8T9vEvookD7xP0FP8mC+PvE/EozqmOw+8T/kyOLQGj/xP7UF2whJP/E/h0LTQHc/8T9Yf8t4pT/xPyq8w7DTP/E/+/i76AFA8T/NNbQgMEDxP55yrFheQPE/b6+kkIxA8T9B7JzIukDxPxIplQDpQPE/5GWNOBdB8T+1ooVwRUHxP4fffahzQfE/WBx24KFB8T8qWW4Y0EHxP/uVZlD+QfE/zdJeiCxC8T+eD1fAWkLxP3BMT/iIQvE/QYlHMLdC8T8Sxj9o5ULxP+QCOKATQ/E/tT8w2EFD8T+HfCgQcEPxP1i5IEieQ/E/KvYYgMxD8T/7MhG4+kPxP81vCfAoRPE/nqwBKFdE8T9w6flfhUTxP0Em8pezRPE/E2Pqz+FE8T/kn+IHEEXxP7Xc2j8+RfE/hxnTd2xF8T9YVsuvmkXxPyqTw+fIRfE/+8+7H/dF8T/NDLRXJUbxP55JrI9TRvE/cIakx4FG8T9Bw5z/r0bxPxMAlTfeRvE/5DyNbwxH8T+2eYWnOkfxP4e2fd9oR/E/WfN1F5dH8T8qMG5PxUfxP/tsZofzR/E/zalevyFI8T+e5lb3T0jxP3AjTy9+SPE/QWBHZ6xI8T8TnT+f2kjxP+TZN9cISfE/thYwDzdJ8T+HUyhHZUnxP1mQIH+TSfE/Ks0Yt8FJ8T/8CRHv70nxP81GCSceSvE/noMBX0xK8T9wwPmWekrxP0H98c6oSvE/EzrqBtdK8T/kduI+BUvxP7az2nYzS/E/h/DSrmFL8T9ZLcvmj0vxPypqwx6+S/E//Ka7VuxL8T/N47OOGkzxP58grMZITPE/cF2k/nZM8T9Cmpw2pUzxPxPXlG7TTPE/5BONpgFN8T+2UIXeL03xP4eNfRZeTfE/Wcp1ToxN8T8qB26Guk3xP/xDZr7oTfE/zYBe9hZO8T+fvVYuRU7xP3D6TmZzTvE/QjdHnqFO8T8TdD/Wz07xP+WwNw7+TvE/tu0vRixP8T+HKih+Wk/xP1lnILaIT/E/KqQY7rZP8T/84BAm5U/xP80dCV4TUPE/n1oBlkFQ8T9wl/nNb1DxP0LU8QWeUPE/ExHqPcxQ8T/lTeJ1+lDxP7aK2q0oUfE/iMfS5VZR8T9ZBMsdhVHxPypBw1WzUfE//H27jeFR8T/NurPFD1LxP5/3q/09UvE/cDSkNWxS8T9CcZxtmlLxPxOulKXIUvE/5eqM3fZS8T+2J4UVJVPxP4hkfU1TU/E/WaF1hYFT8T8r3m29r1PxP/waZvXdU/E/zldeLQxU8T+flFZlOlTxP3DRTp1oVPE/Qg5H1ZZU8T8TSz8NxVTxP+WHN0XzVPE/tsQvfSFV8T+IASi1T1XxP1k+IO19VfE/K3sYJaxV8T/8txBd2lXxP870CJUIVvE/nzEBzTZW8T9xbvkEZVbxP0Kr8TyTVvE/E+jpdMFW8T/lJOKs71bxP7Zh2uQdV/E/iJ7SHExX8T9Z28pUelfxPysYw4yoV/E//FS7xNZX8T/OkbP8BFjxP5/OqzQzWPE/cQukbGFY8T9CSJykj1jxPxSFlNy9WPE/5cGMFOxY8T+3/oRMGlnxP4g7fYRIWfE/WXh1vHZZ8T8rtW30pFnxP/zxZSzTWfE/zi5eZAFa8T+fa1acL1rxP3GoTtRdWvE/QuVGDIxa8T8UIj9EulrxP+VeN3zoWvE/t5svtBZb8T+I2CfsRFvxP1oVICRzW/E/K1IYXKFb8T/8jhCUz1vxP87LCMz9W/E/nwgBBCxc8T9xRfk7WlzxP0KC8XOIXPE/FL/pq7Zc8T/l++Hj5FzxP7c42hsTXfE/iHXSU0Fd8T9assqLb13xPyvvwsOdXfE//Su7+8td8T/OaLMz+l3xP6Clq2soXvE/ceKjo1Ze8T9CH5zbhF7xPxRclBOzXvE/5ZiMS+Fe8T+31YSDD1/xP4gSfbs9X/E/Wk9182tf8T8rjG0rml/xP/3IZWPIX/E/zgVem/Zf8T+gQlbTJGDxP3F/TgtTYPE/Q7xGQ4Fg8T8U+T57r2DxP+U1N7PdYPE/t3Iv6wth8T+IrycjOmHxP1rsH1toYfE/KykYk5Zh8T/9ZRDLxGHxP86iCAPzYfE/oN8AOyFi8T9xHPlyT2LxP0NZ8ap9YvE/FJbp4qti8T/m0uEa2mLxP7cP2lIIY/E/iEzSijZj8T9aicrCZGPxPyvGwvqSY/E//QK7MsFj8T/OP7Nq72PxP6B8q6IdZPE/cbmj2ktk8T9D9psSemTxPxQzlEqoZPE/5m+MgtZk8T+3rIS6BGXxP4npfPIyZfE/WiZ1KmFl8T8sY21ij2XxP/2fZZq9ZfE/ztxd0utl8T+gGVYKGmbxP3FWTkJIZvE/Q5NGenZm8T8U0D6ypGbxP+YMN+rSZvE/t0kvIgFn8T+JhidaL2fxP1rDH5JdZ/E/LAAYyotn8T/9PBACumfxP895CDroZ/E/oLYAchZo8T9x8/ipRGjxP0Mw8eFyaPE/FG3pGaFo8T/mqeFRz2jxP7fm2Yn9aPE/iSPSwStp8T9aYMr5WWnxPyydwjGIafE//dm6abZp8T/PFrOh5GnxP6BTq9kSavE/cpCjEUFq8T9DzZtJb2rxPxQKlIGdavE/5kaMuctq8T+3g4Tx+WrxP4nAfCkoa/E/Wv10YVZr8T8sOm2ZhGvxP/12ZdGya/E/z7NdCeFr8T+g8FVBD2zxP3ItTnk9bPE/Q2pGsWts8T8Vpz7pmWzxP+bjNiHIbPE/uCAvWfZs8T+JXSeRJG3xP1qaH8lSbfE/LNcXAYFt8T/9ExA5r23xP89QCHHdbfE/oI0AqQtu8T9yyvjgOW7xP0MH8RhobvE/FUTpUJZu8T/mgOGIxG7xP7i92cDybvE/ifrR+CBv8T9bN8owT2/xPyx0wmh9b/E//bC6oKtv8T/P7bLY2W/xP6AqqxAIcPE/cmejSDZw8T9DpJuAZHDxPxXhk7iScPE/5h2M8MBw8T+4WoQo73DxP4mXfGAdcfE/W9R0mEtx8T8sEW3QeXHxP/5NZQiocfE/z4pdQNZx8T+hx1V4BHLxP3IETrAycvE/Q0FG6GBy8T8Vfj4gj3LxP+a6Nli9cvE/uPcukOty8T+JNCfIGXPxP1txHwBIc/E/LK4XOHZz8T/+6g9wpHPxP88nCKjSc/E/oWQA4AB08T9yofgXL3TxP0Te8E9ddPE/FRvph4t08T/mV+G/uXTxP7iU2ffndPE/idHRLxZ18T9bDspnRHXxPyxLwp9ydfE//oe616B18T/PxLIPz3XxP6EBq0f9dfE/cj6jfyt28T9Ee5u3WXbxPxW4k++HdvE/5/SLJ7Z28T+4MYRf5HbxP4pufJcSd/E/W6t0z0B38T8s6GwHb3fxP/4kZT+dd/E/z2Fdd8t38T+hnlWv+XfxP3LbTecnePE/RBhGH1Z48T8VVT5XhHjxP+eRNo+yePE/uM4ux+B48T+KCyf/DnnxP1tIHzc9efE/LYUXb2t58T/+wQ+nmXnxP8/+B9/HefE/oTsAF/Z58T9yePhOJHrxP0S18IZSevE/FfLovoB68T/nLuH2rnrxP7hr2S7devE/iqjRZgt78T9b5cmeOXvxPy0iwtZne/E//l66DpZ78T/Qm7JGxHvxP6HYqn7ye/E/chWjtiB88T9EUpvuTnzxPxWPkyZ9fPE/58uLXqt88T+4CISW2XzxP4pFfM4HffE/W4J0BjZ98T8tv2w+ZH3xP/77ZHaSffE/0DhdrsB98T+hdVXm7n3xP3OyTR4dfvE/RO9FVkt+8T8WLD6OeX7xP+doNsanfvE/uKUu/tV+8T+K4iY2BH/xP1sfH24yf/E/LVwXpmB/8T/+mA/ejn/xP9DVBxa9f/E/oRIATut/8T9zT/iFGYDxP0SM8L1HgPE/Fsno9XWA8T/nBeEtpIDxP7lC2WXSgPE/in/RnQCB8T9bvMnVLoHxPy35wQ1dgfE//jW6RYuB8T/QcrJ9uYHxP6GvqrXngfE/c+yi7RWC8T9EKZslRILxPxZmk11ygvE/56KLlaCC8T+534PNzoLxP4ocfAX9gvE/XFl0PSuD8T8tlmx1WYPxP//SZK2Hg/E/0A9d5bWD8T+hTFUd5IPxP3OJTVUShPE/RMZFjUCE8T8WAz7FboTxP+c/Nv2chPE/uXwuNcuE8T+KuSZt+YTxP1z2HqUnhfE/LTMX3VWF8T//bw8VhIXxP9CsB02yhfE/oun/hOCF8T9zJvi8DobxP0Rj8PQ8hvE/FqDoLGuG8T/n3OBkmYbxP7kZ2ZzHhvE/ilbR1PWG8T9ck8kMJIfxPy3QwURSh/E//wy6fICH8T/QSbK0rofxP6KGquzch/E/c8OiJAuI8T9FAJtcOYjxPxY9k5RniPE/6HmLzJWI8T+5toMExIjxP4rzezzyiPE/XDB0dCCJ8T8tbWysTonxP/+pZOR8ifE/0OZcHKuJ8T+iI1VU2YnxP3NgTYwHivE/RZ1FxDWK8T8W2j38Y4rxP+gWNjSSivE/uVMubMCK8T+LkCak7orxP1zNHtwci/E/LQoXFEuL8T//Rg9MeYvxP9CDB4Sni/E/osD/u9WL8T9z/ffzA4zxP0U68CsyjPE/FnfoY2CM8T/os+CbjozxP7nw2NO8jPE/iy3RC+uM8T9caslDGY3xPy6nwXtHjfE//+O5s3WN8T/QILLro43xP6JdqiPSjfE/c5qiWwCO8T9F15qTLo7xPxYUk8tcjvE/6FCLA4uO8T+5jYM7uY7xP4vKe3PnjvE/XAd0qxWP8T8uRGzjQ4/xP/+AZBtyj/E/0b1cU6CP8T+i+lSLzo/xP3Q3TcP8j/E/RXRF+yqQ8T8WsT0zWZDxP+jtNWuHkPE/uSouo7WQ8T+LZybb45DxP1ykHhMSkfE/LuEWS0CR8T//HQ+DbpHxP9FaB7uckfE/opf/8sqR8T901Pcq+ZHxP0UR8GInkvE/F07omlWS8T/oiuDSg5LxP+iK4NKDkvE/6Irg0oOS8T8XTuiaVZLxP0UR8GInkvE/dNT3KvmR8T+il//yypHxP9FaB7uckfE//x0Pg26R8T8u4RZLQJHxP1ykHhMSkfE/i2cm2+OQ8T+5Ki6jtZDxP+jtNWuHkPE/FrE9M1mQ8T9FdEX7KpDxP3Q3TcP8j/E/ovpUi86P8T/RvVxToI/xP/+AZBtyj/E/LkRs40OP8T9cB3SrFY/xP4vKe3PnjvE/uY2DO7mO8T/oUIsDi47xPxYUk8tcjvE/Rdeaky6O8T9zmqJbAI7xP6JdqiPSjfE/0CCy66ON8T//47mzdY3xPy6nwXtHjfE/XGrJQxmN8T+LLdEL64zxP7nw2NO8jPE/6LPgm46M8T8Wd+hjYIzxP0U68CsyjPE/c/338wOM8T+iwP+71YvxP9CDB4Sni/E//0YPTHmL8T8tChcUS4vxP1zNHtwci/E/i5AmpO6K8T+5Uy5swIrxP+gWNjSSivE/Fto9/GOK8T9FnUXENYrxP3NgTYwHivE/oiNVVNmJ8T/Q5lwcq4nxP/+pZOR8ifE/LW1srE6J8T9cMHR0IInxP4rzezzyiPE/ubaDBMSI8T/oeYvMlYjxPxY9k5RniPE/RQCbXDmI8T9zw6IkC4jxP6KGquzch/E/0EmytK6H8T//DLp8gIfxPy3QwURSh/E/XJPJDCSH8T+KVtHU9YbxP7kZ2ZzHhvE/59zgZJmG8T8WoOgsa4bxP0Rj8PQ8hvE/cyb4vA6G8T+i6f+E4IXxP9CsB02yhfE//28PFYSF8T8tMxfdVYXxP1z2HqUnhfE/irkmbfmE8T+5fC41y4TxP+c/Nv2chPE/FgM+xW6E8T9ExkWNQITxP3OJTVUShPE/oUxVHeSD8T/QD13ltYPxP//SZK2Hg/E/LZZsdVmD8T9cWXQ9K4PxP4ocfAX9gvE/ud+Dzc6C8T/noouVoILxPxZmk11ygvE/RCmbJUSC8T9z7KLtFYLxP6GvqrXngfE/0HKyfbmB8T/+NbpFi4HxPy35wQ1dgfE/W7zJ1S6B8T+Kf9GdAIHxP7lC2WXSgPE/5wXhLaSA8T8Wyej1dYDxP0SM8L1HgPE/c0/4hRmA8T+hEgBO63/xP9DVBxa9f/E//pgP3o5/8T8tXBemYH/xP1sfH24yf/E/iuImNgR/8T+4pS7+1X7xP+doNsanfvE/Fiw+jnl+8T9E70VWS37xP3OyTR4dfvE/oXVV5u598T/QOF2uwH3xP/77ZHaSffE/Lb9sPmR98T9bgnQGNn3xP4pFfM4HffE/uAiEltl88T/ny4teq3zxPxWPkyZ9fPE/RFKb7k588T9yFaO2IHzxP6HYqn7ye/E/0JuyRsR78T/+XroOlnvxPy0iwtZne/E/W+XJnjl78T+KqNFmC3vxP7hr2S7devE/5y7h9q568T8V8ui+gHrxP0S18IZSevE/cnj4TiR68T+hOwAX9nnxP8/+B9/HefE//sEPp5l58T8thRdva3nxP1tIHzc9efE/igsn/w558T+4zi7H4HjxP+eRNo+yePE/FVU+V4R48T9EGEYfVnjxP3LbTecnePE/oZ5Vr/l38T/PYV13y3fxP/4kZT+dd/E/LOhsB2938T9bq3TPQHfxP4pufJcSd/E/uDGEX+R28T/n9IsntnbxPxW4k++HdvE/RHubt1l28T9yPqN/K3bxP6EBq0f9dfE/z8SyD8918T/+h7rXoHXxPyxLwp9ydfE/Ww7KZ0R18T+J0dEvFnXxP7iU2ffndPE/5lfhv7l08T8VG+mHi3TxP0Te8E9ddPE/cqH4Fy908T+hZADgAHTxP88nCKjSc/E//uoPcKRz8T8srhc4dnPxP1txHwBIc/E/iTQnyBlz8T+49y6Q63LxP+a6Nli9cvE/FX4+II9y8T9DQUboYHLxP3IETrAycvE/ocdVeARy8T/Pil1A1nHxP/5NZQiocfE/LBFt0Hlx8T9b1HSYS3HxP4mXfGAdcfE/uFqEKO9w8T/mHYzwwHDxPxXhk7iScPE/Q6SbgGRw8T9yZ6NINnDxP6AqqxAIcPE/z+2y2Nlv8T/9sLqgq2/xPyx0wmh9b/E/WzfKME9v8T+J+tH4IG/xP7i92cDybvE/5oDhiMRu8T8VROlQlm7xP0MH8RhobvE/csr44Dlu8T+gjQCpC27xP89QCHHdbfE//RMQOa9t8T8s1xcBgW3xP1qaH8lSbfE/iV0nkSRt8T+4IC9Z9mzxP+bjNiHIbPE/Fac+6Zls8T9Dakaxa2zxP3ItTnk9bPE/oPBVQQ9s8T/Ps10J4WvxP/12ZdGya/E/LDptmYRr8T9a/XRhVmvxP4nAfCkoa/E/t4OE8flq8T/mRoy5y2rxPxQKlIGdavE/Q82bSW9q8T9ykKMRQWrxP6BTq9kSavE/zxazoeRp8T/92bpptmnxPyydwjGIafE/WmDK+Vlp8T+JI9LBK2nxP7fm2Yn9aPE/5qnhUc9o8T8UbekZoWjxP0Mw8eFyaPE/cfP4qURo8T+gtgByFmjxP895CDroZ/E//TwQArpn8T8sABjKi2fxP1rDH5JdZ/E/iYYnWi9n8T+3SS8iAWfxP+YMN+rSZvE/FNA+sqRm8T9Dk0Z6dmbxP3FWTkJIZvE/oBlWChpm8T/O3F3S62XxP/2fZZq9ZfE/LGNtYo9l8T9aJnUqYWXxP4npfPIyZfE/t6yEugRl8T/mb4yC1mTxPxQzlEqoZPE/Q/abEnpk8T9xuaPaS2TxP6B8q6IdZPE/zj+zau9j8T/9ArsywWPxPyvGwvqSY/E/WonKwmRj8T+ITNKKNmPxP7cP2lIIY/E/5tLhGtpi8T8Uluniq2LxP0NZ8ap9YvE/cRz5ck9i8T+g3wA7IWLxP86iCAPzYfE//WUQy8Rh8T8rKRiTlmHxP1rsH1toYfE/iK8nIzph8T+3ci/rC2HxP+U1N7PdYPE/FPk+e69g8T9DvEZDgWDxP3F/TgtTYPE/oEJW0yRg8T/OBV6b9l/xP/3IZWPIX/E/K4xtK5pf8T9aT3Xza1/xP4gSfbs9X/E/t9WEgw9f8T/lmIxL4V7xPxRclBOzXvE/Qh+c24Re8T9x4qOjVl7xP6Clq2soXvE/zmizM/pd8T/9K7v7y13xPyvvwsOdXfE/WrLKi29d8T+IddJTQV3xP7c42hsTXfE/5fvh4+Rc8T8Uv+mrtlzxP0KC8XOIXPE/cUX5O1pc8T+fCAEELFzxP87LCMz9W/E//I4QlM9b8T8rUhhcoVvxP1oVICRzW/E/iNgn7ERb8T+3my+0FlvxP+VeN3zoWvE/FCI/RLpa8T9C5UYMjFrxP3GoTtRdWvE/n2tWnC9a8T/OLl5kAVrxP/zxZSzTWfE/K7Vt9KRZ8T9ZeHW8dlnxP4g7fYRIWfE/t/6ETBpZ8T/lwYwU7FjxPxSFlNy9WPE/QkicpI9Y8T9xC6RsYVjxP5/OqzQzWPE/zpGz/ARY8T/8VLvE1lfxPysYw4yoV/E/WdvKVHpX8T+IntIcTFfxP7Zh2uQdV/E/5STirO9W8T8T6Ol0wVbxP0Kr8TyTVvE/cW75BGVW8T+fMQHNNlbxP870CJUIVvE//LcQXdpV8T8rexglrFXxP1k+IO19VfE/iAEotU9V8T+2xC99IVXxP+WHN0XzVPE/E0s/DcVU8T9CDkfVllTxP3DRTp1oVPE/n5RWZTpU8T/OV14tDFTxP/waZvXdU/E/K95tva9T8T9ZoXWFgVPxP4hkfU1TU/E/tieFFSVT8T/l6ozd9lLxPxOulKXIUvE/QnGcbZpS8T9wNKQ1bFLxP5/3q/09UvE/zbqzxQ9S8T/8fbuN4VHxPypBw1WzUfE/WQTLHYVR8T+Ix9LlVlHxP7aK2q0oUfE/5U3idfpQ8T8TEeo9zFDxP0LU8QWeUPE/cJf5zW9Q8T+fWgGWQVDxP80dCV4TUPE//OAQJuVP8T8qpBjutk/xP1lnILaIT/E/hyooflpP8T+27S9GLE/xP+WwNw7+TvE/E3Q/1s9O8T9CN0eeoU7xP3D6TmZzTvE/n71WLkVO8T/NgF72Fk7xP/xDZr7oTfE/KgduhrpN8T9ZynVOjE3xP4eNfRZeTfE/tlCF3i9N8T/kE42mAU3xPxPXlG7TTPE/QpqcNqVM8T9wXaT+dkzxP58grMZITPE/zeOzjhpM8T/8prtW7EvxPypqwx6+S/E/WS3L5o9L8T+H8NKuYUvxP7az2nYzS/E/5HbiPgVL8T8TOuoG10rxP0H98c6oSvE/cMD5lnpK8T+egwFfTErxP81GCSceSvE//AkR7+9J8T8qzRi3wUnxP1mQIH+TSfE/h1MoR2VJ8T+2FjAPN0nxP+TZN9cISfE/E50/n9pI8T9BYEdnrEjxP3AjTy9+SPE/nuZW909I8T/NqV6/IUjxP/tsZofzR/E/KjBuT8VH8T9Z83UXl0fxP4e2fd9oR/E/tnmFpzpH8T/kPI1vDEfxPxMAlTfeRvE/QcOc/69G8T9whqTHgUbxP55JrI9TRvE/zQy0VyVG8T/7z7sf90XxPyqTw+fIRfE/WFbLr5pF8T+HGdN3bEXxP7Xc2j8+RfE/5J/iBxBF8T8TY+rP4UTxP0Em8pezRPE/cOn5X4VE8T+erAEoV0TxP81vCfAoRPE/+zIRuPpD8T8q9hiAzEPxP1i5IEieQ/E/h3woEHBD8T+1PzDYQUPxP+QCOKATQ/E/EsY/aOVC8T9BiUcwt0LxP3BMT/iIQvE/ng9XwFpC8T/N0l6ILELxP/uVZlD+QfE/KlluGNBB8T9YHHbgoUHxP4fffahzQfE/taKFcEVB8T/kZY04F0HxPxIplQDpQPE/QeycyLpA8T9vr6SQjEDxP55yrFheQPE/zTW0IDBA8T/7+LvoAUDxPyq8w7DTP/E/WH/LeKU/8T+HQtNAdz/xP7UF2whJP/E/5Mji0Bo/8T8SjOqY7D7xP0FP8mC+PvE/bxL6KJA+8T+e1QHxYT7xP8yYCbkzPvE/+1sRgQU+8T8pHxlJ1z3xP1jiIBGpPfE/h6Uo2Xo98T+1aDChTD3xP+QrOGkePfE/Eu8/MfA88T9Bskf5wTzxP291T8GTPPE/njhXiWU88T/M+15RNzzxP/u+ZhkJPPE/KYJu4do78T9YRXaprDvxP4YIfnF+O/E/tcuFOVA78T/kjo0BIjvxPxJSlcnzOvE/QRWdkcU68T9v2KRZlzrxP56brCFpOvE/zF606To68T/7IbyxDDrxPynlw3neOfE/WKjLQbA58T+Ga9MJgjnxP7Uu29FTOfE/4/HimSU58T8Steph9zjxP0B48inJOPE/bzv68Zo48T+e/gG6bDjxP8zBCYI+OPE/+4QRShA48T8pSBkS4jfxP1gLIdqzN/E/hs4oooU38T+1kTBqVzfxP+NUODIpN/E/EhhA+vo28T9A20fCzDbxP2+eT4qeNvE/nWFXUnA28T/MJF8aQjbxP8wkXxpCNvE/"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAE9qVMl50sY/T2pUyXnSxj/s/WquorjGP/0f1TsIn8Y/sQufX15wxj9/deVTjTbGP6C6ztJw/MU/wHJ0myDTxT92C/87I8zFP5uuSyuH/MU/ljULQVVuxj84MAbDzQzHPxaffBek+Mc/8d2ncjEmyT8nHZb+YbTKP+boKFb9hcw/cLjlxzujzj8HQpfEsIDQP82030Rfu9E/mWMNcl8d0z9pGVLvsI7UP+PWYk1bBdY/lwj7iR+F1z/dUORLOwrZP6Z17cO2ndo/ENMWEWxB3D93tU/OEP3dP0UB3DtZz98/P58VbyPf4D9NbRyx4ODhP/b5yiRN7eI/s6MuhLsQ5D8imA5YMkLlP/bN3YMxeeY/Sz3BVzLE5z951xpUEA/pP1fwoKPBV+o/TTbH+kKm6z+M8/5eeOvsPwkUV1N8NO4/l64W2y947z+qzVweCF/wP04EEx4n/PA/Ksx9fqSZ8T9QBTLxxzfyPwwdsAz03PI/vGqyD4CJ8z/naWeItTn0P8upTAZk8vQ/U/svNbS69T+GMdbUdor2P6xnp4eBb/c/JVvmCMFh+D9jQ+LpwV75P6S8Xldnb/o/qSb5H4aM+z/aiODPTrb8P7PDgids9P0/f7a0A8VB/z9lh5Mk4kcAQJ/CZoUT+ABAOgzk7wywAUAhrzgAK20CQHkiDPVUNgNAwzFg3RsCBECjQ+VYrtsEQFUalWvRvgVAa4HN8yOpBkDcKb0ZCKoHQH7T7yAysghAvOni4NbLCUCTL+X8ifYKQGnDUiNdMQxA+vnR9o15DUBFAdToAtYOQGvKeST1HxBAqcvcqdjaEEBtExNItZkRQGnYDy8WXRJAXDKEO3okE0BGJuLDqfETQAzrRFW+whRADePdnteUFUCzE21g8GkWQGIq+UB/QhdAUNBDSDofGEAvmu5IqwAZQJGngwab6xlAB+3NAdDfGkB9c5KiFeEbQBUNNZBG5xxAGwteXkL5HUAX/HWR6RwfQOGMeNgrKCBAdJ35b6bKIEBFvaQs+HUhQKS5aC/YKiJA9fu5MW7rIkDmpHzp9bUjQLVgNhSSiSRA2eJQnSlnJUDfsLPfxU4mQG9+edqwOidAJzIQUUovKEB1djXp+ygpQEk/R58YIypAho2JjCMgK0Dlw3XChxssQAE5MsIEFi1AneZMCvIPLkAIsd7kxQkvQADZQ5q8ATBAVZuxZwaAMED7eFemnf4wQEpTuw2qgTFA4lVaKmIIMkA3nHO0a5QyQGwFYiX4JzNAmKsGGpTEM0Ag7iFpFGk0QG6s8+3yFjVAeAnIryTONUA9zphrtI42QJ0+yg0cVzdAcUBXZKgkOED3ULPP9vY4QFI+4IamzDlAb31V4CikOkATyePnxno7QNaEkV9zTzxAWYjXxQQhPUD+WaRaou49QBmYEH30tT5ASPMbyuN3P0COCJrNzRlAQOZHmuF2dkBAxJwsKIDRQECp9GAmhStBQLCmPsT8hUFAw3LFdsfgQUDcB0rgLj5CQP2zarEzn0JATKRomRwDQ0CAi8EIYWtDQJ/gWQCq2ENA5AClEZtKRED+H33668BEQI2N6TX9O0VAqt5eeKu6RUAxfBKedDtGQDkB/e5Av0ZAKaobogFFR0BM5slcosxHQM6KJ8ZRVUhAPf+634XfSEDKwY5CAGtJQBJaAzGY90lAalyZVNeGSkBRwGbpMBlLQFw/pOsGrktA9KZn8B9GTEA7nrJGueFMQPVMmD3tf01AMzFMG8UfTkDoAilQCMJOQFRHzGI3ZU9Ap67kWCoEUEDTK2oQNFVQQOnPy2lcpVBAMvQuiSj0UEBwyjJm7kFRQGg4hRaVjlFAR6XgJp7ZUUCmvEuT2SNSQKAgUBV0bVJAtaDMhsK2UkBzm7IwqQBTQDzlCLHbS1NA1MHjikKYU0AGLwKBEedTQBv6H9wQOFRA+oO4uQaLVED2/pDQPOFUQHmuZa3LOVVAV3JpqNKUVUA/9CBMpvFVQEYQZMzdT1ZAc6lRhD+vVkB2kMeheg9XQAuGFJ5jb1dAYmBZIGPPV0A8pOyw8y1YQE6r8rIEi1hAW6m2GbnmWEB5HO9MhUFZQIJl4rGZmVlA5R42HTXvWUA3QDzWXENaQNKb1EwllVpAzmSbg/7kWkDkWEL/lTNbQLSejzsygFtAw7wdtdbKW0CSmVOknxNcQPz+pkQeW1xAaT60SlSgXEBJOgsOBuRcQFi1iW3FJl1AdHegIfpnXUAKqghEhKddQLGjphHG5V1AoJ2HPrYiXkCNbtaXa19eQA1bYjLbml5AfRUUVr3VXkDo3KsBtA9fQCDWuHdSSF9AQgyMCK6AX0B+gzhxmbhfQDwFKd428F9AqeQnM70TYEA1iqApUy9gQNx+8v+vSmBAx12AKVpmYEDKBvs5jIFgQD3RqZaYnGBA4McCk8i3YECySZb3TNJgQBt6FDBP7GBAzK4FfN8FYUDHaoLadB5hQNGTb8LHNWFAHeg3mcNLYUAP1frfvF9hQNAE+irzcWFAfzZIOJyBYUDZMZjkpo9hQJv721cZm2FAwInTDBWkYUCgfJOhBKthQLwd9yhssGFAB9pGpPizYUALGv2Jf7VhQHc7PLc+tmFA0uM37Ma1YUCh1JbrVLRhQBJHUP5QsmFAiS7/x7OvYUDyCZsGrqxhQOIfbCAyqWFA5ZZ5q0qlYUApGnr24qBhQL+PkREKm2FA/4FCt5OUYUD2GG/xJY1hQHfRqCdfhGFAAJf1wDR6YUDXzv4oFG5hQITJl41XYGFAJZ1M28pQYUBYbgbuMT9hQOGhEKQ9LGFAUnHtlQUXYUDhHo7q+P9gQO7QCyjq5mBAmi8Ib5/MYEDti851tLBgQP3IUQq7k2BATa6vDEd1YEDEssaYJ1ZgQE113mtWNmBA1IF774sVYECNmDinLuhfQL5JsEAOpV9AMMDD2FBhX0BM83vcwRxfQDKMxSkF2F5AylPz2MeSXkBhQ8KOEU5eQEarfwDNCF5AI63hIvrDXUBH3J5UJH5dQCE8zGXfOF1An8yigFnzXEApJA559KxcQESR55r9ZlxAcIYTJV8hXEC9AzonqdxbQMXvBAr3l1tAgb+ancZUW0BCfPOx8BJbQG5G2Pox01pA7BIGl9aUWkBzRpVY5VdaQDsNTbJnHFpAJXqTAobiWUDCKjmiU6hZQBc/aXpUb1lA7J88j8E0WUCLA8TeTPhYQM64fb2iuVhA5zQWNnd4WECwFeM+5DNYQPPgX96961dAbJ9GLRWgV0D64keA/VBXQF+GygZE/lZAbhCn/1qpVkD12hMl21FWQAUwDjR/+VVA00gS4DqfVUDqBn4VGkVVQEd5BhHr6lRAOXkiUFCRVECfh9bBBDhUQO+9ERiu31NA9iPFXXGIU0BjApHs1DFTQHY17Bmv21JAT8eWjSqGUkAjj+NzejFSQDUx9DKe3VFAieaXbBiKUUD7j3TCoTZRQCQsWjO541BAwhKg2IWRUEAYvPYZOkBQQHUhPTVU309AlswUNxlAT0AB5EZwdqROQH3tr34cCk5A3VwW1mhzTUDfZml06d9MQLmFQZDKT0xAOnUOP8fCS0D7FXMA1zhLQAQNTyzUsUpAM3sFRQYtSkBEN5JbcqpJQM0ZhRZHKUlAKv5PhF2oSEAU/5/IbihIQHa1uKjWp0dASY3G/HwnR0DzHYMyUKZGQMAVMgFSJEZA+Ud3OfGgRUCRQpm1iB1FQIpdF2kTm0RAlgZERw4YRECAhhkG/ZZDQF/eYomkF0NAPB64th2bQkAoEgrSOyFCQOxbguh8qUFA427Rn7w1QUCMOfrwesRAQGgD3yCOVkBAQbgi/FvWP0AVXXhPyQQ/QPjYYDnLND5A1r8dPaxoPUDH568l3Z48QFdIE73V1DtAz3y90KEKO0CM76jtNUE6QK8swZ1DdjlAAUf+L1mtOEB9jepTw+Q3QAonzRVIHjdAJwodTDVZNkB4vj729Zc1QNyenU8X2zRA3e599HsjNEBaMyLBj3EzQPLD6in2xzJAU70lteokMkCg+ZB7hIkxQFPqOFFn9jBAfuykiqNqMEDMZw3kks0vQLiu1Ew61C5Ar+BuG+npLUAE4+WW3QktQOcmXuXjMixABcpAecBkK0CNIdyB/JsqQFy+GDwK1ilALN77t2sRKUBchloOr00oQLag8/axiSdAlWZswiHFJkAhhtM6WAAmQDgP3htgNyVAURfyp6twJED2xauEbqgjQG67S3cw5CJAG/4r71YiIkCbs+nKT2YhQMKybNPGsCBAcsjCNy8DIEDFLG3Sl7oeQN5v8pMTgB1AJE0pBKdZHEAU6WpC/0MbQEnwR6JQPhpAhUsMD91FGUAzrVAmk1wYQFQv9O6PgBdA035E4wevFkAPEYsRSucVQOhqYLCcJRVAlR04kX1qFEC8T+gqg7UTQJ3L0kkrBhNAMQ+n/GpbEkAiq+B9FLYRQMF4NvtYFRFAfKJzF8l5EED73qNt5sgPQPYEsDV1pg5ATXw3xc6YDUA9jPNhYJUMQO1O6pMOngtAozj3JBm3CkD67QDkrdgJQDdQybcFAglA7hO/tqEvCEBWcjhNRWMHQI9cPxG8lgZAFsuMtnDKBUBGMoiN+/oEQOy7lZWYKQRAl7l3gXhVA0DZkrf5pHwCQKaLJz8UogFA29w5DUzGAEBaBTPX3tb/Pw2xRoImMf4/RJpS5keT/D+ZN4fKWwT7P5/AYRenhfk/FyEwWaAe+D8t7EDKlMj2P9kV8kNsjvU/d1xHzsde9D/Z13bAR0jzP/3yLzefRPI/Z/Hls71N8T9JFVkqqmDwPzTaiqndEO8/dCiO+KNy7T+79eLZFuzrP5NggyLFdeo/pWlbOjUi6T8wvgZdnuLnP+KHNc+JweY/FkAFcOm15T8LRaFjAsbkPxc8Mo5r9eM/oQVnqT874z+QJCTXB5DiPx6tUxWY9uE/U+ghkmxq4T+6DGtWvd3gP52MgIr8W+A/VG7dS5Ks3z+YW1++Q5jePyu2o1a4cd0/Hz/KeFIz3D+3alKc++DaP9v8i73pddk/Gl+SUa311z+P/EgRvWjWP0R66pIMz9Q/aRSA+DI50z/9MnXGIqjRP9SGTcpTJtA/ZaZWKKF6zT+CaUzuo+LKP1TufnsFecg/8s9fTUhTxj+4VBA7z4bEPyM+JKvm7cI/udjiCRKIwT/xGC6znnHAP/UUvIZdFL8/t0jYqluWvT/a7Y7utGy8P3IceWzbSbs/TUHGteeRuj8kwXnS2Ne5P4bn2D23NLk/2y7cLv/UuD/BmJvWEXi4P+qKNmZZK7g/WcZBFBn+tz8eqaQL9eS3PwdvBW+M5rc/rykvce0OuD+7Aqj/ImO4P5VxKLt74Lg/BqQe7Z6HuT/HBKv9FEq6PzqQOFnRMbs/pbWziMQ/vD/431YzeWi9P/+AG1W+gr4/45vvRKeLvz8nInVmDzrAP0GPbNz1lsA/IJoKhGjWwD8/edOLx/zAPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3228","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3229"}}},"glyph":{"type":"object","name":"Patch","id":"p3224","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","fill_color":"#6c6c6c","hatch_color":"#6c6c6c"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3225","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.1,"fill_color":"#6c6c6c","fill_alpha":0.1,"hatch_color":"#6c6c6c","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3226","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#6c6c6c","line_alpha":0.2,"fill_color":"#6c6c6c","fill_alpha":0.2,"hatch_color":"#6c6c6c","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3237","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3231","attributes":{"selected":{"type":"object","name":"Selection","id":"p3232","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3233"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAD/m4stqZJ0/P+biy2pknT+c29vYUFqbP87Yc3tCsJc/JGCo5mYXkz/VtjQmFKOMP6p2rs2Y/IM/DAKN/Cf2eT+2CKanW2FvP1l9N5y8pWE/L2ahFCV4Uj+TDFwtT/xBPxgKaRsGyCY/AAAAAAAAAAAYCmkbBsgmPxuUA02blDg/TwLBgvylSD+LeQ73evhWP/DLHiwe5WM/FJx95pgDcD9AUd+0mPV3PzQOxctHqIA/E7KLAYaGhT+K/1v1/tmJP6+3W7yi2ow/zRRq2zLujT/YW8nUwjWNP1TAMejD+Yo/AYONvKowiD8rCjvNW9aFP/M6hQyDXYU/Qh5n0O/bhz+j3L3jJ++NPwiqKvz3wZM/hjz29/zZmT8noGBtJEqgP4VKhim7VqM/CndTFU2LpT/hPdzyabemP/PPv0L4rqY/B5lFMv6ipT/7+iUXCjKkP3vF9W2326I/B3JcmDYsoj/Wbd/qcZiiP8iT/+ViDaQ/ltwzDrpWpj8lmGGr6UGpP/RiaCWcdKw/Txtz6GKQrz8lxB0bRkyxP/GD5xKxubI/nF/EHMYgtD9rjVC1kWW1P0anSDqesbY/fN5yx7Lqtz/6/u1JCTq5P2/Myea1kbo/ehW0A5UgvD8NxzJ/ARa+P8U+mF1LMMA/c/SgW5OAwT/Ux801lebCPxphGsnZRMQ/E1KGl0xfxT9J0lSHrSDGP/gWOclkZsY/QqqJKrw1xj/hRMQUrZ3FP3isJFGhw8Q/iJgyp2TIwz8zw5A75tDCP6DFy9mR+sE/SPwlH1RIwT+YuwkWmdTAP1YppivhncA/4pUvoR7IwD9ya4z6LTPBP90ZbvvO7sE/B6djwpTWwj+ICGD37OrDP+Tnujjj+sQ/e+qD13MDxj8yTB7s/v3GP77ecIC88Mc/j2RKd5rJyD/UrA/SlIPJP18j0D4eDMo/I4Ke7iZuyj91cWiixKnKP8r3mWHl4so/taFD9aplyz+FrsgwslzMP3IqJKjN+c0/mCcpp04c0D9UBuWTfnfRP7VdtzLM99I/GBenOR1o1D8Rp217WavVP6+xTQ45yNY/BmK337nO1z8swyrt/+vYP/bhL9yWPto/RyaxlB3e2z8sMOlXVMvdP0E4cloc2d8/ZZs1ydns4D+StbjHmsbhP36SWEB1b+I/bbMppZjd4j9qM2sezxjjP5EOnskNJ+M/OuhbJDUT4z+WqB87GeDiP0CwIC4eluI/pm+rtm454j8MOXMp3NbhP5oMeTX8hOE/HYNC3rpj4T8ISIL2MYPhP6eTZ7ro++E/+BhrdmXf4j8HPMp5ixfkP3GI8GwgpeU/cr8tZ3Bp5z/CGpmDKlbpP9LgUtO5Tus/bZ4iWsk/7T94AWh0RCPvP++fn2ZAe/A/RqiAPiZm8T/FiYW37lnyP41qC8UhY/M/O3oEoh2K9D+vZOkmLdj1P5+pKKXSTvc/HaJudKLb+D+VuUWv+HD6P9SoXkBL+Ps/yay/+aRd/T/VWgTRLJP+PzdKsoZ/nP8/Yd07CupGAEDJMT5Nnb8AQNQ2hbmNRQFAiNOlSPnmAUCi+H0p8aYCQFpXVrIQhQNAY8ieYmeDBEDvlWuDw6cFQNZJoqtO9gZAWhFk3qJwCEDqHNmM2hoKQDJS9MEo6QtAJ285BIHRDUCXt+aL970PQMGFvHMjzBBAv6yHr2itEUAAIGFLvoASQBle1hI1UBNAjDEFq+MiFEAZ9AOVRQgVQNoZhX+cDBZA0is0xLYzF0BtdLiarIAYQJku6nMe7hlA6QG0HORtG0D5e0HPdvUcQHH142D2cx5AkIYiiIngH0C/HMIWZZ0gQCaHdsxtRCFAuniWB/TqIUD9dRFua5siQFBXmkwxXyNAMwSsvvg9JEC2y8JqPjslQH7M2ioxVCZAicQFRpyEJ0DFD4a8g8QoQJ6ChOGYCSpAr4Fy6npOK0COzQRvp4wsQETTqUE4wi1Ap0+2ERTwLkAKCO3dugwwQKohqswOnzBAUcx8m9ssMUBs+1oHZ7YxQNQNngRSODJAo1tM1KSxMkBP8C6Nqx8zQKyammHMgDNAJNFiC3/SM0CvrPT+5RM0QAgys5QlRTRA79fIGhFnNECt4SEXuns0QKLxJO3thDRAOQLIWLGFNECxruaJmIE0QKWoOKwHdzRAoIrd+5BjNEBTaMNwuEY0QD0UN0dIHDRAiG4SpSniM0CCRM47o5czQCi4d0C2OzNAHCeD0mfPMkDOldVbA1cyQKFpsfer1TFAfa6U+elNMUCCcwmelsQwQCm6xuRzOjBAoOP057tiL0AICcCsCk8uQAKpVFrPNy1A1qL3+IUYLEBD6iYrc/AqQLEcwgLCwSlAW+sD+2STKEAOfpabnG0nQHKN9CweVSZAPwYynsdLJUAGPFJBHlUkQH93WdaObCNAFrFAAXCIIkCsTdmIcachQOOJVoBcxSBAFcn46+3AH0B1r/yr8vIdQJ455CM/KRxAdqr6YqtnGkDJiD3DpLQYQGtyBV3dFBdAr0Ojm/WOFUAS3hxHxicUQKodh3s95xJAT0Kg12PQEUCuQsflaeIQQPEBzn8JGhBAOqnBlHbbDkBkE4cwWKQNQDJQ8kwRdwxAsSZHkapEC0Ajb89rlQcKQCiyovVBuwhAvZqlHPRkB0AFhUwnOwsGQOso901/swRA6RIpawpjA0AhnmGv6R4CQHYqrp6O7ABALdh7xdym/z90m3w/Uab9P8HRcLJK3Ps/S4wLYFpH+j8cq/XvQ+T4P6AxXBmcpvc/3j7yQzqN9j8Y+am7LZf1P1DBts/lwPQ/JrfelsMI9D/KxGRGamnzP3dMzrF/2vI/+DRrbOhJ8j9Od9JlXa3xP72XGQ7F9PA/3GXI/4UY8D9HEwFwvi/uP1tI1ZyZ+Os/hgD76JGs6T9L0jVIHmfnP+4okp4ZUuU/T9jztNqH4z+5XrccwCDiP4zs76lHGOE/jeJD7exZ4D969ZFJlanfP3BFoBoTzt4/f/TRm+Hp3T/bFr1XLfPcP4PD2qp+y9s/5C3dK9qN2j++wbA52ETZPxU7hz5YAtg/ATWz9OjJ1j+cW40X8qDVP5/Mhi16oNQ/iPqDD7ex0z+ebH+2tejSP3VYyV4JR9I/IzV0B0DP0T+dXsC60nrRP3fo4yfFOtE/F3ahhNAH0T/L0zRFO8HQPy1mrtuhYdA/tTEujhGvzz8YKRneGUzOP/jVQQQyt8w/ATY5BckUyz+MjVJ8I5nJP0yEqbx3YMg/VYoKr1uJxz8y7yvvQB3HPyhIuIjg8cY/I0yaQ7fgxj8KNG1mbdnGPzqgqfQLucY/ewV4pSaIxj/lqM2pcTnGPx4ANybl+sU/fV9/0/O8xT9b6mLIxYTFPxq/AQLLOcU/oQYTHg/XxD9Xx2WIv1fEP1Kb6IxHo8M/W4XqQTy9wj/PerCmLq3BP6L5mEcmbMA/RFblRC0Xvj+Z2XCYBhK7P23dK1YP+7c/K8BBGVjItD+jsFkwR9CxPyby4FBEHq4/tmkLmn6rqT/81dOEslmmP8EcdwXTo6Q/IbpQW8pJpD/BT04iMDelP/v5lfUHGac/WtRBwY6XqT/+uuRmFDOsP20uIDVfcK4/If0IkP0OsD/fqSTwmJewP7zxf+2asLA/TFCVXbhSsD+xFhUhfhCvP24R6tOGoqw/TjzVEhaUqT/mt5Cb9zumP1OiPqS1EKM/p+Fn1WpKoD+DuG5stBOcP4avfN6WBJk/lIyeV3DPlj+uDKEbr5WVPxkHmNOM1pQ/rhpgUAmalD/k64auDuKUP/eN1Obr9pU/RcC2IqCWlz/gp/fz2qWZP6ELdmgoHZw/ZCGtXvzynj86kb+ncAihP0IxzLcPt6I/laZkdxw3pD/fkav71HGlPzxOP+S9GaY/L8DOoOwJpj83br1nUj+lP0bJP9C326M/irWxWTYwoj99EBMN0FygP+4chi3RoJ0/KRXAxacCmz/LOqaDyRiZP6G9ach695c/Pp3wAMGblz+L3ZFxzz+YP9cUS42vpJk/Qy3/mRlsmz/lG5OYejGdP6rj5q28YJ4/SJ/MaypKnj8+EnnMSKmcPzHDJ8zmkpk/81jHbLNulT9Zrf0tqcCQPz7cAz8Uqog/nFt35RP0gD93OkGkt8F1P4QMz0ydDmo/kl5PyqEdXT/WRJsJ/ldOPxuUA02blDg/GAppGwbIJj8AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABgKaRsGyCY/G5QDTZuUOD9PAsGC/KVIP4t5Dvd6+FY/8MseLB7lYz8UnH3mmANwP0BR37SY9Xc/NA7Fy0eogD8TsosBhoaFP4r/W/X+2Yk/r7dbvKLajD/NFGrbMu6NP6+3W7yi2ow/iv9b9f7ZiT8TsosBhoaFP12yMuRnA4E/goqvaeJ+eT+vBLGnmM5zP509o4j3OXE/pSQrZG3Fcj/BWpk0d9Z4Pz1437+4uIE/Z4BxVzQFiT9Zrf0tqcCQP9+GkGAjQZU/4bTzXpQwmT8rCmPoGOSbP6+3W7yi2pw/Kwpj6Bjkmz/htPNelDCZP9+GkGAjQZU/Wa39LanAkD8+3AM/FKqIP5xbd+UT9IA/dzpBpLfBdT+EDM9MnQ5qP5JeT8qhHV0/1kSbCf5XTj8blANNm5Q4PxgKaRsGyCY/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAYCmkbBsgmPxuUA02blDg/TwLBgvylSD+LeQ73evhWP/DLHiwe5WM/FJx95pgDcD9AUd+0mPV3PzQOxctHqIA/E7KLAYaGhT+K/1v1/tmJP6+3W7yi2ow/zRRq2zLujT+vt1u8otqMP4r/W/X+2Yk/E7KLAYaGhT80DsXLR6iAP0BR37SY9Xc/FJx95pgDcD/wyx4sHuVjP4t5Dvd6+FY/TwLBgvylSD8blANNm5Q4PxgKaRsGyCY/AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABgKaRsGyCY/kwxcLU/8QT8vZqEUJXhSP1l9N5y8pWE/tgimp1thbz8MAo38J/Z5P6p2rs2Y/IM/1bY0JhSjjD8kYKjmZheTP87Yc3tCsJc/nNvb2FBamz8/5uLLamSdPwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3238","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3239"}}},"glyph":{"type":"object","name":"Patch","id":"p3234","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3235","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3236","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2700","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2686"},{"id":"p2687"},{"id":"p2689"},{"type":"object","name":"SaveTool","id":"p2690"},{"id":"p2691"},{"id":"p3730"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2708","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2709","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2710"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2711"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2713","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2714","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2715"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2716"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2717","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2718","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2719"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2720"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2703","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2704","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2705"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2706"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2707","attributes":{"axis":{"id":"p2703"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2712","attributes":{"dimension":1,"axis":{"id":"p2708"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":0,"min_border_right":2}},1,1],[{"type":"object","name":"Figure","id":"p2727","attributes":{"x_range":{"id":"p3020"},"y_range":{"type":"object","name":"Range1d","id":"p3430","attributes":{"start":0.11,"end":1.09}},"x_scale":{"type":"object","name":"LinearScale","id":"p2736"},"y_scale":{"type":"object","name":"LinearScale","id":"p2737"},"title":{"type":"object","name":"Title","id":"p2734","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3247","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3241","attributes":{"selected":{"type":"object","name":"Selection","id":"p3242","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3243"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[270],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[270],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3248","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3249"}}},"glyph":{"type":"object","name":"Patch","id":"p3244","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3245","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3246","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3256","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3250","attributes":{"selected":{"type":"object","name":"Selection","id":"p3251","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3252"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"pFMeRFTJJkDL9dVC/cgmQCSdE+c9yCZA8npIDdbHJkB1IWQVy8cmQIrT6cLpxyZA6B/UiPHHJkBeg3si2ccmQBe0wUHJxyZAW7/8yefHJkD2WVb1L8gmQKfgwCWLyCZAu4z2WwXJJkCkUx5EVMkmQMZ4Mu++ySZAa8iiTaHKJkDzw9E5UcsmQGqGYMtdyyZAJFwHpnzLJkBphmDLXcsmQCEpEZBNyyZAaYZgy13LJkCgBxOPecsmQFP9R18gzSZAL7miUmfNJkD06+TZcM8mQPZwrH8r0CZAuh4nYXrRJkB/UWnog9MmQLnL/8XE0yZARYSrb43VJkAKt+32ltcmQFzvCYn+2CZA0OkvfqDZJkCVHHIFqtsmQFtPtIyz3SZAIIL2E73fJkDmtDibxuEmQKzneiLQ4yZAcRq9qdnlJkCh4ngJ0ecmQDdN/zDj5yZA/H9BuOzpJkDCsoM/9usmQEBqZ5Ri7SZAh+XFxv/tJkBNGAhOCfAmQJxrHpCN8CZAEktK1RLyJkCaG5nLc/ImQNh9jFwc9CZAsMX4Zh30JkBJ+B9WA/YmQJ2wzuMl9iZAIOKgZfL3JkBj4xBrL/gmQNxnZsWb+SZAKBZT8jj6JkDHkRr89vomQCA3uPMY/CZA7kiVeUL8JkD+Qr+lK/0mQFnnzQ0j/iZAtHvXAEz+JkBjFwgfDf8mQGCZfDys/yZAN8MU4N3/JkCu7sk8rP8mQMen5x5e/yZAK2jsWzP/JkCiqUSjNv8mQJ4a1lxP/yZAakHCW3H/JkD9iPBUm/8mQLJos3vF/yZAWp96zN3/JkCY3bBy0f8mQKD1ZwuU/yZAiDdQ8SH/JkCegsVlfv4mQLR71wBM/iZArTWTec/9JkCp+xzXKP0mQNwk156l/CZA5GTDU1n8JkDuSJV5QvwmQPDs+3wy/CZAHQzgeQz8JkD+7ALfxvsmQIaOUpxX+yZA9BtJhMn6JkAoFlPyOPomQMeSmeYu+iZAZ4w6eaD5JkD22P5m6/gmQGPjEGsv+CZAZ5fmowT4JkDmZnj/F/cmQJ2wzuMl9iZAthhnaSL2JkAf0VrKNfUmQNh9jFwc9CZAZJ0c9QL0JkBLp6dvdPImQBJLStUS8iZAtWiBLFbwJkBMGAhOCfAmQIblxcb/7SZAqhT2NM7sJkDCsoM/9usmQPx/Qbjs6SZAN03/MOPnJkCt+qH0LeYmQHAavanZ5SZArOd6ItDjJkBmyIiHK+ImQOa0OJvG4SZAIIL2E73fJkBDYPrXhd8mQFtPtIyz3SZAZryKGXXdJkBQ1D4DxdsmQJUccgWq2yZAbI+wgkTaJkDQ6S9+oNkmQGRsINfe2CZACrft9pbXJkC2ICkFitcmQMpX0qcp1iZARYSrb43VJkA2Fzao59QmQJwyBVTL0yZAf1Fp6IPTJkD5+r3oxdImQLLzdevr0SZAuh4nYXrRJkCmLP9YJtEmQEsZ8QJd0CZAIB70wp7PJkD06+TZcM8mQGisGFrXziZAwtcSny7OJkBH87bvrM0mQC+5olJnzSZA+2+SSDjNJkCqQkntuMwmQHg5Yh9AzCZA4qEP4tDLJkBphmDLXcsmQDvHUjFdyyZAeC29t6vKJkBZyo2j2skmQKRTHkRUySZA"},"shape":[153],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"e9rHXmsA4D89V5O09yTgP5le5/eTi+A/9GU7OzDy4D9QbY9+zFjhP6x048Fov+E/Bnw3BQUm4j9jg4tIoYziP7+K34s98+I/GpIzz9lZ4z92mYcSdsDjP9Kg21USJ+Q/Lqgvma6N5D+kTu0Y3LjkP4qvg9xK9OQ/5bbXH+da5T9Bvitjg8HlPw+0GxKj3+U/nMV/ph8o5j+Sz+r663LmP/jM0+m7juY/ePbTVby45j9U1CctWPXmP6/be3D0W+c/iltlf/pk5z+rlW37+annPwvjz7OQwuc/c2EBJKnq5z8LUB6p7iLoP2bqI/csKeg/noOECz5W6D/QFwRZPnzoP8LxdzrJj+g/Op2A8rOZ6D8tpPVDj7HoP6lA6BfuwOg/WSMNpKzH6D/8uSwhHMboP7LYzO1avOg/w4jSqrap6D/C8Xc6yY/oP8Nv/i7yjug/hh9Alq9w6D8CTrY3Z0roP2fqI/csKeg/yEU8y5oZ6D8AO1XHwtfnPwvjz7OQwuc/RPobm89z5z+v23tw9FvnPyfiBcyd9eY/VNQnLVj15j/4zNPpu47mPynucLH9h+Y/nMV/ph8o5j+dBl9wGBrmP0G+K2ODweU/wL7de92T5T/lttcf51rlP4mvg9xK9OQ/X/GvLqnk5D8uqC+Zro3kP9Og21USJ+Q/ZH2qiNYT5D92mYcSdsDjPxqSM8/ZWeM/wIrfiz3z4j9jg4tIoYziPwd8NwUFJuI/rHTjwWi/4T9QbY9+zFjhP/RlOzsw8uA/mV7n95OL4D89V5O09yTgP8KffuK2fN8/DJHWW36v3j9Ugi7VReLdP5xzhk4NFd0/5mTex9RH3D8uVjZBnHrbP0RWNVl5RNs/dkeOumOt2j/AOOYzK+DZPwgqPq3yEtk/UBuWJrpF2D/p3oZEsdfXP5kM7p+BeNc/4v1FGUmr1j8q752SEN7VP3Pg9QvYENU/u9FNhZ9D1D8n8o6euoXTPwTDpf5mdtM/TbT9dy6p0j+VpVXx9dvRP1vNuCMNN9E/3patar0O0T8miAXkhEHQP5kEGwe97s4/3vK6upjozj9w1WqtJ07NP30zOza908s/ALgaoLazyz+SmsqSRRnKP6y+XBD8wck/JH16hdR+yD+woWxta0jIP+H/CTLWPMc/tF8qeGPkxj/Jceh8pZvGP5CE0ofXV8Y/i/ROM6B3xj+0Xyp4Y+TGP15jxgug9MY/cZ4oVBalxz8kfXqF1H7IP4ER5HBLrsg/VCOqCm7wyT+SmsqSRRnKP+U5qle8fcs/ALgaoLazyz9w1WqtJ07NPwg1fNT1ac0/3vK6upjozj9giZ2NDabPPyaIBeSEQdA/w5GJeEkH0T/elq1qvQ7RP5alVfH129E/ZoKoRdNC0j9NtP13LqnSPwTDpf5mdtM/yPX4xPay0z+70U2Fn0PUP3Pg9QvYENU/1XE195+N1T8q752SEN7VP+L9RRlJq9Y/mgzun4F41z/oo4BWd6zXP1Ablia6Rdg/CCo+rfIS2T/AOOYzK+DZP+s2gAhtZNo/dkeOumOt2j8uVjZBnHrbP+Zk3sfUR9w/nHOGTg0V3T9nuEkEY+HdP1SCLtVF4t0/DJHWW36v3j/Bn37itnzfP3vax15rAOA/"},"shape":[153],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3257","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3258"}}},"glyph":{"type":"object","name":"Line","id":"p3253","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3254","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3255","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3265","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3259","attributes":{"selected":{"type":"object","name":"Selection","id":"p3260","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3261"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[208],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[208],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3266","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3267"}}},"glyph":{"type":"object","name":"Patch","id":"p3262","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3263","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3264","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3274","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3268","attributes":{"selected":{"type":"object","name":"Selection","id":"p3269","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3270"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"8+vk2XDPJkBki5nxYc8mQPTr5NlwzyZANdYJ/4fPJkALTLsxwc8mQETEgILpzyZAW+AeGAHQJkAdswFyOdAmQBSX2XvH0CZAuh4nYXrRJkCYt6xdptEmQLkSKtiq0iZAf1Fp6IPTJkBMkfQzv9MmQJyUmAwS1SZARYSrb43VJkD893Zf39YmQAq37faW1yZA0ekvfqDZJkD6B1g1rtkmQJUccgWq2yZAW0+0jLPdJkAggvYTvd8mQOa0OJvG4SZArOd6ItDjJkCR4y+XReQmQHAavanZ5SZAN03/MOPnJkBUdFOCmekmQPx/Qbjs6SZAwrKDP/brJkAgPL9wD+0mQIflxcb/7SZATRgITgnwJkAEYdMDG/AmQBJLStUS8iZAllPwim/yJkAsWcZL8PMmQNh9jFwc9CZAjMwe+sr0JkCuaR8LSPUmQAja1TSv9SZAnbDO4yX2JkAXSs62PfYmQCzu03b29iZAgDWfOLL3JkBj4xBrL/gmQNZMTiRY+CZAAK/3d+P4JkCyFl5KUfkmQF+/LMSi+SZAgCgxcdX5JkBTPDSP4PkmQHg5aVC2+SZAf+6kSk75JkCbxmTtr/gmQGPjEGsv+CZAZcHYz//3JkAjzyrLefcmQBzZwzwo9yZA6JbjcAD3JkDrO6ZQ4PYmQHC7yXes9iZAltMasFP2JkCdsM7jJfYmQN9GALzd9SZAeEgOc1j1JkBB2QmrxfQmQNh9jFwc9CZAc+iNqhf0JkC6GZ5uQvMmQCBVeqg68iZAEktK1RLyJkCMiRoYEvEmQEwYCE4J8CZAY1eo9L3vJkCH5cXG/+0mQGReLu/l7SZAwrKDP/brJkD8f0G47OkmQDdN/zDj5yZAcRq9qdnlJkCs53oi0OMmQKzLlBYf4yZA5rQ4m8bhJkD+U1m2seAmQCCC9hO93yZA4JobfcbeJkBbT7SMs90mQB9A8RAW3SZAlRxyBarbJkBajQpXkNsmQDLN99Es2iZA0OkvfqDZJkAiqjAL9NgmQKNlsSru1yZACrft9pbXJkAYhdB2ENcmQOXaKrFP1iZABqAt3JfVJkBFhKtvjdUmQNa8tg7I1CZA8jwTeAPUJkB/UWnog9MmQPHunr1e0yZAYk6mGdnSJkCMSIHib9ImQMXtQBwR0iZAxYO+srzRJkC6HidhetEmQEzOBpl20SZAlq9XWyvRJkC4V4/Qx9AmQHJSHI5I0CZAaxpfTcnPJkAm4A5Hds8mQPPr5NlwzyZA"},"shape":[117],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"40NAZm2p4D/0ZTs7MPLgPyfxFs0DGeE/UG2PfsxY4T+sdOPBaL/hPwd8NwUFJuI/ZIOLSKGM4j+/it+LPfPiPxqSM8/ZWeM/KkkAI4Ot4z92mYcSdsDjP9Kg21USJ+Q/081Dkw965D8uqC+Zro3kP4mvg9xK9OQ/Dnfls/YV5T/lttcf51rlP9RumntefuU/uDKixYvA5T9Bvitjg8HlPyoOWafh5OU/HpvaYVDy5T9KhkBcqu7lP2D/O8EG3+U/+V1vuAnI5T9Bvitjg8HlP22zZ/3uqeU/8Nsh3NGD5T/mttcf51rlP8ou9zqCU+U/llKVgNUZ5T+Jr4PcSvTkP1mNCKIQ2eQ/xPO+J6CQ5D8uqC+Zro3kP5MWkqBsOuQ/0qDbVRIn5D91mYcSdsDjP0/ipkndreM/GpIzz9lZ4z++it+LPfPiP2ODi0ihjOI/fBY3R+o34j8HfDcFBSbiP6x048Fov+E/UG2PfsxY4T+2m3vEFgzhP/RlOzsw8uA/mV7n95OL4D89V5O09yTgP8KffuK2fN8/DJHWW36v3j9Ugi7VReLdP5xzhk4NFd0/5mTex9RH3D8uVjZBnHrbPwgPf+KJ6No/dkeOumOt2j/AOOYzK+DZPwgqPq3yEtk/UBuWJrpF2D+ZDO6fgXjXP+L9RRlJq9Y/Ku+dkhDe1T+unBk2g5HVP3Pg9QvYENU/u9FNhZ9D1D8Ew6X+ZnbTP8Yo0GLMrtI/TbT9dy6p0j+VpVXx9dvRP96WrWq9DtE/C/WEVLnx0D8miAXkhEHQPxju1JqONs8/3vK6upjozj9vrltCql3NP3DVaq0nTs0/sAm1HSpLzD+neba6QcnLP7fh/2kmwMs/vlFecTEizD9Q09IkPurMP3DVaq0nTs0/kkHSlz4Xzj/e8rq6mOjOP7KsCVPXo88/JogF5IRB0D+Ero4zWL/QP96WrWq9DtE/vJy68uzN0T+VpVXx9dvRP020/XcuqdI/8oUKBWcF0z8Ew6X+ZnbTP7vRTYWfQ9Q/gFGIPiiX1D9z4PUL2BDVPyrvnZIQ3tU/4v1FGUmr1j//Fl8UObbWP5kM7p+BeNc/UBuWJrpF2D+YUhuROufYPwgqPq3yEtk/wDjmMyvg2T92R466Y63aPy5WNkGcets/5mTex9RH3D/kQcp9hQvdP5xzhk4NFd0/VIIu1UXi3T8MkdZbfq/eP8KffuK2fN8/PVeTtPck4D+ZXuf3k4vgP+NDQGZtqeA/"},"shape":[117],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3275","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3276"}}},"glyph":{"type":"object","name":"Line","id":"p3271","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3272","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3273","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3283","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3277","attributes":{"selected":{"type":"object","name":"Selection","id":"p3278","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3279"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"RYSrb43VJkC+sC4Ic9UmQCyOZCll1SZAp4Au7E3VJkA4hsTcHtUmQBOtJa3k1CZAr/MLNMXUJkDHtibp39QmQIiq7o5G1SZARYSrb43VJkCq8+3x8NUmQCjat9e21iZAegKLqYXXJkAKt+32ltcmQLif5Vav2CZA0OkvfqDZJkCmh14AodomQJUccgWq2yZAW0+0jLPdJkAhgvYTvd8mQOa0OJvG4SZAred6ItDjJkBwGr2p2eUmQDdN/zDj5yZAil+z3EHpJkD8f0G47OkmQMKygz/26yZAjbCaxPrrJkBapvoNmu0mQIflxcb/7SZABG+UyPruJkBNGAhOCfAmQAX9w5tH8CZA/As+AHvxJkASS0rVEvImQHjFc2qR8iZAlczpwnvzJkDYfYxcHPQmQPLXB/g09CZA0/jxJ7D0JkAwq7GF9/QmQOiYYLsO9SZAaa3TPvL0JkBUtGiAnvQmQDGMQ5Ig9CZA2H2MXBz0JkC1Jqc1pPMmQNBvnSVO8yZAqh3UjiHzJkCuzACXBvMmQI46KFra8iZAcEGmgIvyJkBM2zxIGPImQBJLStUS8iZASgPShYvxJkAWVBZg8PAmQGzbQoNB8CZAThgITgnwJkB4y3YgYu8mQBfUmQk87iZAh+XFxv/tJkDdzN77kOwmQMKygz/26yZA/H9BuOzpJkBmCh6l0+gmQDdN/zDj5yZAJrHnjQDnJkByGr2p2eUmQKzneiLQ4yZASF0Iap7iJkDmtDibxuEmQMIvEcFV4CZAIIL2E73fJkBOP5Vgk94mQFtPtIyz3SZAk81mWCHdJkCNzmBI+dsmQJUccgWq2yZAUH9L1BDbJkCC6e61UtomQNDpL36g2SZAVIxs7JfZJkCKjEFiytgmQI7MA4f71yZACrft9pbXJkCsOHVYRtcmQD2aWuy31iZAykquxkTWJkD0vEzq4tUmQGHW1RKa1SZARYSrb43VJkB9MjRcRNkmQNDpL36g2SZAWbE/jrPZJkDmNaxSQdomQK4Sy0Xo2iZAlRxyBarbJkAd0dvRs9smQCbii1Kh3CZAqgyRe3/dJkBaT7SMs90mQLBE4BhU3iZA+d9jbizfJkAggvYTvd8mQHxbkzhP4CZA5rQ4m8bhJkDxsSck6uEmQKzneiLQ4yZAVIE+pu7kJkBxGr2p2eUmQDhN/zDj5yZANPhaor3oJkD8f0G47OkmQILHUhwO6yZAwrKDP/brJkCHySstQuwmQDq8JCMW7SZA2McVt9ztJkCH5cXG/+0mQJgax/2E7iZAJA/XkQjvJkBrT4ALWO8mQPmlxAR57yZADMdeBI7vJkDUlmbus+8mQM8uhyvs7yZATRgITgnwJkA6A7XVGPAmQBAQQEUi8CZATRgITgnwJkDaf2KnCPAmQD3ak4zJ7yZAPgiHSE3vJkBkvaLwde4mQIjlxcb/7SZABK4mdCvtJkDCsoM/9usmQKkwLDGW6yZA/H9BuOzpJkCiF1/mz+kmQDZN/zDj5yZA30sZy33nJkBxGr2p2eUmQKzneiLQ4yZA5rQ4m8bhJkAggvYTvd8mQCfE+OJD3iZAWk+0jLPdJkBc+ro/CdwmQJUccgWq2yZAMtJdE9XaJkCrr93HNtomQMglL6Lp2SZAYsczLLnZJkDQ6S9+oNkmQMQlyqaC2SZAgyIEckHZJkCXstO7CdkmQA/hFhcG2SZAfTI0XETZJkA="},"shape":[160],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"MA2Q7aCO3D+cc4ZODRXdP1SCLtVF4t0/DJHWW36v3j/Cn37itnzfPz1Xk7T3JOA/mV7n95OL4D/0ZTs7MPLgP1Btj37MWOE/BaPNEQyH4T+sdOPBaL/hPwd8NwUFJuI/Y4OLSKGM4j9D5j3vT5TiP7+K34s98+I/HpYGgK0u4z8akjPP2VnjPxc33995f+M/so5z+wGq4z8sXTJUR7vjP2xXGPC9u+M/9GYo6pGw4z8k4rN+YJvjP1D/pG57euM/GpIzz9lZ4z8ICRrvpUfjP/m4nqI39OI/v4rfiz3z4j9jg4tIoYziP5dnNRaYcuI/B3w3BQUm4j/WMXh7SNThP6x048Fov+E/UG2PfsxY4T8wg4TybCPhP/RlOzsw8uA/mV7n95OL4D9/cPCOxjPgPz1Xk7T3JOA/wp9+4rZ83z8MkdZbfq/eP1SCLtVF4t0/nHOGTg0V3T/mZN7H1EfcPy5WNkGcets/oJnQkT102z92R466Y63aP8A45jMr4Nk/CCo+rfIS2T9QG5YmukXYP5kM7p+BeNc/4v1FGUmr1j8q752SEN7VP/+VU3rr1dU/c+D1C9gQ1T+70U2Fn0PUPwTDpf5mdtM/6vwM2+0+0z9NtP13LqnSP5WlVfH129E/0FoU4zK40T/elq1qvQ7RPzDETuPi0NA/vvkYdI5V0D8miAXkhEHQP+EKerRSMdA/JogF5IRB0D9UuE8MKFXQPywUL09ftdA/3patar0O0T94HQ1siU3RP5WlVfH129E/3W4fDLgZ0j9NtP13LqnSP3y8UepjINM/BMOl/mZ20z+70U2Fn0PUPyV+xgr3h9Q/c+D1C9gQ1T8q752SEN7VPz4g2RD3odY/4v1FGUmr1j+ZDO6fgXjXP1Ablia6Rdg/LsRV4/q32D8IKj6t8hLZP8A45jMr4Nk/dkeOumOt2j8uVjZBnHrbP+Vk3sfUR9w/MA2Q7aCO3D8vVjZBnHrbP3sxASdYz9o/dkeOumOt2j/AOOYzK+DZPwgqPq3yEtk/t2KC4tRO2D9QG5YmukXYP5kM7p+BeNc/4v1FGUmr1j/LlqtIYXTWPyrvnZIQ3tU/dOD1C9gQ1T9ffsdpT6DUP7vRTYWfQ9Q/Wl9xQVuD0z8Ew6X+ZnbTP2jaVv0v29I/TbT9dy6p0j+RkI9XsILSP373EJPAgdI/TbT9dy6p0j8Kr+a8tu/SPwTDpf5mdtM/y8j0geME1D+60U2Fn0PUP3Pg9QvYENU/Ku+dkhDe1T/s1QZGaAPWP+L9RRlJq9Y/mQzun4F41z9QG5YmukXYPwgqPq3yEtk/wDjmMyvg2T92R466Y63aPy5WNkGcets/h3icFhME3D/mZN7H1EfcP5xzhk4NFd0/mmCm8Z3d3T9Ugi7VReLdPwyR1lt+r94/wp9+4rZ83z89V5O09yTgP5zyEgrqTeA/mV7n95OL4D/AtXcO99zgP/RlOzsw8uA/TSkkwYhT4T9QbY9+zFjhP/uu6K6hsuE/rHTjwWi/4T/oMqHVWu/hP46LPTZLDOI/yF83CyQL4j8WXfBvUezhP6x048Fov+E/qiNWYzCt4T9QbY9+zFjhP5CivoMCQOE/9GU7OzDy4D+ZXuf3k4vgPz1Xk7T3JOA/wp9+4rZ83z8kuEEBJinfPwuR1lt+r94/VIIu1UXi3T+cc4ZODRXdP+Zk3sfUR9w/L1Y2QZx62z8="},"shape":[160],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3284","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3285"}}},"glyph":{"type":"object","name":"Patch","id":"p3280","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3281","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3282","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3292","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3286","attributes":{"selected":{"type":"object","name":"Selection","id":"p3287","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3288"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"RYSrb43VJkC+sC4Ic9UmQCyOZCll1SZAp4Au7E3VJkA4hsTcHtUmQBOtJa3k1CZAr/MLNMXUJkDHtibp39QmQIiq7o5G1SZARYSrb43VJkCq8+3x8NUmQCjat9e21iZAegKLqYXXJkAKt+32ltcmQLif5Vav2CZA0OkvfqDZJkCmh14AodomQJUccgWq2yZAW0+0jLPdJkAhgvYTvd8mQOa0OJvG4SZAred6ItDjJkBwGr2p2eUmQDdN/zDj5yZAil+z3EHpJkD8f0G47OkmQMKygz/26yZAjbCaxPrrJkBapvoNmu0mQIflxcb/7SZABG+UyPruJkBNGAhOCfAmQAX9w5tH8CZA/As+AHvxJkASS0rVEvImQHjFc2qR8iZAlczpwnvzJkDYfYxcHPQmQPLXB/g09CZA0/jxJ7D0JkAwq7GF9/QmQOiYYLsO9SZAaa3TPvL0JkBUtGiAnvQmQDGMQ5Ig9CZA2H2MXBz0JkC1Jqc1pPMmQNBvnSVO8yZAqh3UjiHzJkCuzACXBvMmQI46KFra8iZAcEGmgIvyJkBM2zxIGPImQBJLStUS8iZASgPShYvxJkAWVBZg8PAmQGzbQoNB8CZAThgITgnwJkB4y3YgYu8mQBfUmQk87iZAh+XFxv/tJkDdzN77kOwmQMKygz/26yZA/H9BuOzpJkBmCh6l0+gmQDdN/zDj5yZAJrHnjQDnJkByGr2p2eUmQKzneiLQ4yZASF0Iap7iJkDmtDibxuEmQMIvEcFV4CZAIIL2E73fJkBOP5Vgk94mQFtPtIyz3SZAk81mWCHdJkCNzmBI+dsmQJUccgWq2yZAUH9L1BDbJkCC6e61UtomQNDpL36g2SZAVIxs7JfZJkCKjEFiytgmQI7MA4f71yZACrft9pbXJkCsOHVYRtcmQD2aWuy31iZAykquxkTWJkD0vEzq4tUmQGHW1RKa1SZARYSrb43VJkA="},"shape":[91],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"MA2Q7aCO3D+cc4ZODRXdP1SCLtVF4t0/DJHWW36v3j/Cn37itnzfPz1Xk7T3JOA/mV7n95OL4D/0ZTs7MPLgP1Btj37MWOE/BaPNEQyH4T+sdOPBaL/hPwd8NwUFJuI/Y4OLSKGM4j9D5j3vT5TiP7+K34s98+I/HpYGgK0u4z8akjPP2VnjPxc33995f+M/so5z+wGq4z8sXTJUR7vjP2xXGPC9u+M/9GYo6pGw4z8k4rN+YJvjP1D/pG57euM/GpIzz9lZ4z8ICRrvpUfjP/m4nqI39OI/v4rfiz3z4j9jg4tIoYziP5dnNRaYcuI/B3w3BQUm4j/WMXh7SNThP6x048Fov+E/UG2PfsxY4T8wg4TybCPhP/RlOzsw8uA/mV7n95OL4D9/cPCOxjPgPz1Xk7T3JOA/wp9+4rZ83z8MkdZbfq/eP1SCLtVF4t0/nHOGTg0V3T/mZN7H1EfcPy5WNkGcets/oJnQkT102z92R466Y63aP8A45jMr4Nk/CCo+rfIS2T9QG5YmukXYP5kM7p+BeNc/4v1FGUmr1j8q752SEN7VP/+VU3rr1dU/c+D1C9gQ1T+70U2Fn0PUPwTDpf5mdtM/6vwM2+0+0z9NtP13LqnSP5WlVfH129E/0FoU4zK40T/elq1qvQ7RPzDETuPi0NA/vvkYdI5V0D8miAXkhEHQP+EKerRSMdA/JogF5IRB0D9UuE8MKFXQPywUL09ftdA/3patar0O0T94HQ1siU3RP5WlVfH129E/3W4fDLgZ0j9NtP13LqnSP3y8UepjINM/BMOl/mZ20z+70U2Fn0PUPyV+xgr3h9Q/c+D1C9gQ1T8q752SEN7VPz4g2RD3odY/4v1FGUmr1j+ZDO6fgXjXP1Ablia6Rdg/LsRV4/q32D8IKj6t8hLZP8A45jMr4Nk/dkeOumOt2j8uVjZBnHrbP+Vk3sfUR9w/MA2Q7aCO3D8="},"shape":[91],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3293","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3294"}}},"glyph":{"type":"object","name":"Line","id":"p3289","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3290","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3291","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3301","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3295","attributes":{"selected":{"type":"object","name":"Selection","id":"p3296","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3297"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"0OkvfqDZJkB8MjRcRNkmQBDhFhcG2SZAl7LTuwnZJkCDIgRyQdkmQMQlyqaC2SZA0OkvfqDZJkBjxzMsudkmQMglL6Lp2SZAq6/dxzbaJkAy0l0T1domQJQccgWq2yZAW/q6PwncJkBbT7SMs90mQCjE+OJD3iZAIIL2E73fJkDmtDibxuEmQK3neiLQ4yZAcRq9qdnlJkDfSxnLfecmQDdN/zDj5yZAohdf5s/pJkD8f0G47OkmQKkwLDGW6yZAwrKDP/brJkAEriZ0K+0mQIflxcb/7SZAZL2i8HXuJkA+CIdITe8mQD3ak4zJ7yZA2n9ipwjwJkBNGAhOCfAmQBAQQEUi8CZAOgO11RjwJkBNGAhOCfAmQM4uhyvs7yZA1JZm7rPvJkAMx14Eju8mQPmlxAR57yZAa0+AC1jvJkAkD9eRCO8mQJgax/2E7iZAh+XFxv/tJkDYxxW33O0mQDq8JCMW7SZAh8krLULsJkDCsoM/9usmQIHHUhwO6yZA/H9BuOzpJkA0+FqivegmQDdN/zDj5yZAchq9qdnlJkBUgT6m7uQmQKzneiLQ4yZA8bEnJOrhJkDmtDibxuEmQHxbkzhP4CZAIIL2E73fJkD432NuLN8mQLBE4BhU3iZAWk+0jLPdJkCqDJF7f90mQCbii1Kh3CZAHdHb0bPbJkCVHHIFqtsmQK4Sy0Xo2iZA5jWsUkHaJkBZsT+Os9kmQNDpL36g2SZAnKpFW1jdJkBbT7SMs90mQOjM7SoW3iZAXMHVMP3eJkAggvYTvd8mQGPsz+wU4CZAbRUMrXDhJkDmtDibxuEmQMvYgPsr4yZArOd6ItDjJkBxGr2p2eUmQDdN/zDj5yZATFOGf7joJkD8f0G47OkmQFHDM/4/6iZAIhSfJgnrJkCUWWtVbOsmQHssaVqR6yZAbIOhxqHrJkAYQLU0nOsmQJJFxxVd6yZAphUlrNPqJkAJqIJ+FeomQPx/Qbjs6SZArB5NbQ/pJkA3Tf8w4+cmQMisatp85yZAcRq9qdnlJkCs53oi0OMmQOa0OJvG4SZAhR3cECfgJkAggvYTvd8mQAqoQELK3iZAW0+0jLPdJkB65QVRr90mQBAxBUr+3CZASfoTp6/cJkApYqNS2NwmQJyqRVtY3SZA"},"shape":[108],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"ezEBJ1jP2j8uVjZBnHrbP+Zk3sfUR9w/nHOGTg0V3T9Ugi7VReLdPwyR1lt+r94/JbhBASYp3z/Dn37itnzfPz1Xk7T3JOA/mV7n95OL4D/0ZTs7MPLgP5CivoMCQOE/UG2PfsxY4T+qI1ZjMK3hP6x048Fov+E/Fl3wb1Hs4T/IXzcLJAviP46LPTZLDOI/6DKh1Vrv4T+sdOPBaL/hP/yu6K6hsuE/UG2PfsxY4T9NKSTBiFPhP/RlOzsw8uA/wLV3Dvfc4D+aXuf3k4vgP5zyEgrqTeA/PVeTtPck4D/Cn37itnzfPwyR1lt+r94/VYIu1UXi3T+aYKbxnd3dP5xzhk4NFd0/5mTex9RH3D+GeJwWEwTcPy5WNkGcets/dkeOumOt2j/AOOYzK+DZPwkqPq3yEtk/UBuWJrpF2D+YDO6fgXjXP+L9RRlJq9Y/7NUGRmgD1j8q752SEN7VP3Lg9QvYENU/u9FNhZ9D1D/LyPSB4wTUPwTDpf5mdtM/Cq/mvLbv0j9NtP13LqnSP373EJPAgdI/kpCPV7CC0j9NtP13LqnSP2jaVv0v29I/BcOl/mZ20z9aX3FBW4PTP7vRTYWfQ9Q/YH7HaU+g1D9z4PUL2BDVPyrvnZIQ3tU/zJarSGF01j/i/UUZSavWP5kM7p+BeNc/TxuWJrpF2D+3YoLi1E7YPwgqPq3yEtk/wDjmMyvg2T92R466Y63aP3sxASdYz9o/dkeOumOt2j9Q9cngCUHaP8A45jMr4Nk/CCo+rfIS2T+EImxJRXvYP1Ablia6Rdg/mQzun4F41z8+j00N90DXP+L9RRlJq9Y/Vlf4Rp9Z1j+0IoDNqfrVP/LPAAgHSNY/4v1FGUmr1j++81vLhzjXP5gM7p+BeNc/UBuWJrpF2D8IKj6t8hLZP8A45jMr4Nk/dkeOumOt2j8uVjZBnHrbP+Zk3sfUR9w/nHOGTg0V3T9Tgi7VReLdP2mAuexxC94/DJHWW36v3j+6/ZHHgFnfP8KffuK2fN8/7Ck6rsXx3z+YfkUTzxbgP+Oz3tbyA+A/wp9+4rZ83z8cJLEf21XfPwyR1lt+r94/xiFdFcTm3T9Ugi7VReLdP5xzhk4NFd0/5mTex9RH3D8uVjZBnHrbP3ZHjrpjrdo/"},"shape":[108],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3302","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3303"}}},"glyph":{"type":"object","name":"Patch","id":"p3298","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3299","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3300","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3310","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3304","attributes":{"selected":{"type":"object","name":"Selection","id":"p3305","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3306"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"0OkvfqDZJkB8MjRcRNkmQBDhFhcG2SZAl7LTuwnZJkCDIgRyQdkmQMQlyqaC2SZA0OkvfqDZJkBjxzMsudkmQMglL6Lp2SZAq6/dxzbaJkAy0l0T1domQJQccgWq2yZAW/q6PwncJkBbT7SMs90mQCjE+OJD3iZAIIL2E73fJkDmtDibxuEmQK3neiLQ4yZAcRq9qdnlJkDfSxnLfecmQDdN/zDj5yZAohdf5s/pJkD8f0G47OkmQKkwLDGW6yZAwrKDP/brJkAEriZ0K+0mQIflxcb/7SZAZL2i8HXuJkA+CIdITe8mQD3ak4zJ7yZA2n9ipwjwJkBNGAhOCfAmQBAQQEUi8CZAOgO11RjwJkBNGAhOCfAmQM4uhyvs7yZA1JZm7rPvJkAMx14Eju8mQPmlxAR57yZAa0+AC1jvJkAkD9eRCO8mQJgax/2E7iZAh+XFxv/tJkDYxxW33O0mQDq8JCMW7SZAh8krLULsJkDCsoM/9usmQIHHUhwO6yZA/H9BuOzpJkA0+FqivegmQDdN/zDj5yZAchq9qdnlJkBUgT6m7uQmQKzneiLQ4yZA8bEnJOrhJkDmtDibxuEmQHxbkzhP4CZAIIL2E73fJkD432NuLN8mQLBE4BhU3iZAWk+0jLPdJkCqDJF7f90mQCbii1Kh3CZAHdHb0bPbJkCVHHIFqtsmQK4Sy0Xo2iZA5jWsUkHaJkBZsT+Os9kmQNDpL36g2SZA"},"shape":[69],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"ezEBJ1jP2j8uVjZBnHrbP+Zk3sfUR9w/nHOGTg0V3T9Ugi7VReLdPwyR1lt+r94/JbhBASYp3z/Dn37itnzfPz1Xk7T3JOA/mV7n95OL4D/0ZTs7MPLgP5CivoMCQOE/UG2PfsxY4T+qI1ZjMK3hP6x048Fov+E/Fl3wb1Hs4T/IXzcLJAviP46LPTZLDOI/6DKh1Vrv4T+sdOPBaL/hP/yu6K6hsuE/UG2PfsxY4T9NKSTBiFPhP/RlOzsw8uA/wLV3Dvfc4D+aXuf3k4vgP5zyEgrqTeA/PVeTtPck4D/Cn37itnzfPwyR1lt+r94/VYIu1UXi3T+aYKbxnd3dP5xzhk4NFd0/5mTex9RH3D+GeJwWEwTcPy5WNkGcets/dkeOumOt2j/AOOYzK+DZPwkqPq3yEtk/UBuWJrpF2D+YDO6fgXjXP+L9RRlJq9Y/7NUGRmgD1j8q752SEN7VP3Lg9QvYENU/u9FNhZ9D1D/LyPSB4wTUPwTDpf5mdtM/Cq/mvLbv0j9NtP13LqnSP373EJPAgdI/kpCPV7CC0j9NtP13LqnSP2jaVv0v29I/BcOl/mZ20z9aX3FBW4PTP7vRTYWfQ9Q/YH7HaU+g1D9z4PUL2BDVPyrvnZIQ3tU/zJarSGF01j/i/UUZSavWP5kM7p+BeNc/TxuWJrpF2D+3YoLi1E7YPwgqPq3yEtk/wDjmMyvg2T92R466Y63aP3sxASdYz9o/"},"shape":[69],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3311","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3312"}}},"glyph":{"type":"object","name":"Line","id":"p3307","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3308","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3309","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3319","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3313","attributes":{"selected":{"type":"object","name":"Selection","id":"p3314","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3315"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"W0+0jLPdJkCcqkVbWN0mQClio1LY3CZASfoTp6/cJkAQMQVK/twmQHrlBVGv3SZAW0+0jLPdJkAKqEBCyt4mQCCC9hO93yZAhh3cECfgJkDmtDibxuEmQKzneiLQ4yZAchq9qdnlJkDJrGrafOcmQDhN/zDj5yZArB5NbQ/pJkD8f0G47OkmQAmogn4V6iZAphUlrNPqJkCSRccVXesmQBlAtTSc6yZAbYOhxqHrJkB6LGlakesmQJRZa1Vs6yZAIhSfJgnrJkBRwzP+P+omQPx/Qbjs6SZATFOGf7joJkA3Tf8w4+cmQHEavanZ5SZArOd6ItDjJkDL2ID7K+MmQOa0OJvG4SZAbRUMrXDhJkBj7M/sFOAmQCCC9hO93yZAXMHVMP3eJkDozO0qFt4mQFtPtIyz3SZA"},"shape":[39],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"UPXJ4AlB2j92R466Y63aPy5WNkGcets/5mTex9RH3D+cc4ZODRXdP1SCLtVF4t0/xiFdFcTm3T8MkdZbfq/ePxwksR/bVd8/wp9+4rZ83z/js97W8gPgP5h+RRPPFuA/7Sk6rsXx3z/Cn37itnzfP7r9kceAWd8/DJHWW36v3j9pgLnscQveP1SCLtVF4t0/nHOGTg0V3T/mZN7H1EfcPy9WNkGcets/d0eOumOt2j/AOOYzK+DZPwkqPq3yEtk/UBuWJrpF2D+YDO6fgXjXP77zW8uHONc/4v1FGUmr1j/yzwAIB0jWP7QigM2p+tU/Vlf4Rp9Z1j/i/UUZSavWPz6PTQ33QNc/mQzun4F41z9QG5YmukXYP4QibElFe9g/CCo+rfIS2T/AOOYzK+DZP1D1yeAJQdo/"},"shape":[39],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3320","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3321"}}},"glyph":{"type":"object","name":"Patch","id":"p3316","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3317","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3318","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3328","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3322","attributes":{"selected":{"type":"object","name":"Selection","id":"p3323","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3324"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"W0+0jLPdJkCcqkVbWN0mQClio1LY3CZASfoTp6/cJkAQMQVK/twmQHrlBVGv3SZAW0+0jLPdJkAKqEBCyt4mQCCC9hO93yZAhh3cECfgJkDmtDibxuEmQKzneiLQ4yZAchq9qdnlJkDJrGrafOcmQDhN/zDj5yZArB5NbQ/pJkD8f0G47OkmQAmogn4V6iZAphUlrNPqJkCSRccVXesmQBlAtTSc6yZAbYOhxqHrJkB6LGlakesmQJRZa1Vs6yZAIhSfJgnrJkBRwzP+P+omQPx/Qbjs6SZATFOGf7joJkA3Tf8w4+cmQHEavanZ5SZArOd6ItDjJkDL2ID7K+MmQOa0OJvG4SZAbRUMrXDhJkBj7M/sFOAmQCCC9hO93yZAXMHVMP3eJkDozO0qFt4mQFtPtIyz3SZA"},"shape":[39],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"UPXJ4AlB2j92R466Y63aPy5WNkGcets/5mTex9RH3D+cc4ZODRXdP1SCLtVF4t0/xiFdFcTm3T8MkdZbfq/ePxwksR/bVd8/wp9+4rZ83z/js97W8gPgP5h+RRPPFuA/7Sk6rsXx3z/Cn37itnzfP7r9kceAWd8/DJHWW36v3j9pgLnscQveP1SCLtVF4t0/nHOGTg0V3T/mZN7H1EfcPy9WNkGcets/d0eOumOt2j/AOOYzK+DZPwkqPq3yEtk/UBuWJrpF2D+YDO6fgXjXP77zW8uHONc/4v1FGUmr1j/yzwAIB0jWP7QigM2p+tU/Vlf4Rp9Z1j/i/UUZSavWPz6PTQ33QNc/mQzun4F41z9QG5YmukXYP4QibElFe9g/CCo+rfIS2T/AOOYzK+DZP1D1yeAJQdo/"},"shape":[39],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3329","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3330"}}},"glyph":{"type":"object","name":"Line","id":"p3325","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3326","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3327","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2735","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2721"},{"id":"p2722"},{"id":"p2724"},{"type":"object","name":"SaveTool","id":"p2725"},{"id":"p2726"},{"id":"p3731"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2743","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2744","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2745"},"axis_label":"$$\\log_{10}\\,a_k/\\mathrm{km}\\,\\mathrm{s}^{-1}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2746"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2748","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2749","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2750"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2751"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2752","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2753","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2754"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2755"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2738","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2739","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2740"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2741"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2742","attributes":{"axis":{"id":"p2738"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2747","attributes":{"dimension":1,"axis":{"id":"p2743"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":70,"min_border_right":2}},2,0],[{"type":"object","name":"Figure","id":"p2762","attributes":{"x_range":{"id":"p3240"},"y_range":{"id":"p3430"},"x_scale":{"type":"object","name":"LinearScale","id":"p2771"},"y_scale":{"type":"object","name":"LinearScale","id":"p2772"},"title":{"type":"object","name":"Title","id":"p2769","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3337","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3331","attributes":{"selected":{"type":"object","name":"Selection","id":"p3332","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3333"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[268],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[268],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3338","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3339"}}},"glyph":{"type":"object","name":"Patch","id":"p3334","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3335","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3336","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3346","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3340","attributes":{"selected":{"type":"object","name":"Selection","id":"p3341","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3342"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"YiuPuEJ28j93YKvE3HXyP2Irj7hCdvI/5sgYlH128j+95jj/r3jyP+Vuatvpe/I/g1qnxA1/8j8CqUFKeoHyP/7fIv7Qg/I/2p/piOaD8j+3a0tF8IfyP5wlpbgzjvI/m5S2Q1+R8j8D5jIMCJbyP/TdvdKLnvI/OElKie2e8j8iuJLfwKbyP9T93c57rPI/l07vMl2u8j9wywQSBLfyP3CycRQKuvI/AUwek93D8j8NZwVamMfyP6obmZ8m1fI/xRkW8DXZ8j9G0CzltOLyP+OEwCpD8PI/fzlUcNH98j+P7v14JQLzPxzu57VfC/M/uKJ7++0Y8z9VVw9BfCbzP/ILo4YKNPM/jsA2zJhB8z8zAuyxXkbzPyp1yhEnT/M/xyleV7Vc8z9k3vGcQ2rzP6NODklzbPM/AJOF4tF38z+dRxkoYIXzP06Y/QbHjvM/Ofysbe6S8z/WsECzfKDzP8bjvoiCrfM/cmXU+Aqu8z8PGmg+mbvzP/kcdL36vvM/BpLi0NzC8z/WRpIIpr/zPw8aaD6Zu/M/7FXgp0S78z9oBrTevrnzPw8aaD6Zu/M/35pTsdW78z+AAybCdcHzP5UfNXCzyPM/rM77gyfJ8z/zFV64eNDzP9V7x1Au1vM/SIOPybXW8z8gcZiR/tjzP4Dqq4qj2PM/SIOPybXW8z+3uw1YntbzPwiJt6pk1fM/+DhmP3fV8z8q4X1e7tXzPz4yo4A31fM/VotIULXS8z+Uk1fkFc/zP1HGCtaWy/M/rM77gyfJ8z9lNPaaAsnzP5jD6Yc3x/M/UxSGNs3E8z9WpFrN98DzP2VGK+UHvPM/DxpoPpm78z8YZU5x9bfzPwLq56kptPM/hKp9pPyv8z9yZdT4Cq7zP1oNN6bfq/M/vJ4H0Fao8z+tSppZWaXzP4L/nFMjovM/1rBAs3yg8z8cPidt9Z3zP8yRm2A7mPM/OPysbe6S8z/jsUs5OZHzP1JPH/e0ivM/nUcZKGCF8z9gMEkyFYTzPweMO0LcffM/AJOF4tF38z/ydJ9ruHbzP3Ro6Soub/M/ZN7xnENq8z+brGiu0GXzP8cpXle1XPM/TJtkQRVa8z8qdcoRJ0/zP+LdVVZcS/M/jsA2zJhB8z/kVgNErDbzP/ILo4YKNPM/VVcPQXwm8z+4onv77RjzPxzu57VfC/M/gDlUcNH98j9YARg0t/ryP+OEwCpD8PI/NkhPmXHk8j9G0CzltOLyPx8BGn7l1vI/qhuZnybV8j9sKkf7G87yPxksGdoAyPI/DWcFWpjH8j9vavs3rcHyP8cnaP+zuvI/cLJxFAq68j+1IryEBrPyPy5npT8lrfI/1P3dznus8j8Q2PwWh6jyP85dcMUQpfI/6t38uhOi8j9BwzvFVZ/yPzhJSontnvI/+MERaZmc8j8ER2XHl5ryP/R60GcHmfI/GjyW1y6X8j/BnDPabpTyP5uUtkNfkfI/h87SDrGQ8j/Maqyn44vyP5+5MV+fh/I/u0zlbj2E8j/+3yL+0IPyPw1AG/AMgfI/PEDPoWl+8j8iV8PZlnzyP8CAnN7He/I/GiwzCYR78j80qhK78nryP1yQQBC7efI/MsQUiyl48j8GH00Ts3byP2Irj7hCdvI/"},"shape":[153],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"Wtiuknb54T8HfDcFBSbiP/DH0TSXZeI/Y4OLSKGM4j+/it+LPfPiPxqSM8/ZWeM/dpmHEnbA4z/SoNtVEifkP4BXDpdPiuQ/Lqgvma6N5D+Jr4PcSvTkP+W21x/nWuU/avi5rQqF5T9Bvitjg8HlP5zFf6YfKOY/R96zPQ0t5j/4zNPpu47mP7vGGZcK3eY/VNQnLVj15j+v23tw9FvnP25LRTlSduc/C+PPs5DC5z+mQwjMHNjnP04m3XztGOg/Zuoj9ywp6D8zLxsy6UjoPxgWK6aGbOg/4vlCve+I6D/C8Xc6yY/oP2jzFYM5oOg/XzUN9eOv6D9NY1zOiLXoP7Snn9MOr+g/AIRJ0jSb6D/C8Xc6yY/oP3B16vVVfeg/YZpjlp5Z6D9A/jvIPjDoP2fqI/csKeg/jA11E+0H6D/N/HM7Yt/nPwvjz7OQwuc/KpCQsC+15z9DCSVK1ojnP6/be3D0W+c/SkgAf1xZ5z/s40lgRAznP1TUJy1Y9eY/+MzT6buO5j+cxX+mHyjmP8d2emdByuU/Qb4rY4PB5T/lttcf51rlP43AvsQcAOU/ia+D3Er05D8uqC+Zro3kP9Kg21USJ+Q/iSQ5gCYh5D92mYcSdsDjPxmSM8/ZWeM/PlAGFnVG4z+/it+LPfPiP2ODi0ihjOI/F6b6g30r4j8HfDcFBSbiP6x048Fov+E/UG2PfsxY4T/0ZTs7MPLgP5le5/eTi+A/PVeTtPck4D/Cn37itnzfPwyR1lt+r94/ZFbyx6nv3T9Ugi7VReLdP5xzhk4NFd0/5mTex9RH3D8uVjZBnHrbP3ZHjrpjrdo/eOuZeA+b2j/AOOYzK+DZPwgqPq3yEtk/UBuWJrpF2D9SAg1BW+zXP5kM7p+BeNc/4v1FGUmr1j8q752SEN7VP3Pg9QvYENU/ZijA633I1D+60U2Fn0PUPwTDpf5mdtM/Lvj6B2/g0j9NtP13LqnSP5WlVfH129E/QyGf7e050T/elq1qvQ7RPyaIBeSEQdA/ZQo8QjUpzz/d8rq6mOjOP3DVaq0nTs0/ZOjHhO5xzD8AuBqgtrPLPwOQtI/Ca8o/kprKkkUZyj9rfTGQPNbIPyR9eoXUfsg/pXowq2OTxz+0Xyp4Y+TGP8AB7N+Ms8Y/ak7LXyEfxj9EmEHOl/LFP7aSi2ZaIsY/K46uvsmvxj+0Xyp4Y+TGP+jPS75PfMc/JH16hdR+yD+ZJM/KL6jIP5KaypJFGco/FunR2dJiyj8AuBqgtrPLP3HVaq0nTs0/4iavgK1pzT/e8rq6mOjOPyaIBeSEQdA/JUyhixVU0D/elq1qvQ7RP5WlVfH129E/a067DcD70T9NtP13LqnSPwTDpf5mdtM/u9FNhZ9D1D9z4PUL2BDVP0JXHyy0NNU/Ku+dkhDe1T/i/UUZSavWP5kM7p+BeNc/UBuWJrpF2D8HKj6t8hLZP68jK3x3wNk/wDjmMyvg2T92R466Y63aPy5WNkGcets/5mTex9RH3D+cLQ8002fcP5xzhk4NFd0/VIIu1UXi3T8MkdZbfq/eP8OffuK2fN8/PFeTtPck4D+ZXuf3k4vgP/RlOzsw8uA/UG2PfsxY4T+sdOPBaL/hP1rYrpJ2+eE/"},"shape":[153],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3347","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3348"}}},"glyph":{"type":"object","name":"Line","id":"p3343","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3344","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3345","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3355","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3349","attributes":{"selected":{"type":"object","name":"Selection","id":"p3350","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3351"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"1P3dznus8j+VF0BjG6vyPz0R+pTMp/I/9mS4Q8+l8j+0uDJ8yaTyP+a3kqIspPI/IyWSetyj8j/i3SjgG6TyP/KFBkcCpfI/+90USqym8j/O0tY4XKnyP9T93c57rPI/Hw1QRuis8j/hUz5bTLDyPwxhG1P4svI/iPM5wBq28j9wsnEUCrryPy216Adlu/I/7Nrtt9DD8j8NZwVamMfyP1hX77hMz/I/qhuZnybV8j+O2tUIdN3yP0bQLOW04vI/yi8sVMDt8j/jhMAqQ/DyP385VHDR/fI/TD84W10B8z8c7ue1XwvzP7iie/vtGPM/VVcPQXwm8z9fLr9IWyrzP/ILo4YKNPM/OOJT6fc18z+OwDbMmEHzPyp1yhEnT/M/8nVII39Y8z/HKV5XtVzzP5BtjNEUafM/ZN7xnENq8z9q3gwlsHbzPwCTheLRd/M/vraXC4SC8z+dRxkoYIXzPzSMNToJjfM/Ofysbe6S8z+Q1rHNT5bzP8SpFsFcnfM/1rBAs3yg8z9+vhh7V6HzP7U4rP//ovM/8fhF+TWk8z/+OFMy1qXzP8TobIJhp/M/7YxVIcen8z+AN/e8uabzPx51gtbXpPM/Hg9akv6i8z/AFRerz6HzP9StHAcWofM/1rBAs3yg8z+JsHyd9J/zP0Xb93O+nfM/PLvIc8Ca8z+K+hrGo5fzPz7kl/9DlPM/Ofysbe6S8z/gs4dmQ5DzP8b/ctZ6i/M/YDvLPd6G8z+dRxkoYIXzPyr02srDg/M/KGmVq2CB8z/P2VI1+n3zP6KfIW2sePM/AJOF4tF38z8Q3LBsYXLzPzuXNExaa/M/ZN7xnENq8z8W9xjB0GPzP8cpXle1XPM/kIDsOxBb8z/jZadX01DzPyp1yhEnT/M/ANmX/+pD8z+OwDbMmEHzP/ILo4YKNPM/zGehtH8u8z9VVw9BfCbzP7iie/vtGPM/HO7ntV8L8z9md6zCQwbzP385VHDR/fI/G2C0dGr08j/jhMAqQ/DyP4sWUIk36vI/RtAs5bTi8j9eQor0IuHyP0qwHrhY2PI/qhuZnybV8j+e2l3tkNDyP3ijVv+nyvI/DWcFWpjH8j9h7CchGcbyP1pVCPkpwvI/QZ9oZsC+8j/DiCC1AbzyPxnhO1QZuvI/cLJxFAq68j/mLmm+qrjyPzyiILJrt/I/q9/9n5W18j8JjkCKu7LyP5QeBawIr/I/1P3dznus8j8USWwqJMXyPw1nBVqYx/I/ValDoZXI8j+YaJBDvsvyPyibqt3HzfI/yqmW3MvO8j86enTmoM/yP/bVXlIp0fI/p5KXMsLT8j+qG5mfJtXyP3YiVs1i1/I/gL2wrNnb8j8+WaS3C+HyP0bQLOW04vI/bLVrkXnn8j/OBIF5ie/yP+OEwCpD8PI/EyE+hrT68j9/OVRw0f3yP8gz/MC5CvM/He7ntV8L8z+4onv77RjzP1VXD0F8JvM/8gujhgo08z+B7QOaSjTzP47ANsyYQfM/14RzSCNF8z8rdcoRJ0/zP6aVHNZlUPM/yWnzPrVY8z/IKV5XtVzzP37sz7WJX/M/5IG593xk8z9yGxvrnmfzP2XptOkUavM/ZN7xnENq8z+q//nusm3zP/7+O+nzcvM/AJOF4tF38z9JGYXMhnjzP6M5TY79fPM/d9lp7P1/8z/GYoXLNoLzPyJlkgjVg/M/ZrhRwWaE8z/YEg9W7oPzP8FODs9rg/M/4IOCumyD8z+mJpGVroPzP/NHtQBug/M/Zz/5nCOC8z8Wikmmkn/zP1qEPuXie/M/AJOF4tF38z9RT5J0m3fzP/otbn4VcvM/9bPrs5hq8z9k3vGcQ2rzP/JbmrHgXvM/xileV7Vc8z8qdcoRJ0/zP8a4euhvTfM/jsA2zJhB8z/yC6OGCjTzP1VXD0F8JvM/uKJ7++0Y8z8c7ue1XwvzP+YFBlWPBPM/fzlUcNH98j+njQ+VzvPyP+OEwCpD8PI/WO3oZgDr8j+aDitlFePyP0bQLOW04vI/0Fd13Yfa8j+qG5mfJtXyPyR4jDI50vI/TwTfl8LL8j8NZwVamMfyP/455WJGx/I/ow/HTpTE8j+CxF2sI8PyP78M62txwvI/bJSzl/TB8j/OZf//zMHyP2CGGIy4wvI/FElsKiTF8j8="},"shape":[202],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[202],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3356","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3357"}}},"glyph":{"type":"object","name":"Patch","id":"p3352","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3353","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3354","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3364","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3358","attributes":{"selected":{"type":"object","name":"Selection","id":"p3359","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3360"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"1P3dznus8j+VF0BjG6vyPz0R+pTMp/I/9mS4Q8+l8j+0uDJ8yaTyP+a3kqIspPI/IyWSetyj8j/i3SjgG6TyP/KFBkcCpfI/+90USqym8j/O0tY4XKnyP9T93c57rPI/Hw1QRuis8j/hUz5bTLDyPwxhG1P4svI/iPM5wBq28j9wsnEUCrryPy216Adlu/I/7Nrtt9DD8j8NZwVamMfyP1hX77hMz/I/qhuZnybV8j+O2tUIdN3yP0bQLOW04vI/yi8sVMDt8j/jhMAqQ/DyP385VHDR/fI/TD84W10B8z8c7ue1XwvzP7iie/vtGPM/VVcPQXwm8z9fLr9IWyrzP/ILo4YKNPM/OOJT6fc18z+OwDbMmEHzPyp1yhEnT/M/8nVII39Y8z/HKV5XtVzzP5BtjNEUafM/ZN7xnENq8z9q3gwlsHbzPwCTheLRd/M/vraXC4SC8z+dRxkoYIXzPzSMNToJjfM/Ofysbe6S8z+Q1rHNT5bzP8SpFsFcnfM/1rBAs3yg8z9+vhh7V6HzP7U4rP//ovM/8fhF+TWk8z/+OFMy1qXzP8TobIJhp/M/7YxVIcen8z+AN/e8uabzPx51gtbXpPM/Hg9akv6i8z/AFRerz6HzP9StHAcWofM/1rBAs3yg8z+JsHyd9J/zP0Xb93O+nfM/PLvIc8Ca8z+K+hrGo5fzPz7kl/9DlPM/Ofysbe6S8z/gs4dmQ5DzP8b/ctZ6i/M/YDvLPd6G8z+dRxkoYIXzPyr02srDg/M/KGmVq2CB8z/P2VI1+n3zP6KfIW2sePM/AJOF4tF38z8Q3LBsYXLzPzuXNExaa/M/ZN7xnENq8z8W9xjB0GPzP8cpXle1XPM/kIDsOxBb8z/jZadX01DzPyp1yhEnT/M/ANmX/+pD8z+OwDbMmEHzP/ILo4YKNPM/zGehtH8u8z9VVw9BfCbzP7iie/vtGPM/HO7ntV8L8z9md6zCQwbzP385VHDR/fI/G2C0dGr08j/jhMAqQ/DyP4sWUIk36vI/RtAs5bTi8j9eQor0IuHyP0qwHrhY2PI/qhuZnybV8j+e2l3tkNDyP3ijVv+nyvI/DWcFWpjH8j9h7CchGcbyP1pVCPkpwvI/QZ9oZsC+8j/DiCC1AbzyPxnhO1QZuvI/cLJxFAq68j/mLmm+qrjyPzyiILJrt/I/q9/9n5W18j8JjkCKu7LyP5QeBawIr/I/1P3dznus8j8="},"shape":[115],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"Hi+1qPE32z8uVjZBnHrbP+Zk3sfUR9w/nHOGTg0V3T9Ugi7VReLdPwyR1lt+r94/w59+4rZ83z89V5O09yTgP5le5/eTi+A/9GU7OzDy4D9QbY9+zFjhP0cDCynLs+E/rHTjwWi/4T8IfDcFBSbiP2ODi0ihjOI/v4rfiz3z4j8vBtIWYUDjPxqSM8/ZWeM/dpmHEnbA4z849qfg5eXjP9Kg21USJ+Q/chJs+0VW5D8uqC+Zro3kPyIiCHHvsuQ/ia+D3Er05D9qfAfbKwTlP5FzOhnaS+U/5bbXH+da5T9esTGVYYTlP4x/XOc6q+U/BF/M/47A5T9Avitjg8HlP28C7B3dw+U/Qb4rY4PB5T/cGpOYsrLlP97PSb3eieU/5bbXH+da5T8F3XWDZ0blP4mvg9xK9OQ/krIBDvDs5D8uqC+Zro3kPzU2PrUAheQ/0qDbVRIn5D+Dq02qSgzkP3aZhxJ2wOM/gG2QvRWA4z8akjPP2VnjP7+K34s98+I/JuVhwhuk4j9jg4tIoYziPwd8NwUFJuI/rHTjwWi/4T9QbY9+zFjhP/RlOzsw8uA/mV7n95OL4D89V5O09yTgP8KffuK2fN8/DJHWW36v3j9Ugi7VReLdP5xzhk4NFd0/q7kUqg6w3D/mZN7H1EfcPy5WNkGcets/dkeOumOt2j/AOOYzK+DZPwgqPq3yEtk/oBO/epjS2D9QG5YmukXYP5kM7p+BeNc/4v1FGUmr1j9yIQLJ8UzWPyrvnZIQ3tU/c+D1C9gQ1T+70U2Fn0PUPwTDpf5mdtM/0Qho6wZc0z9MtP13LqnSP5WlVfH129E/bzvRnpW90T/elq1qvQ7RP2UiLnNaZNA/JogF5IRB0D/e8rq6mOjOP+KI7EqhqM4/cNVqrSdOzT/OL6bGNwzNP9+pJQi39cs/ALgaoLazyz+mlIyF6lbLP9xJjukYKMs/gYK6tEZsyz8AuBqgtrPLP0uocqJOP8w/b9VqrSdOzT+mtLlLtNvNP97yurqY6M4/cfkioP0a0D8miAXkhEHQP96WrWq9DtE/KBT16Bhh0T+VpVXx9dvRP020/XcuqdI/GGA2rEQz0z8Ew6X+ZnbTP7vRTYWfQ9Q/c+D1C9gQ1T8q752SEN7VP+L9RRlJq9Y/itkvOvO01j+ZDO6fgXjXP1Ablia6Rdg/CCo+rfIS2T/AOOYzK+DZP3ZHjrpjrdo/Hi+1qPE32z8="},"shape":[115],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3365","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3366"}}},"glyph":{"type":"object","name":"Line","id":"p3361","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3362","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3363","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3373","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3367","attributes":{"selected":{"type":"object","name":"Selection","id":"p3368","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3369"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"DWcFWpjH8j8USWwqJMXyP2CGGIy4wvI/zmX//8zB8j9slLOX9MHyP78M62txwvI/gsRdrCPD8j+jD8dOlMTyP/455WJGx/I/DWcFWpjH8j9PBN+XwsvyPyR4jDI50vI/qhuZnybV8j/QV3Xdh9ryP0fQLOW04vI/mw4rZRXj8j9Y7ehmAOvyP+OEwCpD8PI/p40Plc7z8j9/OVRw0f3yP+YFBlWPBPM/HO7ntV8L8z+4onv77RjzP1ZXD0F8JvM/8gujhgo08z+OwDbMmEHzP8W4euhvTfM/KnXKESdP8z/HKV5XtVzzP/FbmrHgXvM/ZN7xnENq8z/1s+uzmGrzP/otbn4VcvM/UU+SdJt38z8Ak4Xi0XfzP1qEPuXie/M/FopJppJ/8z9nP/mcI4LzP/NHtQBug/M/piaRla6D8z/gg4K6bIPzP8FODs9rg/M/2BIPVu6D8z9muFHBZoTzPyJlkgjVg/M/xmKFyzaC8z942Wns/X/zP6M5TY79fPM/SRmFzIZ48z8Ak4Xi0XfzP/7+O+nzcvM/qv/57rJt8z9k3vGcQ2rzP2XptOkUavM/cxsb655n8z/jgbn3fGTzP37sz7WJX/M/xyleV7Vc8z/JafM+tVjzP6aVHNZlUPM/KnXKESdP8z/XhHNII0XzP47ANsyYQfM/ge0Dmko08z/yC6OGCjTzP1VXD0F8JvM/uKJ7++0Y8z8c7ue1XwvzP8kz/MC5CvM/fzlUcNH98j8TIT6GtPryP+OEwCpD8PI/zgSBeYnv8j9stWuReefyP0bQLOW04vI/Plmktwvh8j9+vbCs2dvyP3YiVs1i1/I/qhuZnybV8j+mkpcywtPyP/bVXlIp0fI/Onp05qDP8j/KqZbcy87yPyibqt3HzfI/mGiQQ77L8j9VqUOhlcjyPw1nBVqYx/I/IX4xhB/i8j9G0CzltOLyP1Kn+3eX4/I/Emc5MQjk8j90YN1IzeTyP71S1ToH5/I/D9XLA+jq8j/X9LxKEfDyP+SEwCpD8PI/CoLY5iz38j9+OVRw0f3yPyeUwBdh//I/D54oy+YK8z8c7ue1XwvzP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzP3aeeQbaN/M/jsA2zJhB8z9ku42uL0PzP8ZkTah2SfM/I42sk8FN8z8qdcoRJ0/zP0KbAwdSUfM/DaWmJPhV8z9NDg/MRVzzP8cpXle1XPM/6mLoGJJi8z9pHQPZeGfzP2Te8ZxDavM/N2Tw6p5q8z+GpwhbZmzzPxiwITkCbfM/Ysdb4BJs8z9k3vGcQ2rzP3K1s3PrafM/xcXyYc1n8z9V5kpBGGbzP3T+kb71Y/M/CykjX0Jg8z/HKV5XtVzzP58jyjRPWvM/sYIaZqRR8z8qdcoRJ0/zP8EYYi4cRPM/jsA2zJhB8z/yC6OGCjTzP1VXD0F8JvM/uKJ7++0Y8z8c7ue1XwvzP+i1xcVeB/M/fzlUcNH98j/RyvvGnPbyP+OEwCpD8PI/PI3G34Ls8j+yav4jH+byP0bQLOW04vI/YIrz+u3h8j/gLngRbN/yPyDoXit63fI/wu7tmNbb8j+IxGAdR9vyPyT2l7+P3PI/whXOuljf8j8hfjGEH+LyPw=="},"shape":[152],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"wtrZn1rr2j8uVjZBnHrbP+Zk3sfUR9w/nHOGTg0V3T9Ugi7VReLdPwyR1lt+r94/wp9+4rZ83z89V5O09yTgP5le5/eTi+A/czC5cayT4D/0ZTs7MPLgP1Btj37MWOE/HiMmZtyA4T+sdOPBaL/hP6qP/7lOIuI/CHw3BQUm4j9jg4tIoYziP0hKeSpl0eI/v4rfiz3z4j+v19VbhjrjPxqSM8/ZWeM/z07sz7Vy4z9gnlq7BJLjP6qnWikwoeM/k9faXcSe4z+Le6HopIbjPxqSM8/ZWeM/jb5tYkdT4z8oXfZJUgTjP7+K34s98+I/aoyta06Q4j9jg4tIoYziPwZ8NwUFJuI/rXTjwWi/4T+kG7T0BLvhP1Btj37MWOE/9GU7OzDy4D+ZXuf3k4vgPz1Xk7T3JOA/wp9+4rZ83z8MkdZbfq/eP1SCLtVF4t0/nHOGTg0V3T/mZN7H1EfcPy5WNkGcets/dkeOumOt2j/AOOYzK+DZPwgqPq3yEtk/UBuWJrpF2D+bnn7ypSvYP5kM7p+BeNc/4v1FGUmr1j9tqjIHSOjVPyrvnZIQ3tU/dOD1C9gQ1T+60U2Fn0PUPwTDpf5mdtM/CBYU0swd0z9NtP13LqnSP5WlVfH129E/SiCZvYnA0T/elq1qvQ7RP/C2xmVk1dA/JogF5IRB0D8VBR39uj7QP8WJYhfH3M8//nWNT8jUzz/s1V+27znQPyaIBeSEQdA/QMkMQ1/a0D/elq1qvQ7RPzPMLi89zNE/laVV8fXb0T9OtP13LqnSP+jo2bcZPdM/BMOl/mZ20z+70U2Fn0PUP3Pg9QvYENU/6PVG9F+N1T8q752SEN7VP+L9RRlJq9Y/mQzun4F41z9QG5YmukXYPwgqPq3yEtk/wDjmMyvg2T92R466Y63aP8La2Z9a69o/wDjmMyvg2T/g/75B/43ZPwgqPq3yEtk/UBuWJrpF2D+ZDO6fgXjXP+L9RRlJq9Y/Ku+dkhDe1T9z4PUL2BDVP+Po9szyCdU/u9FNhZ9D1D/ylvdYm5TTPwTDpf5mdtM/TrT9dy6p0j+MXuUY6qHSPz75dLJ+KtI/m4ABQJAa0j8O4j/OFnTSP020/XcuqdI/TMmsSphP0z8Ew6X+ZnbTP7vRTYWfQ9Q/c+D1C9gQ1T9bqOgiIVjVPyrvnZIQ3tU/4v1FGUmr1j+ZDO6fgXjXPyGas3m3hdc/UBuWJrpF2D8IKj6t8hLZPwzWqXMHyNk/wDjmMyvg2T92R466Y63aPy5WNkGcets/5mTex9RH3D/wMw992PbcP5xzhk4NFd0/VIIu1UXi3T8MkdZbfq/eP8KffuK2fN8/PVeTtPck4D+yeB8LNGjgP5le5/eTi+A/9GU7OzDy4D981C3IrgvhP1Btj37MWOE/2hqQAudo4T9Rib6W/5jhPzti7mlgpeE/AAsXJc+V4T9jlfu6omzhP1Btj37MWOE/WvLoLcUn4T/0ZTs7MPLgPyjzaQtpuOA/mV7n95OL4D89V5O09yTgP9HS8zYYqd8/wZ9+4rZ83z8MkdZbfq/eP1SCLtVF4t0/nHOGTg0V3T/mZN7H1EfcPy5WNkGcets/dkeOumOt2j/AOOYzK+DZPw=="},"shape":[152],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3374","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3375"}}},"glyph":{"type":"object","name":"Patch","id":"p3370","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3371","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3372","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3382","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3376","attributes":{"selected":{"type":"object","name":"Selection","id":"p3377","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3378"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"DWcFWpjH8j8USWwqJMXyP2CGGIy4wvI/zmX//8zB8j9slLOX9MHyP78M62txwvI/gsRdrCPD8j+jD8dOlMTyP/455WJGx/I/DWcFWpjH8j9PBN+XwsvyPyR4jDI50vI/qhuZnybV8j/QV3Xdh9ryP0fQLOW04vI/mw4rZRXj8j9Y7ehmAOvyP+OEwCpD8PI/p40Plc7z8j9/OVRw0f3yP+YFBlWPBPM/HO7ntV8L8z+4onv77RjzP1ZXD0F8JvM/8gujhgo08z+OwDbMmEHzP8W4euhvTfM/KnXKESdP8z/HKV5XtVzzP/FbmrHgXvM/ZN7xnENq8z/1s+uzmGrzP/otbn4VcvM/UU+SdJt38z8Ak4Xi0XfzP1qEPuXie/M/FopJppJ/8z9nP/mcI4LzP/NHtQBug/M/piaRla6D8z/gg4K6bIPzP8FODs9rg/M/2BIPVu6D8z9muFHBZoTzPyJlkgjVg/M/xmKFyzaC8z942Wns/X/zP6M5TY79fPM/SRmFzIZ48z8Ak4Xi0XfzP/7+O+nzcvM/qv/57rJt8z9k3vGcQ2rzP2XptOkUavM/cxsb655n8z/jgbn3fGTzP37sz7WJX/M/xyleV7Vc8z/JafM+tVjzP6aVHNZlUPM/KnXKESdP8z/XhHNII0XzP47ANsyYQfM/ge0Dmko08z/yC6OGCjTzP1VXD0F8JvM/uKJ7++0Y8z8c7ue1XwvzP8kz/MC5CvM/fzlUcNH98j8TIT6GtPryP+OEwCpD8PI/zgSBeYnv8j9stWuReefyP0bQLOW04vI/Plmktwvh8j9+vbCs2dvyP3YiVs1i1/I/qhuZnybV8j+mkpcywtPyP/bVXlIp0fI/Onp05qDP8j/KqZbcy87yPyibqt3HzfI/mGiQQ77L8j9VqUOhlcjyPw1nBVqYx/I/"},"shape":[87],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"wtrZn1rr2j8uVjZBnHrbP+Zk3sfUR9w/nHOGTg0V3T9Ugi7VReLdPwyR1lt+r94/wp9+4rZ83z89V5O09yTgP5le5/eTi+A/czC5cayT4D/0ZTs7MPLgP1Btj37MWOE/HiMmZtyA4T+sdOPBaL/hP6qP/7lOIuI/CHw3BQUm4j9jg4tIoYziP0hKeSpl0eI/v4rfiz3z4j+v19VbhjrjPxqSM8/ZWeM/z07sz7Vy4z9gnlq7BJLjP6qnWikwoeM/k9faXcSe4z+Le6HopIbjPxqSM8/ZWeM/jb5tYkdT4z8oXfZJUgTjP7+K34s98+I/aoyta06Q4j9jg4tIoYziPwZ8NwUFJuI/rXTjwWi/4T+kG7T0BLvhP1Btj37MWOE/9GU7OzDy4D+ZXuf3k4vgPz1Xk7T3JOA/wp9+4rZ83z8MkdZbfq/eP1SCLtVF4t0/nHOGTg0V3T/mZN7H1EfcPy5WNkGcets/dkeOumOt2j/AOOYzK+DZPwgqPq3yEtk/UBuWJrpF2D+bnn7ypSvYP5kM7p+BeNc/4v1FGUmr1j9tqjIHSOjVPyrvnZIQ3tU/dOD1C9gQ1T+60U2Fn0PUPwTDpf5mdtM/CBYU0swd0z9NtP13LqnSP5WlVfH129E/SiCZvYnA0T/elq1qvQ7RP/C2xmVk1dA/JogF5IRB0D8VBR39uj7QP8WJYhfH3M8//nWNT8jUzz/s1V+27znQPyaIBeSEQdA/QMkMQ1/a0D/elq1qvQ7RPzPMLi89zNE/laVV8fXb0T9OtP13LqnSP+jo2bcZPdM/BMOl/mZ20z+70U2Fn0PUP3Pg9QvYENU/6PVG9F+N1T8q752SEN7VP+L9RRlJq9Y/mQzun4F41z9QG5YmukXYPwgqPq3yEtk/wDjmMyvg2T92R466Y63aP8La2Z9a69o/"},"shape":[87],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3383","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3384"}}},"glyph":{"type":"object","name":"Line","id":"p3379","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3380","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3381","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3391","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3385","attributes":{"selected":{"type":"object","name":"Selection","id":"p3386","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3387"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"RtAs5bTi8j8hfjGEH+LyP8IVzrpY3/I/JfaXv4/c8j+IxGAdR9vyP8Lu7ZjW2/I/IOheK3rd8j/gLngRbN/yP2CK8/rt4fI/RtAs5bTi8j+yav4jH+byPzyNxt+C7PI/44TAKkPw8j/RyvvGnPbyP385VHDR/fI/6LXFxV4H8z8c7ue1XwvzP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzP47ANsyYQfM/whhiLhxE8z8qdcoRJ0/zP7GCGmakUfM/niPKNE9a8z/HKV5XtVzzPwspI19CYPM/dP6RvvVj8z9V5kpBGGbzP8XF8mHNZ/M/crWzc+tp8z9k3vGcQ2rzP2LHW+ASbPM/GLAhOQJt8z+HpwhbZmzzPzdk8OqeavM/ZN7xnENq8z9pHQPZeGfzP+pi6BiSYvM/xyleV7Vc8z9NDg/MRVzzPw2lpiT4VfM/QpsDB1JR8z8qdcoRJ0/zPyKNrJPBTfM/xmRNqHZJ8z9ku42uL0PzP47ANsyYQfM/dp55Bto38z/yC6OGCjTzP1VXD0F8JvM/uKJ7++0Y8z8c7ue1XwvzPw+eKMvmCvM/J5TAF2H/8j9+OVRw0f3yPwqC2OYs9/I/44TAKkPw8j/X9LxKEfDyPw/VywPo6vI/vVLVOgfn8j90YN1IzeTyPxJnOTEI5PI/Uqf7d5fj8j9G0CzltOLyP0zL4FrO/PI/fzlUcNH98j9mFP2F7gHzP3B1AS77CvM/HO7ntV8L8z+4onv77RjzP1VXD0F8JvM/LV0IaIEu8z/yC6OGCjTzPxgS31FMOfM/jsA2zJhB8z8x0lADjULzPyBez/HrSfM/KnXKESdP8z9kpnlo6E/zP4SPZnhCU/M/f0HuQRJV8z8MlQ3J/lTzP//nsZ92UvM/KnXKESdP8z/G/wvE2E3zP4FPFoFRSPM/Ys67KNNC8z+OwDbMmEHzPzopFjOBOPM/8gujhgo08z9VVw9BfCbzP7iie/vtGPM/RvUOyoUN8z8c7ue1XwvzP/zvPPLCA/M/fjlUcNH98j9+pvqdX/3yP4vxfVjj+PI/4E7t86z18j/OC4SdW/XyP3yLyfKq9/I/6G/g00z68j95OZscXfvyP/mhFBCB+/I/TMvgWs788j8="},"shape":[106],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"4P++Qf+N2T/AOOYzK+DZP3ZHjrpjrdo/LlY2QZx62z/mZN7H1EfcP5xzhk4NFd0/VIIu1UXi3T8MkdZbfq/eP8KffuK2fN8/0NLzNhip3z89V5O09yTgP5le5/eTi+A/KPNpC2m44D/0ZTs7MPLgP1ry6C3FJ+E/UG2PfsxY4T9jlfu6omzhPwALFyXPleE/O2LuaWCl4T9Sib6W/5jhP9sakALnaOE/UG2PfsxY4T981C3IrgvhP/RlOzsw8uA/mV7n95OL4D+yeB8LNGjgPz1Xk7T3JOA/wp9+4rZ83z8MkdZbfq/eP1SCLtVF4t0/m3OGTg0V3T/wMw992PbcP+Zk3sfUR9w/LlY2QZx62z92R466Y63aP8A45jMr4Nk/DNapcwfI2T8IKj6t8hLZP1Ablia6Rdg/IZqzebeF1z+ZDO6fgXjXP+L9RRlJq9Y/Ku+dkhDe1T9cqOgiIVjVP3Pg9QvYENU/u9FNhZ9D1D8Ew6X+ZnbTP0vJrEqYT9M/TbT9dy6p0j8O4j/OFnTSP5uAAUCQGtI/Pvl0sn4q0j+MXuUY6qHSP020/XcuqdI/BMOl/mZ20z/ylvdYm5TTP7vRTYWfQ9Q/4+j2zPIJ1T9z4PUL2BDVPyrvnZIQ3tU/4v1FGUmr1j+ZDO6fgXjXP1Eblia6Rdg/CSo+rfIS2T/g/75B/43ZP5kM7p+BeNc/ffG/mPpA1z/i/UUZSavWPyrvnZIQ3tU/shIrYCDW1T9YJOl8PVPVPwQKrWO6Z9U/Ku+dkhDe1T9+QgHzOirWP+L9RRlJq9Y/pynatvdd1z+ZDO6fgXjXP1Ablia6Rdg/uo/JLxP12D8IKj6t8hLZP7845jMr4Nk/dkeOumOt2j8uVjZBnHrbP+Zk3sfUR9w/B/fsp9zl3D+cc4ZODRXdP1SCLtVF4t0/DJHWW36v3j80CRYFudTeP8OffuK2fN8/yGK+rfK53z9/gILIyALgP456yYv4698/wp9+4rZ83z/45ujX2GHfPwyR1lt+r94/IrtVUhb23T9Ugi7VReLdP51zhk4NFd0/5mTex9RH3D8uVjZBnHrbP3ZHjrpjrdo/wDjmMyvg2T8IKj6t8hLZP1Ablia6Rdg/mQzun4F41z8="},"shape":[106],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3392","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3393"}}},"glyph":{"type":"object","name":"Patch","id":"p3388","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3389","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3390","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3400","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3394","attributes":{"selected":{"type":"object","name":"Selection","id":"p3395","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3396"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"RtAs5bTi8j8hfjGEH+LyP8IVzrpY3/I/JfaXv4/c8j+IxGAdR9vyP8Lu7ZjW2/I/IOheK3rd8j/gLngRbN/yP2CK8/rt4fI/RtAs5bTi8j+yav4jH+byPzyNxt+C7PI/44TAKkPw8j/RyvvGnPbyP385VHDR/fI/6LXFxV4H8z8c7ue1XwvzP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzP47ANsyYQfM/whhiLhxE8z8qdcoRJ0/zP7GCGmakUfM/niPKNE9a8z/HKV5XtVzzPwspI19CYPM/dP6RvvVj8z9V5kpBGGbzP8XF8mHNZ/M/crWzc+tp8z9k3vGcQ2rzP2LHW+ASbPM/GLAhOQJt8z+HpwhbZmzzPzdk8OqeavM/ZN7xnENq8z9pHQPZeGfzP+pi6BiSYvM/xyleV7Vc8z9NDg/MRVzzPw2lpiT4VfM/QpsDB1JR8z8qdcoRJ0/zPyKNrJPBTfM/xmRNqHZJ8z9ku42uL0PzP47ANsyYQfM/dp55Bto38z/yC6OGCjTzP1VXD0F8JvM/uKJ7++0Y8z8c7ue1XwvzPw+eKMvmCvM/J5TAF2H/8j9+OVRw0f3yPwqC2OYs9/I/44TAKkPw8j/X9LxKEfDyPw/VywPo6vI/vVLVOgfn8j90YN1IzeTyPxJnOTEI5PI/Uqf7d5fj8j9G0CzltOLyPw=="},"shape":[65],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"4P++Qf+N2T/AOOYzK+DZP3ZHjrpjrdo/LlY2QZx62z/mZN7H1EfcP5xzhk4NFd0/VIIu1UXi3T8MkdZbfq/eP8KffuK2fN8/0NLzNhip3z89V5O09yTgP5le5/eTi+A/KPNpC2m44D/0ZTs7MPLgP1ry6C3FJ+E/UG2PfsxY4T9jlfu6omzhPwALFyXPleE/O2LuaWCl4T9Sib6W/5jhP9sakALnaOE/UG2PfsxY4T981C3IrgvhP/RlOzsw8uA/mV7n95OL4D+yeB8LNGjgPz1Xk7T3JOA/wp9+4rZ83z8MkdZbfq/eP1SCLtVF4t0/m3OGTg0V3T/wMw992PbcP+Zk3sfUR9w/LlY2QZx62z92R466Y63aP8A45jMr4Nk/DNapcwfI2T8IKj6t8hLZP1Ablia6Rdg/IZqzebeF1z+ZDO6fgXjXP+L9RRlJq9Y/Ku+dkhDe1T9cqOgiIVjVP3Pg9QvYENU/u9FNhZ9D1D8Ew6X+ZnbTP0vJrEqYT9M/TbT9dy6p0j8O4j/OFnTSP5uAAUCQGtI/Pvl0sn4q0j+MXuUY6qHSP020/XcuqdI/BMOl/mZ20z/ylvdYm5TTP7vRTYWfQ9Q/4+j2zPIJ1T9z4PUL2BDVPyrvnZIQ3tU/4v1FGUmr1j+ZDO6fgXjXP1Eblia6Rdg/CSo+rfIS2T/g/75B/43ZPw=="},"shape":[65],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3401","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3402"}}},"glyph":{"type":"object","name":"Line","id":"p3397","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3398","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3399","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3409","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3403","attributes":{"selected":{"type":"object","name":"Selection","id":"p3404","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3405"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"fzlUcNH98j9My+BazvzyP/ihFBCB+/I/eDmbHF378j/ob+DTTPryP3yLyfKq9/I/zguEnVv18j/gTu3zrPXyP4rxfVjj+PI/fqb6nV/98j9/OVRw0f3yP/zvPPLCA/M/HO7ntV8L8z9G9Q7KhQ3zP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzPzopFjOBOPM/jsA2zJhB8z9hzrso00LzP4FPFoFRSPM/xv8LxNhN8z8qdcoRJ0/zP//nsZ92UvM/DJUNyf5U8z9/Qe5BElXzP4SPZnhCU/M/ZKZ5aOhP8z8qdcoRJ0/zPyBez/HrSfM/MdJQA41C8z+OwDbMmEHzPxgS31FMOfM/8gujhgo08z8tXQhogS7zP1VXD0F8JvM/uKJ7++0Y8z8c7ue1XwvzP3B1AS77CvM/ZhT9he4B8z9/OVRw0f3yPw=="},"shape":[41],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"ffG/mPpA1z+ZDO6fgXjXP1Ablia6Rdg/CCo+rfIS2T/AOOYzK+DZP3ZHjrpjrdo/LlY2QZx62z/mZN7H1EfcP5xzhk4NFd0/VIIu1UXi3T8iu1VSFvbdPwyR1lt+r94/+Obo19hh3z/Cn37itnzfP456yYv4698/f4CCyMgC4D/IYr6t8rnfP8KffuK2fN8/NAkWBbnU3j8MkdZbfq/eP1SCLtVF4t0/nHOGTg0V3T8H9+yn3OXcP+Zk3sfUR9w/LlY2QZx62z92R466Y63aP8A45jMr4Nk/CCo+rfIS2T+6j8kvE/XYP1Ablia6Rdg/mQzun4F41z+nKdq2913XP+L9RRlJq9Y/fkIB8zoq1j8q752SEN7VPwQKrWO6Z9U/WCTpfD1T1T+yEitgINbVPyrvnZIQ3tU/4v1FGUmr1j998b+Y+kDXPw=="},"shape":[41],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3410","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3411"}}},"glyph":{"type":"object","name":"Patch","id":"p3406","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3407","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3408","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3418","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3412","attributes":{"selected":{"type":"object","name":"Selection","id":"p3413","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3414"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"fzlUcNH98j9My+BazvzyP/ihFBCB+/I/eDmbHF378j/ob+DTTPryP3yLyfKq9/I/zguEnVv18j/gTu3zrPXyP4rxfVjj+PI/fqb6nV/98j9/OVRw0f3yP/zvPPLCA/M/HO7ntV8L8z9G9Q7KhQ3zP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzPzopFjOBOPM/jsA2zJhB8z9hzrso00LzP4FPFoFRSPM/xv8LxNhN8z8qdcoRJ0/zP//nsZ92UvM/DJUNyf5U8z9/Qe5BElXzP4SPZnhCU/M/ZKZ5aOhP8z8qdcoRJ0/zPyBez/HrSfM/MdJQA41C8z+OwDbMmEHzPxgS31FMOfM/8gujhgo08z8tXQhogS7zP1VXD0F8JvM/uKJ7++0Y8z8c7ue1XwvzP3B1AS77CvM/ZhT9he4B8z9/OVRw0f3yPw=="},"shape":[41],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"ffG/mPpA1z+ZDO6fgXjXP1Ablia6Rdg/CCo+rfIS2T/AOOYzK+DZP3ZHjrpjrdo/LlY2QZx62z/mZN7H1EfcP5xzhk4NFd0/VIIu1UXi3T8iu1VSFvbdPwyR1lt+r94/+Obo19hh3z/Cn37itnzfP456yYv4698/f4CCyMgC4D/IYr6t8rnfP8KffuK2fN8/NAkWBbnU3j8MkdZbfq/eP1SCLtVF4t0/nHOGTg0V3T8H9+yn3OXcP+Zk3sfUR9w/LlY2QZx62z92R466Y63aP8A45jMr4Nk/CCo+rfIS2T+6j8kvE/XYP1Ablia6Rdg/mQzun4F41z+nKdq2913XP+L9RRlJq9Y/fkIB8zoq1j8q752SEN7VPwQKrWO6Z9U/WCTpfD1T1T+yEitgINbVPyrvnZIQ3tU/4v1FGUmr1j998b+Y+kDXPw=="},"shape":[41],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3419","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3420"}}},"glyph":{"type":"object","name":"Line","id":"p3415","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3416","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3417","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2770","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2756"},{"id":"p2757"},{"id":"p2759"},{"type":"object","name":"SaveTool","id":"p2760"},{"id":"p2761"},{"id":"p3732"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2778","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2779","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2780"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2781"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2783","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2784","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2785"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2786"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2787","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2788","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2789"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2790"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2773","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2774","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2775"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2776"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2777","attributes":{"axis":{"id":"p2773"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2782","attributes":{"dimension":1,"axis":{"id":"p2778"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":0,"min_border_right":2}},2,1],[{"type":"object","name":"Figure","id":"p2797","attributes":{"x_range":{"id":"p3430"},"y_range":{"type":"object","name":"DataRange1d","id":"p2799","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p2806"},"y_scale":{"type":"object","name":"LinearScale","id":"p2807"},"title":{"type":"object","name":"Title","id":"p2804","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3427","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3421","attributes":{"selected":{"type":"object","name":"Selection","id":"p3422","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3423"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAIdmD/eTe2k/h2YP95N7aT/MkBoqRy5pP/hghTtqlmg/PA2iUk25Zz9SPUgUhZ5mPzfZ7Tp8T2U/6j+phu7WYz9fq5Q+V0BiP1k7EPRdl2A/otfOXpfOXT9WKvGEInVaP3i2Rs3KNFc/BlQKmP0cVD8ft7xF1zlRP4LrS/S0oE0/utBTYJIJST9jPJhILwxFP3ieMvIErEE/BuT5F7TRPT+ktgrOd385PzNNTTbPVzY/7f2RNyFPND8fHgyc7lgzP8gyw3iPaDM/LbQqQXxxND+4XbKfKGc2P+XuRwa8LTo/8wJYDT4yPj88EhyXAK5BP0ngRyiPfEQ/MkYdFOqdSD9xvNFyEdZMP3Yaqc1tvVA/TbNajK+BUz+VLqNtfZFWPxKPRfsutlk/XKbKi7wbXT+B2knDBJ5gPwH6h1Qlq2I/2+jEQ8wAZT/3hHhhKnFnP0r4QVJgFWo/RjmVeg7xbD/Vv0LwxxJwPxgDs3BSwnE/7uYumsOScz8iZWQmHYR1PxVtupI9lXc/2e8I8qXDeT/kvHRxTAt8P5yA1ZuAZn4/Up0St/JmgD/qtHf4QZyBP+gHP7L7zYI/fTyfBOP9gz8RvHf1pRmFP/ZwCOt5IIY/h7Dl0GIbhz9dGTGqX+yHP2taeoZ1mYg/7fhx2dYeiT8p0iK5WYGJP7yQgDRms4k/KnW7UHO6iT8sdGQ5A5iJPwEQr5R9Vok/SZvh9ev8iD/Cv3cpvn2IP8MpGmdL6oc/tzCt4M5Jhz/Ck0QcVquGP0NX6gdcDIY/Xce3mKZ5hT+nVgBb6PeEP595KZ8AjYQ//Be+dpA9hD/UrUZ9zAyEPydRPiZg/IM/F+49V+0ThD+B2tUJ3EWEPwrzm9fYlIQ/VEd73PL8hD9XBmU+LHmFPyJ6K2v3FIY/3lqVpWO5hj/tGnb/IF+HP1+QSH4VBog/GWU/tMKhiD8bPOu/nUGJP/3xuU9zzok/FRRcM2lcij85McXlDdSKP9TwxNlsTYs/QhYCODq3iz+836mp2Q+MP05cPNFLfIw/pTuZcv/hjD9L/f2BeFmNP0KaMoOb8Y0/nSOEiIOZjj848C5kEl6PPyQ/Hl+DJZA/L4qrXZq1kD+KTC2bj2aRP9JgC/mmMZI/hG/WRCcXkz+35hgfLBaUPwsO+GkRNJU/2Kt96G9slj84vwFRrLyXP0+11k4gJZk/KeFU3K6cmj/V2YY4gCGcPzdMwSpnsZ0//gEgTps/nz8g3mlPFGagP0C/d6bcJ6E/vYLaFGfmoT/BxXegUaGiP//bG4i7UqM/48MyXG36oz8L0ZCyRaGkPxtMUS6yNqU/t0ioNcS+pT/E7D3DS0OmP265MtX5vqY/HIFGyp08pz8SoCszv7SnPxfCkxjyLKg/AdRFafuoqD+cRWZG+jCpP2GbwZhywqk/t6Eqn1Zpqj/V75UWOByrP11B2lP+4Ks/ItmdjjK7rD80AOOh5amtPwAAICErua4/Gltgm5nZrz+MjEN1qIewP9aL1oIiKrE/Qlz3WYXbsT8O4NRZepOyP9fjDSCEUrM/13R5/jgWtD/Bi8uZjdu0P4YJMxKBoLU/iE+I369itj9ebdmVzCS3P1rkJgU/47c/pgTQErifuD+h2i5K3ly5P+16RBetGro/puD2SCDVuj+s1dALHYq7P5c3PtQrPbw/T9PI6V/xvD/3ynjI9K29P/f8xMU+ab4/CcAoqJglvz8MMRu6lOi/P4jMBibKVcA/l2yJHn+7wD/YqnSXqyTBP302/mgWj8E//nVRJEX+wT+9opcrwXDCP+kZdc0D5cI/nJfktUlhwz9tfKr6JuHDP6cTA6t1ZsQ//YQ86LP0xD8WPOKsHIfFP9hAV34zIcY/MF8jpCjBxj+BvZPkDmvHPwNvruYFHMg/vdsIwJ3TyD/whrTiBpTJP1RVmRjsXco/P96FKtIwyz/i7keKVwvMP5rd+7vb6sw/JyqZGgrQzT9q2hS+VrvOPwiS+AMeqs8/XuHrkZlN0D9i/94U6cfQP7Rj4qIXQ9E/dk6C8F690T97jcHmWTnSP2ZccOM/ttI/bBunCbE00z/k8kz2VrTTP72GGku5MtQ/AE6Ngu2z1D/HsQV1HjbVPyAWP1ytuNU/Bp/S9ko+1j97oLcIJsbWP1IcpsSqTdc/Iruak8zW1z/0oKspS2LYP5kF6z/Q79g/VTcBcxd+2T/CKCHvsw7aPyPGIDiGndo/LANH/bcs2z9XP6OWDbvbP0tv1uYIS9w/Nwi4W8Xb3D+BchSPZ27dP2Gu26CX/t0/2srY8lWR3j95Y5aUtiDfP6gPj8YPtN8/a9fFM6kk4D8FbUd/yW/gP4cpUw4HveA/tBW1vx8L4T+defeBsFvhP9K8onWBr+E/GArPrdQE4j8KPxU2dF7iP5k3FspMuuI/C6qQPkEZ4z/3Dmfu+n3jPwwk6S2M5uM/EZi51aNS5D8Jiw+M2MXkP9eHZ6XNPOU/lIqQrFO55T+zq/7JzTrmPz0YXEoDweY/azvYMsRM5z/U7hYGEtznP4UjKnY+b+g/wR0RY98E6T+4/ZFAopvpP5fWc7TxNOo/kkrrmRjO6j9Q1qaVombrP1i3tEUu/us/qCnS0FWS7D84KaUh4iLtPwkhsg8tsu0/yZIVHVg87j/epUXUs8DuPyY5JtqDQO8/4UknICq77z9UAnC29RjwP/DRVQ5JUvA/BQih4D2J8D+BFffDt77wPyV1bAMR8/A/wTZX/lUm8T9F5UnTJ1rxP1xHqP0yjvE/J7dHME/C8T9yJmJ3FfjxP+4h9NY2L/I/n7Ohfw9o8j9XhAjbraPyP1otZ/644fI/mLjaJH4i8z9RTRzrWGbzP70EQRF2rPM/qFrH9eD28z9UQBtq3kL0P9Ea75znkvQ/NFjqCnLk9D/gNi+OPTn1P2O6Vg1jj/U/9nNLhiLo9T9L7gyu/UH2P7JeVpqWnfY/O4SCTK/59j/vQNXgYFX3P4BpFUjBsPc/caH2i2MM+D9ijJOrT2f4PxEw1TXrwPg/zTsB8bQZ+T80WyQTv2/5P0eatDxaxPk/qAQs9ZwW+j/GGYdhfGb6P4hOO80itPo/1XJAC2//+j/dM/EFwUf7P+jbKLNdj/s/aXVGMArU+z+/G0Lksxb8Pw2c7RIgWfw/Y2LBc7Ga/D/lIuvNT9z8P89IIFK1HP0/7V0GkCBd/T/lwXBXY579P6gzHRnl3/0/D2GED/Mi/j9yQLq8T2b+P+Oh6l32qP4/8Ni8kF7s/j+UqU1gKzH/P1fCEXNbdf8/hQ4Q/IW5/z89EVuYR/z/Pzf7A0zPHgBAf/93jCA/AEBHpRWvlF4AQO0qVE4OfQBA+kvMNOaZAECnbSOL2bQAQHTZQLZSzwBA1F62Z67nAECnS92oKf4AQAEItYWXEwFAgxiULBwnAUCdisvNWDgBQHxs0/vqSAFA8X5MXDFYAUDlGrUUFWYBQE9pCb/AcgFAzlf5sBt+AUBHEscInokBQORng6OvkwFAc09DXKKdAUCfzTml1aYBQNjzD6aGrwFAVJHDtHG3AUBphrkxhb4BQOu/7+qhxAFAuB+6cwPKAUAMsN7F6c0BQC1TnetR0AFAhsnn8bHQAUCjWbXBfc4BQP5D5BmtygFA0LMJn5PDAUDin2M3BLoBQLHtW2/ZrQFAa1eBHeaeAUC6/iMD0owBQAWZWGxyeAFAulk4uL1hAUATKSzm8kgBQB30I/i3LQFAdZAlYy8RAUB8XWGkHvMAQATBJ16a0wBAeNaZNjSzAEB8xuW2qJEAQONJ8CtdbwBAg806AXJMAEAsUOEUXCgAQBTiZjnGAwBA7/p0nFO8/z9i/Wm3HXD/P57MiFj4Iv8/N5he1WzU/j+PNSI0foP+P9FVJ92+Mf4/sgKtt4/e/T8J9e5FdIv9PztKdSgrOP0/q4IUjlPi/D86jatc8Yz8P6FsI8mHNvw/DBqG5M3g+z+ulheOwIr7Py0gWQ8OM/s/RcVt8ijc+j/Upj+QPYT6PxRf8gIeKvo/KzSg4crP+T/g1j3kYHT5P/oVl+nuFfk/Va8zoNu0+D/ee9M2jlH4PxcX7n827Pc/PLo40t+D9z8fmv4wtxf3PwiS+EppqfY/bd0WNBs39j+u58gKK8L1Pz9CeEJSSvU/gIRFtsvP9D/Xh3QNgFP0PyDymEUk1fM/oTNpbXlU8z9abW45KdPyPwH/PPqNUPI/by6t2EzN8T91WYOJUErxP5gr4YLhx/A/ucKs84pG8D/JUVQ2vYzvP/OoB6Atju4/EJAGhOuT7T9LHa3grZ3sP31eaVodq+s/JtXaDZe76j/m41TP6dDpP9DSKvNi6ug/85FDYIEH6D/f0XVQKijnP2hX0Ng8SuY/1fHBbnVv5T8HYezjqJjkPzn4k4OTxOM/+QCkOhry4j+KlLAZASPiP46dyUPfVeE/V7cUsZKM4D8X2qblsIzfP0xnGcalCd4/MUl9Gq2Q3D8DI9nslCLbP1s8PO9MwNk/gSbYqnpr2D8R4FmzjSPXP6or3YUC69U/OBWZ4ynH1D+3sf2NF7DTP6sHsPGZrNI/RQ6EQ8y30T+CCO4ogdXQP2IDjbMMA9A/TdZo3jyCzj/Cy695SxrNP3OrF9M408s/Cw6ebXKjyj/tKjMTg4rJPx/rcxARh8g/pVRyuVqWxz+yANLYh7TGPyPouZEQ3cU/D/B9GjUPxT9EAEbps0vEP75inr7ei8M/B5T51fnRwj8Oms8+bBfCP1zjIuFcX8E/lNKvpsalwD/9TzAcH9y/P/FBwJf3Z74/O/DTd6j9vD/hhEXIE5O7PxFJ1LEwLLo/L1wB7NvMuD/YOiarqHS3P5YrLh8bG7Y/6ZHG6ELTtD/bufYm6pezP4cz1UsFarI/VO/VLSFIsT+5Y0XRYjKwP8XNXLZZTa4/g+C+L0xRrD8MWXotlmaqP1lBNyIij6g/NNBFlVfNpj/JfbrNBSSlP0vgwlv6kKM/yZPaI+ELoj8YuflvOJCgPw+s1LktX54/x/sE9mfBmz8mfd5PMkGZP1lqDPci7pY/koowaYy4lD+Ut2DA16qSP4s8L1cytJA/RRGCklTsjT9zeIwIe7qKP1c1QXJ6xoc/8xwlcDMchT9kuXByUbiCP6nZGoX2kYA/uoEqylhDfT9ZWNM4MLd5PxWcyOZMt3Y/pJxsTaZbdD8XMwDe11RyPwldNgUim3A/E/sRVkY1bj8W7ZvThOlrP42GEVw7/mk/IxzFJbnKaD+AeQL83fNnP2Md+f/JjGc/jIE2uEehZz9xcm/vJw1oP3uK7vBi4Gg/Drz6Zp3kaT8Va6r3cjJrP5vfMSouxGw/UM1iS+mobj/ULHP+q15wPzEMQ9cpjHE/BDiO28i/cj/uV8Jnjf5zP7RtRD/gNnU/MvPB6X95dj/31TEh9q53Px4YAQuqw3g/DZZZBVHHeT8rasuyoaJ6P1K6qS1GTns/RC2R8kHEez8LDniuWAB8PwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3428","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3429"}}},"glyph":{"type":"object","name":"Patch","id":"p3424","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3425","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3426","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2805","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2791"},{"id":"p2792"},{"id":"p2794"},{"type":"object","name":"SaveTool","id":"p2795"},{"id":"p2796"},{"id":"p3733"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2813","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2814","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2815"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2816"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2818","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2819","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2820"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2821"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2822","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2823","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2824"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2825"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2808","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2809","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2810"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2811"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2812","attributes":{"axis":{"id":"p2808"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2817","attributes":{"dimension":1,"axis":{"id":"p2813"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":2,"min_border_left":0,"min_border_right":2}},2,2],[{"type":"object","name":"Figure","id":"p2832","attributes":{"x_range":{"id":"p3020"},"y_range":{"type":"object","name":"Range1d","id":"p3710","attributes":{"start":-0.19,"end":0.69}},"x_scale":{"type":"object","name":"LinearScale","id":"p2841"},"y_scale":{"type":"object","name":"LinearScale","id":"p2842"},"title":{"type":"object","name":"Title","id":"p2839","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3437","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3431","attributes":{"selected":{"type":"object","name":"Selection","id":"p3432","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3433"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[334],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[334],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3438","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3439"}}},"glyph":{"type":"object","name":"Patch","id":"p3434","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3435","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3436","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3446","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3440","attributes":{"selected":{"type":"object","name":"Selection","id":"p3441","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3442"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[193],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[193],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3447","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3448"}}},"glyph":{"type":"object","name":"Line","id":"p3443","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3444","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3445","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3455","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3449","attributes":{"selected":{"type":"object","name":"Selection","id":"p3450","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3451"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[248],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[248],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3456","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3457"}}},"glyph":{"type":"object","name":"Patch","id":"p3452","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3453","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3454","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3464","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3458","attributes":{"selected":{"type":"object","name":"Selection","id":"p3459","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3460"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"L7miUmfNJkCP9VDE/cwmQCfji4JTzCZAHlNgbgrMJkDSlHJER8wmQJDKxZYXzSZAL7miUmfNJkAb8rwcYs4mQPTr5NlwzyZA5p2gV/vPJkC6HidhetEmQKHro8eF0SZADTnPgrPSJkB/UWnog9MmQLuFg/250yZAKrQxBBnVJkBFhKtvjdUmQAq37faW1yZAgwRWq+TXJkDQ6S9+oNkmQJUccgWq2yZAWk+0jLPdJkAfgvYTvd8mQOa0OJvG4SZArOd6ItDjJkBxGr2p2eUmQDdN/zDj5yZADnptz0/pJkD7f0G47OkmQMKygz/26yZAh+XFxv/tJkCKrgzXye4mQE0YCE4J8CZAEktK1RLyJkBzrGdWr/ImQNh9jFwc9CZAQClQXHj1JkCesM7jJfYmQLoB571g9yZAY+MQay/4JkBNQRLjpPgmQGW90MOR+SZAKBZT8jj6JkAJwrBxc/omQIa6ZGFu+yZAc/nTADv8JkDuSJV5QvwmQHAy5kKp/CZA26ZldLH8JkC6EXt8jPwmQLOVDDxp/CZA2xijbUv8JkDuSJV5QvwmQBl4L+Ei/CZAnJlYweP7JkDpwmsylfsmQF9E3ilE+yZA9m58Iu/6JkDEE+l4k/omQALrjww9+iZAKBZT8jj6JkCaMyMh9/kmQOa4RPih+SZAIp9brR/5JkA9kgcRfvgmQGPjEGsv+CZAVSejtgf4JkDJprdL3/cmQIJfhrXR9yZAa2dFPI73JkDt66JY7PYmQJ2wzuMl9iZAmMjSjQ72JkBslZchOPUmQADBCOV/9CZA2H2MXBz0JkAQAFyq5vMmQKN/13Rc8yZANK2tXdPyJkCF4iRERvImQBJLStUS8iZAdq604cTxJkBIqXNPYvEmQJzbX6AR8SZAPBsC4LPwJkCKInltNPAmQE0YCE4J8CZAjnfcaGvvJkCFKDUsRu4mQIflxcb/7SZAfoEfMlXsJkDCsoM/9usmQPx/Qbjs6SZANk3/MOPnJkBxGr2p2eUmQBYEIEXf5CZArOd6ItDjJkDgZ1fbYeMmQHpjWF0w4iZA5rQ4m8bhJkDCWgZixeAmQCCC9hO93yZAVuKcjBjfJkBbT7SMs90mQH+bXQ5z3SZARJnoNxHcJkCVHHIFqtsmQJAvcIv42iZAnKFclDLaJkDgPOqnxtkmQNMl8qCn2SZA0OkvfqDZJkDPG2UgnNkmQHzVmjZb2SZALlmm4MPYJkDR2TaDAdgmQAq37faW1yZAqses3E/XJkCQpHJ6vNYmQB/Tm88p1iZARYSrb43VJkBW6qrHatUmQIrkswh91CZAo/FUZpbTJkB/UWnog9MmQB7oThnE0iZA4B9CkRjSJkD8ZC6ShNEmQLoeJ2F60SZA5c2Mj+vQJkAK2YVzYNAmQJ/A/ovjzyZA9Ovk2XDPJkCC2ySHbc8mQCoP9tLwziZAACkmk43OJkA+9hqCWM4mQBO/RFpCziZAgNdneRnOJkDFVXRyrc0mQC+5olJnzSZA"},"shape":[141],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"TKV6C+A71T9UfT28DnnVP4iWzu6z49U/vK9fIVlO1j/wyPBT/rjWPyLigYajI9c//IOpHrs+1z9W+xK5SI7XP7epJ6561dc/ihSk6+341z8NOCnFaWDYP7wtNR6TY9g/8EbGUDjO2D8LKQ7lCiTZPyRgV4PdONk/WHnotYKj2T+FASyKZ7rZP+bGgAJeBto/ipJ56CcO2j9UDqJKajHaP20cNxmLS9o/5u8fVzpZ2j+0Nmfqal3aP5J4F1d5Wdo/bnRoGnJO2j/UHO3OuDzaP4E5deL9I9o/ipJ56CcO2j9bX9AeCgXaP/LF5g6J4dk/M0A9ssO22T9Yeei1gqPZPxzCJDlWhtk/PgBgOyVN2T8kYFeD3TjZP8jsegjdB9k/8EbGUDjO2D+Z6XE0QKzYP7wtNR6TY9g/rFzjwoAh2D+KFKTr7fjXP1b7ErlIjtc/Czo9OUs/1z8i4oGGoyPXP/DI8FP+uNY/va9fIVlO1j8anELBA0fWP4iWzu6z49U/VH09vA551T8iZKyJaQ7VP+5KG1fEo9Q/ujGKJB851D/DP0j1BSPUP4YY+fF5ztM/VP9nv9Rj0z8g5taML/nSP+zMRVqKjtI/uLO0J+Uj0j+GmiP1P7nRP1KBksKaTtE/kl7QlPpI0T8eaAGQ9ePQP+xOcF1QedA/uDXfKqsO0D8IOZzwC0jPP35V1ALcvc4/ogZ6i8Fyzj861Fcmd53NP9ShNcEsyMw/bG8TXOLyyz8GPfH2lx3LP+nbBZu9Xso/ngrPkU1Iyj842KwsA3PJP9Clise4ncg/FGyfLrQSyD9qc2hibsjHPwJBRv0j88Y/nA4kmNkdxj823AEzj0jFPxI030UT8MQ/zqnfzURzxD9od71o+p3DPwBFmwOwyMI/mhJ5nmXzwT8y4FY5Gx7BP0aEYN+O58A/zK001NBIwD/I9iTeDOe+P/mTHExCl74//JHgE3g8vT9OG7UbAPS8P+bk0PA4Dbw/cK5v+ATauz9Osq5mUHm8P/yR4BN4PL0/giV7nWhAvj/I9iTeDOe+P8ytNNTQSMA/IqNnwo5+wD8y4FY5Gx7BP4/DxMswmsE/mhJ5nmXzwT8834l+cKTCPwBFmwOwyMI/aHe9aPqdwz8HvgJjTujDP86p381Ec8Q/NtwBM49IxT+cDiSY2R3GPwJBRv0j88Y/OJiWh7p3xz9qc2hibsjHP9Clise4ncg/ONisLANzyT+eCs+RTUjKP3w6p9ljyco/Bj3x9pcdyz9sbxNc4vLLP9ShNcEsyMw/vjxRFcV4zT861Fcmd53NP6IGeovBcs4/Bzmc8AtIzz/zPN2IflvPP7g13yqrDtA/7E5wXVB50D8eaAGQ9ePQP2ayYYt069A/UoGSwppO0T+GmiP1P7nRP7iztCflI9I/In8DCd6L0j/szEVaio7SPyDm1owv+dI/VP9nv9Rj0z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D8iZKyJaQ7VP0ylegvgO9U/"},"shape":[141],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3465","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3466"}}},"glyph":{"type":"object","name":"Line","id":"p3461","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3462","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3463","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3473","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3467","attributes":{"selected":{"type":"object","name":"Selection","id":"p3468","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3469"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"gFFp6IPTJkC4SDW0dtMmQHpUu6wM0yZAAC+gRanSJkBml83VuNImQH9RaeiD0yZAfu2uLojTJkBJBpo0ItUmQEaEq2+N1SZAcyTJMzDXJkAKt+32ltcmQMAdZu082SZA0OkvfqDZJkCf+pXkRNsmQJYccgWq2yZAW0+0jLPdJkCUBq9dR94mQCCC9hO93yZA5rQ4m8bhJkCs53oi0OMmQHEavanZ5SZAN03/MOPnJkD8xQQ3i+gmQPx/Qbjs6SZAwrKDP/brJkDYscYjuu0mQIblxcb/7SZATRgITgnwJkDiVslacfAmQBJLStUS8iZAn3hbsSPyJkAzaD7ag/MmQNh9jFwc9CZA2Klqben0JkB2eEcnIvYmQJ2wzuMl9iZAHE6pfd/2JkDnUpQpHPcmQLQh1FgS9yZACcSvwvn2JkB5ZYSj2/YmQFm03S6s9iZAReDhqmv2JkBFganELvYmQJ2wzuMl9iZAd6lh3QX2JkDJWluP4fUmQEDYm86x9SZAUn11bXf1JkCKEOcVMfUmQDPpAojK9CZAWB2ZOzT0JkDYfYxcHPQmQD6xyeaO8yZA5KNQEhXzJkAgUZoz0/ImQM/vv6aZ8iZAQPVptiLyJkASS0rVEvImQKaBBjBA8SZAOWdw5hvwJkBNGAhOCfAmQN71viXa7iZAh+XFxv/tJkBAfY0gze0mQI9R64fq7CZA37SX7ifsJkDCsoM/9usmQFaC7GkX6yZA+39BuOzpJkDYgOjjmukmQDhN/zDj5yZAcRq9qdnlJkCs53oi0OMmQIKG4JSk4iZA5rQ4m8bhJkCQ3V7AXOEmQLjyNcbe4CZAhvIgD47gJkBiBQnz+d8mQCCC9hO93yZAkpLMoATfJkC4SWlD3t0mQFtPtIyz3SZAMHgmUfXcJkD8iTFMTNwmQMurYrer2yZAlRxyBarbJkAEDfC539omQNZvlVLt2SZA0OkvfqDZJkDZ/YI98tgmQDjVOKIE2CZACrft9pbXJkAXVOymH9cmQNTG5JVL1iZA+tucfpfVJkBFhKtvjdUmQENF35kE1SZAI0S9epLUJkCFDxOSLtQmQBuRdSjU0yZAGVNhvpXTJkDEAUOxhtMmQKv/2x2Z0yZAxMycGKPTJkCAUWnog9MmQIZcnG0j2SZA0OkvfqDZJkDAdJpAw9kmQPrtjWKl2iZAlRxyBarbJkD7nX+Cs9smQPr9gjfc3CZAWk+0jLPdJkD6zcMEBd4mQFi6FtE/3yZAIIL2E73fJkDvT5RtkOAmQOa0OJvG4SZA4qoySsvhJkBBte9UPOMmQKzneiLQ4yZAcRq9qdnlJkAolE6RBOYmQDdN/zDj5yZAe2XDmRzoJkD8f0G47OkmQEwLxrNE6yZAwrKDP/brJkCcJ1dnoOwmQCME4jls7SZAh+XFxv/tJkBmGG/aE+4mQJwS4He47iZAT0BYCH/vJkBNGAhOCfAmQL+zCTE68CZAEMZKvsHwJkCYGptwHvEmQFhTfQNe8SZA9r4rp4HxJkDeYVcSjfEmQLzrBgaZ8SZA1R35n7vxJkBBARuH6PEmQFoZ0LAA8iZAf3Qr2PnxJkCuziJc3PEmQN0ts/2j8SZADnmVcQzxJkBNGAhOCfAmQOuILk3L7yZAh+XFxv/tJkBWvx9Zwe0mQMKygz/26yZAFoxJK+LqJkD8f0G47OkmQDdN/zDj5yZAcRq9qdnlJkCs53oi0OMmQOa0OJvG4SZAIIL2E73fJkA4cHFuW94mQFtPtIyz3SZAlRxyBarbJkDq3wKmJtsmQNDpL36g2SZA+D5RL07ZJkCAabQ/oNgmQEyvmvOM2CZAAsKXQ4nYJkAAJUXNU9gmQGpDohgC2CZAypWLiMTXJkAmGJEfwtcmQA9VNin91yZATkWyCVbYJkCNJktLtNgmQIZcnG0j2SZA"},"shape":[180],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"acdQfyLx1D8iZKyJaQ7VP1R9PbwOedU/iJbO7rPj1T+8r18hWU7WP6Z1Q8kEt9Y/8cjwU/641j8i4oGGoyPXP7QSWQ0GO9c/VvsSuUiO1z80BWaxo6TXP4oUpOvt+Nc/lF66Jx4Q2D+8LTUek2PYP0BsTPiTd9g/elfEX4nB2D/wRsZQOM7YP2xtBT546Ng/FGdHGG342D+Ze/G4xfjYP2oKHYpA7dg/H+HhRPnX2D/wRsZQOM7YP9TkR17TuNg/nrgdLUKQ2D+7LTUek2PYP5BoA/xFW9g/uTqWrT8M2D+KFKTr7fjXP/gWrGwgk9c/VvsSuUiO1z8i4oGGoyPXP0hCQGjd+NY/8MjwU/641j+8r18hWU7WP3Lw1R5jTNY/iJbO7rPj1T9UfT28DnnVPyJkrIlpDtU/7kobV8Sj1D+6MYokHznUP4YY+fF5ztM/VP9nv9Rj0z8g5taML/nSP/QdqPGc49I/7MxFWoqO0j+4s7Qn5SPSP4aaI/U/udE/UoGSwppO0T8eaAGQ9ePQP+xOcF1QedA/uDXfKqsO0D+EezS7q/7PPwg5nPALSM8/ogZ6i8Fyzj861Fcmd53NP9ShNcEsyMw/bG8TXOLyyz+2Z91lcuLLPwY98faXHcs/ngrPkU1Iyj9/NForIDrKPzjYrCwDc8k/QYx5YMS/yD/QpYrHuJ3IP2pzaGJuyMc/AkFG/SPzxj8nM7o09cLGP5wOJJjZHcY/Lq57d/9mxT823AEzj0jFP+oO0EcBuMQ/dGlGeuyLxD+ArvlUAtjEPzbcATOPSMU/AFeBDl/BxT+cDiSY2R3GPwJBRv0j88Y/anNoYm7Ixz/QpYrHuJ3IP6jaE8OGysg/ONisLANzyT+dCs+RTUjKP/iuV+sGa8o/Bj3x9pcdyz9sbxNc4vLLP9ShNcEsyMw/U0tGLN3JzD861Fcmd53NP6IGeovBcs4/LFxeZ1izzj8IOZzwC0jPP7g13yqrDtA/hiNZ7xZB0D/sTnBdUHnQPx5oAZD149A/UoGSwppO0T8qYdKfFFbRP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SPyDm1owv+dI/U/9nv9Rj0z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D9px1B/IvHUP4aaI/U/udE/feWtQNRk0T9SgZLCmk7RPx5oAZD149A/tkmlG7Z80D/sTnBdUHnQP7g13yqrDtA/9pW0sX99zz8IOZzwC0jPP6IGeovBcs4/3N2qw+MZzj861Fcmd53NP9NlVMJ7ysw/1KE1wSzIzD9sbxNc4vLLPzqjofW7pss/GV3KuZkeyz8GPfH2lx3LP8xMTTokFMs/Bj3x9pcdyz9YVhtH23HLP2xvE1zi8ss/nkhhMS9IzD/UoTXBLMjMPzrUVyZ3nc0/BobWdMhSzj+iBnqLwXLOPwg5nPALSM8/uDXfKqsO0D/8wV0Ma1vQP+xOcF1QedA/HmgBkPXj0D9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SPyDm1owv+dI/VP9nv9Rj0z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D8iZKyJaQ7VP1R9PbwOedU/iJbO7rPj1T94rdWlhDzWP7yvXyFZTtY/mRIcqmqu1j/wyPBT/rjWP/opQLSrAtc/IuKBhqMj1z+IyVL9xUHXP+jni9+1a9c/5FDWMtF/1z9V9DM4CoDXP2oyYuj3bNc/BELxmRpI1z8i4oGGoyPXP6ALrbKxEtc/9uTjhjHO1j/wyPBT/rjWP5RlQBZ2ZNY/vK9fIVlO1j+Ils7us+PVP1R9PbwOedU/ImSsiWkO1T/uShtXxKPUP7oxiiQfOdQ/hhj58XnO0z9U/2e/1GPTPyDm1owv+dI/7MxFWoqO0j+4s7Qn5SPSP4aaI/U/udE/"},"shape":[180],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3474","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3475"}}},"glyph":{"type":"object","name":"Patch","id":"p3470","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3471","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3472","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3482","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3476","attributes":{"selected":{"type":"object","name":"Selection","id":"p3477","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3478"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"gFFp6IPTJkC4SDW0dtMmQHpUu6wM0yZAAC+gRanSJkBml83VuNImQH9RaeiD0yZAfu2uLojTJkBJBpo0ItUmQEaEq2+N1SZAcyTJMzDXJkAKt+32ltcmQMAdZu082SZA0OkvfqDZJkCf+pXkRNsmQJYccgWq2yZAW0+0jLPdJkCUBq9dR94mQCCC9hO93yZA5rQ4m8bhJkCs53oi0OMmQHEavanZ5SZAN03/MOPnJkD8xQQ3i+gmQPx/Qbjs6SZAwrKDP/brJkDYscYjuu0mQIblxcb/7SZATRgITgnwJkDiVslacfAmQBJLStUS8iZAn3hbsSPyJkAzaD7ag/MmQNh9jFwc9CZA2Klqben0JkB2eEcnIvYmQJ2wzuMl9iZAHE6pfd/2JkDnUpQpHPcmQLQh1FgS9yZACcSvwvn2JkB5ZYSj2/YmQFm03S6s9iZAReDhqmv2JkBFganELvYmQJ2wzuMl9iZAd6lh3QX2JkDJWluP4fUmQEDYm86x9SZAUn11bXf1JkCKEOcVMfUmQDPpAojK9CZAWB2ZOzT0JkDYfYxcHPQmQD6xyeaO8yZA5KNQEhXzJkAgUZoz0/ImQM/vv6aZ8iZAQPVptiLyJkASS0rVEvImQKaBBjBA8SZAOWdw5hvwJkBNGAhOCfAmQN71viXa7iZAh+XFxv/tJkBAfY0gze0mQI9R64fq7CZA37SX7ifsJkDCsoM/9usmQFaC7GkX6yZA+39BuOzpJkDYgOjjmukmQDhN/zDj5yZAcRq9qdnlJkCs53oi0OMmQIKG4JSk4iZA5rQ4m8bhJkCQ3V7AXOEmQLjyNcbe4CZAhvIgD47gJkBiBQnz+d8mQCCC9hO93yZAkpLMoATfJkC4SWlD3t0mQFtPtIyz3SZAMHgmUfXcJkD8iTFMTNwmQMurYrer2yZAlRxyBarbJkAEDfC539omQNZvlVLt2SZA0OkvfqDZJkDZ/YI98tgmQDjVOKIE2CZACrft9pbXJkAXVOymH9cmQNTG5JVL1iZA+tucfpfVJkBFhKtvjdUmQENF35kE1SZAI0S9epLUJkCFDxOSLtQmQBuRdSjU0yZAGVNhvpXTJkDEAUOxhtMmQKv/2x2Z0yZAxMycGKPTJkCAUWnog9MmQA=="},"shape":[107],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"acdQfyLx1D8iZKyJaQ7VP1R9PbwOedU/iJbO7rPj1T+8r18hWU7WP6Z1Q8kEt9Y/8cjwU/641j8i4oGGoyPXP7QSWQ0GO9c/VvsSuUiO1z80BWaxo6TXP4oUpOvt+Nc/lF66Jx4Q2D+8LTUek2PYP0BsTPiTd9g/elfEX4nB2D/wRsZQOM7YP2xtBT546Ng/FGdHGG342D+Ze/G4xfjYP2oKHYpA7dg/H+HhRPnX2D/wRsZQOM7YP9TkR17TuNg/nrgdLUKQ2D+7LTUek2PYP5BoA/xFW9g/uTqWrT8M2D+KFKTr7fjXP/gWrGwgk9c/VvsSuUiO1z8i4oGGoyPXP0hCQGjd+NY/8MjwU/641j+8r18hWU7WP3Lw1R5jTNY/iJbO7rPj1T9UfT28DnnVPyJkrIlpDtU/7kobV8Sj1D+6MYokHznUP4YY+fF5ztM/VP9nv9Rj0z8g5taML/nSP/QdqPGc49I/7MxFWoqO0j+4s7Qn5SPSP4aaI/U/udE/UoGSwppO0T8eaAGQ9ePQP+xOcF1QedA/uDXfKqsO0D+EezS7q/7PPwg5nPALSM8/ogZ6i8Fyzj861Fcmd53NP9ShNcEsyMw/bG8TXOLyyz+2Z91lcuLLPwY98faXHcs/ngrPkU1Iyj9/NForIDrKPzjYrCwDc8k/QYx5YMS/yD/QpYrHuJ3IP2pzaGJuyMc/AkFG/SPzxj8nM7o09cLGP5wOJJjZHcY/Lq57d/9mxT823AEzj0jFP+oO0EcBuMQ/dGlGeuyLxD+ArvlUAtjEPzbcATOPSMU/AFeBDl/BxT+cDiSY2R3GPwJBRv0j88Y/anNoYm7Ixz/QpYrHuJ3IP6jaE8OGysg/ONisLANzyT+dCs+RTUjKP/iuV+sGa8o/Bj3x9pcdyz9sbxNc4vLLP9ShNcEsyMw/U0tGLN3JzD861Fcmd53NP6IGeovBcs4/LFxeZ1izzj8IOZzwC0jPP7g13yqrDtA/hiNZ7xZB0D/sTnBdUHnQPx5oAZD149A/UoGSwppO0T8qYdKfFFbRP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SPyDm1owv+dI/U/9nv9Rj0z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D9px1B/IvHUPw=="},"shape":[107],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3483","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3484"}}},"glyph":{"type":"object","name":"Line","id":"p3479","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3480","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3481","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3491","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3485","attributes":{"selected":{"type":"object","name":"Selection","id":"p3486","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3487"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"0OkvfqDZJkCGXJxtI9kmQIwmS0u02CZATkWyCVbYJkAPVTYp/dcmQCYYkR/C1yZAypWLiMTXJkBqQ6IYAtgmQAAlRc1T2CZAAsKXQ4nYJkBMr5rzjNgmQH9ptD+g2CZA+T5RL07ZJkDQ6S9+oNkmQOnfAqYm2yZAlhxyBarbJkBaT7SMs90mQDhwcW5b3iZAIIL2E73fJkDmtDibxuEmQKzneiLQ4yZAcRq9qdnlJkA4Tf8w4+cmQPx/Qbjs6SZAGIxJK+LqJkDCsoM/9usmQFe/H1nB7SZAh+XFxv/tJkDriC5Ny+8mQE0YCE4J8CZADnmVcQzxJkDdLbP9o/EmQK7OIlzc8SZAf3Qr2PnxJkBaGdCwAPImQEEBG4fo8SZA1h35n7vxJkC86wYGmfEmQN5hVxKN8SZA9r4rp4HxJkBYU30DXvEmQJgam3Ae8SZAEMZKvsHwJkC/swkxOvAmQE0YCE4J8CZAT0BYCH/vJkCcEuB3uO4mQGYYb9oT7iZAh+XFxv/tJkAjBOI5bO0mQJwnV2eg7CZAwrKDP/brJkBMC8azROsmQPx/Qbjs6SZAe2XDmRzoJkA3Tf8w4+cmQCiUTpEE5iZAcRq9qdnlJkCs53oi0OMmQEG171Q84yZA4qoySsvhJkDmtDibxuEmQPBPlG2Q4CZAIIL2E73fJkBYuhbRP98mQPnNwwQF3iZAW0+0jLPdJkD6/YI33NwmQPudf4Kz2yZAlRxyBarbJkD67Y1ipdomQMB0mkDD2SZA0OkvfqDZJkCWEPSmk90mQFpPtIyz3SZAiHnrnnHeJkAyqEK8o98mQCCC9hO93yZAvL4e11vhJkDmtDibxuEmQP/pM6mc4yZArOd6ItDjJkBxGr2p2eUmQDdN/zDj5yZA2tqwSa7oJkD8f0G47OkmQIK1MAyG6iZAna3+X6LrJkDCsoM/9usmQDLCDadR7CZAYPj9a7jsJkCYWw3k6uwmQDARnAbz7CZA4B/mTfPsJkAz0PvgBO0mQITxaGgT7SZAlvZn7OjsJkCi9XDAZewmQMKygz/26yZAiigpNGvrJkDIqD22+OkmQPx/Qbjs6SZAN03/MOPnJkAdc28gUeYmQHEavanZ5SZAred6ItDjJkCqlbN2WuMmQOa0OJvG4SZA+RQoCxXgJkAggvYTvd8mQJoEixqv3iZAW0+0jLPdJkAGxzeTf90mQAd94WSn3CZAotGyHRzcJkAneFkn/9smQD8mKW4/3CZA0EB60abcJkAan70gEt0mQJYQ9KaT3SZA"},"shape":[120],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"feWtQNRk0T+GmiP1P7nRP7iztCflI9I/7MxFWoqO0j8g5taML/nSP1X/Z7/UY9M/hhj58XnO0z+6MYokHznUP+5KG1fEo9Q/ImSsiWkO1T9UfT28DnnVP4iWzu6z49U/vK9fIVlO1j+UZUAWdmTWP/DI8FP+uNY/9uTjhjHO1j+gC62ysRLXPyLigYajI9c/BULxmRpI1z9qMmLo92zXP1X0MzgKgNc/5FDWMtF/1z/p54vftWvXP4jJUv3FQdc/IuKBhqMj1z/6KUC0qwLXP/DI8FP+uNY/mRIcqmqu1j+8r18hWU7WP3it1aWEPNY/iJbO7rPj1T9UfT28DnnVPyJkrIlpDtU/7kobV8Sj1D+6MYokHznUP4YY+fF5ztM/VP9nv9Rj0z8g5taML/nSP+zMRVqKjtI/uLO0J+Uj0j+GmiP1P7nRP1KBksKaTtE/HmgBkPXj0D/sTnBdUHnQP/zBXQxrW9A/uDXfKqsO0D8IOZzwC0jPP6IGeovBcs4/BobWdMhSzj861Fcmd53NP9ShNcEsyMw/nkhhMS9IzD9sbxNc4vLLP1dWG0fbccs/Bj3x9pcdyz/MTE06JBTLPwY98faXHcs/GV3KuZkeyz85o6H1u6bLP2xvE1zi8ss/1KE1wSzIzD/TZVTCe8rMPzvUVyZ3nc0/3N2qw+MZzj+iBnqLwXLOPwg5nPALSM8/9pW0sX99zz+4Nd8qqw7QP+xOcF1QedA/tkmlG7Z80D8eaAGQ9ePQP1KBksKaTtE/feWtQNRk0T+GmiP1P7nRP+qrfI9hp9E/UoGSwppO0T8faAGQ9ePQP819L59G3NA/7E5wXVB50D9uTJbe3l7QP7g13yqrDtA/mqy1ShIF0D9mFaxmJLLPP4D9VBw/188/uDXfKqsO0D84B1+j6kjQP+xOcF1QedA/HmgBkPXj0D92HYzasQ/RP1KBksKaTtE/hpoj9T+50T+4s7Qn5SPSP+zMRVqKjtI/IObWjC/50j9U/2e/1GPTP4YY+fF5ztM/ujGKJB851D/uShtXxKPUP+53TIIb3dQ/ImSsiWkO1T9UfT28DnnVP6N4S4nfe9U/XI0bcPXI1T+Ils7us+PVP4WoEI1v6tU/zBZHn5Pq1T+Ils7us+PVP0lVArsGxtU/VH09vA551T94A0SOLGjVPyJkrIlpDtU/BpanTja81D/uShtXxKPUP7oxiiQfOdQ/hhj58XnO0z9U/2e/1GPTPyDm1owv+dI/7MxFWoqO0j+4s7Qn5SPSP4aaI/U/udE/"},"shape":[120],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3492","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3493"}}},"glyph":{"type":"object","name":"Patch","id":"p3488","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3489","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3490","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3500","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3494","attributes":{"selected":{"type":"object","name":"Selection","id":"p3495","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3496"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"0OkvfqDZJkCGXJxtI9kmQIwmS0u02CZATkWyCVbYJkAPVTYp/dcmQCYYkR/C1yZAypWLiMTXJkBqQ6IYAtgmQAAlRc1T2CZAAsKXQ4nYJkBMr5rzjNgmQH9ptD+g2CZA+T5RL07ZJkDQ6S9+oNkmQOnfAqYm2yZAlhxyBarbJkBaT7SMs90mQDhwcW5b3iZAIIL2E73fJkDmtDibxuEmQKzneiLQ4yZAcRq9qdnlJkA4Tf8w4+cmQPx/Qbjs6SZAGIxJK+LqJkDCsoM/9usmQFe/H1nB7SZAh+XFxv/tJkDriC5Ny+8mQE0YCE4J8CZADnmVcQzxJkDdLbP9o/EmQK7OIlzc8SZAf3Qr2PnxJkBaGdCwAPImQEEBG4fo8SZA1h35n7vxJkC86wYGmfEmQN5hVxKN8SZA9r4rp4HxJkBYU30DXvEmQJgam3Ae8SZAEMZKvsHwJkC/swkxOvAmQE0YCE4J8CZAT0BYCH/vJkCcEuB3uO4mQGYYb9oT7iZAh+XFxv/tJkAjBOI5bO0mQJwnV2eg7CZAwrKDP/brJkBMC8azROsmQPx/Qbjs6SZAe2XDmRzoJkA3Tf8w4+cmQCiUTpEE5iZAcRq9qdnlJkCs53oi0OMmQEG171Q84yZA4qoySsvhJkDmtDibxuEmQPBPlG2Q4CZAIIL2E73fJkBYuhbRP98mQPnNwwQF3iZAW0+0jLPdJkD6/YI33NwmQPudf4Kz2yZAlRxyBarbJkD67Y1ipdomQMB0mkDD2SZA0OkvfqDZJkA="},"shape":[73],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"feWtQNRk0T+GmiP1P7nRP7iztCflI9I/7MxFWoqO0j8g5taML/nSP1X/Z7/UY9M/hhj58XnO0z+6MYokHznUP+5KG1fEo9Q/ImSsiWkO1T9UfT28DnnVP4iWzu6z49U/vK9fIVlO1j+UZUAWdmTWP/DI8FP+uNY/9uTjhjHO1j+gC62ysRLXPyLigYajI9c/BULxmRpI1z9qMmLo92zXP1X0MzgKgNc/5FDWMtF/1z/p54vftWvXP4jJUv3FQdc/IuKBhqMj1z/6KUC0qwLXP/DI8FP+uNY/mRIcqmqu1j+8r18hWU7WP3it1aWEPNY/iJbO7rPj1T9UfT28DnnVPyJkrIlpDtU/7kobV8Sj1D+6MYokHznUP4YY+fF5ztM/VP9nv9Rj0z8g5taML/nSP+zMRVqKjtI/uLO0J+Uj0j+GmiP1P7nRP1KBksKaTtE/HmgBkPXj0D/sTnBdUHnQP/zBXQxrW9A/uDXfKqsO0D8IOZzwC0jPP6IGeovBcs4/BobWdMhSzj861Fcmd53NP9ShNcEsyMw/nkhhMS9IzD9sbxNc4vLLP1dWG0fbccs/Bj3x9pcdyz/MTE06JBTLPwY98faXHcs/GV3KuZkeyz85o6H1u6bLP2xvE1zi8ss/1KE1wSzIzD/TZVTCe8rMPzvUVyZ3nc0/3N2qw+MZzj+iBnqLwXLOPwg5nPALSM8/9pW0sX99zz+4Nd8qqw7QP+xOcF1QedA/tkmlG7Z80D8eaAGQ9ePQP1KBksKaTtE/feWtQNRk0T8="},"shape":[73],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3501","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3502"}}},"glyph":{"type":"object","name":"Line","id":"p3497","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3498","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3499","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3509","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3503","attributes":{"selected":{"type":"object","name":"Selection","id":"p3504","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3505"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"Wk+0jLPdJkCWEPSmk90mQBqfvSAS3SZA0EB60abcJkA/JiluP9wmQCh4WSf/2yZAotGyHRzcJkAIfeFkp9wmQAbHN5N/3SZAW0+0jLPdJkCZBIsar94mQCCC9hO93yZA+RQoCxXgJkDmtDibxuEmQKqVs3Za4yZArOd6ItDjJkBxGr2p2eUmQB1zbyBR5iZANk3/MOPnJkD8f0G47OkmQMioPbb46SZAiigpNGvrJkDCsoM/9usmQKL1cMBl7CZAlvZn7OjsJkCE8WhoE+0mQDPQ++AE7SZA4B/mTfPsJkAwEZwG8+wmQJhbDeTq7CZAYPj9a7jsJkAywg2nUewmQMKygz/26yZAnq3+X6LrJkCCtTAMhuomQPx/Qbjs6SZA2dqwSa7oJkA3Tf8w4+cmQHAavanZ5SZArOd6ItDjJkD/6TOpnOMmQOa0OJvG4SZAvb4e11vhJkAggvYTvd8mQDKoQryj3yZAiHnrnnHeJkBaT7SMs90mQA=="},"shape":[47],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"6qt8j2Gn0T+GmiP1P7nRP7iztCflI9I/7MxFWoqO0j8g5taML/nSP1T/Z7/UY9M/hhj58XnO0z+6MYokHznUP+5KG1fEo9Q/BpanTja81D8iZKyJaQ7VP3cDRI4saNU/VH09vA551T9JVQK7BsbVP4iWzu6z49U/yxZHn5Pq1T+FqBCNb+rVP4iWzu6z49U/XI0bcPXI1T+jeEuJ33vVP1R9PbwOedU/ImSsiWkO1T/ud0yCG93UP+5KG1fEo9Q/ujGKJB851D+GGPnxec7TP1T/Z7/UY9M/IObWjC/50j/szEVaio7SP7iztCflI9I/hpoj9T+50T9SgZLCmk7RP3YdjNqxD9E/HmgBkPXj0D/sTnBdUHnQPzgHX6PqSNA/uDXfKqsO0D+A/VQcP9fPP2YVrGYkss8/mqy1ShIF0D+4Nd8qqw7QP25Mlt7eXtA/7E5wXVB50D/NfS+fRtzQPx5oAZD149A/UoGSwppO0T/qq3yPYafRPw=="},"shape":[47],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3510","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3511"}}},"glyph":{"type":"object","name":"Patch","id":"p3506","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3507","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3508","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3518","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3512","attributes":{"selected":{"type":"object","name":"Selection","id":"p3513","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3514"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"Wk+0jLPdJkCWEPSmk90mQBqfvSAS3SZA0EB60abcJkA/JiluP9wmQCh4WSf/2yZAotGyHRzcJkAIfeFkp9wmQAbHN5N/3SZAW0+0jLPdJkCZBIsar94mQCCC9hO93yZA+RQoCxXgJkDmtDibxuEmQKqVs3Za4yZArOd6ItDjJkBxGr2p2eUmQB1zbyBR5iZANk3/MOPnJkD8f0G47OkmQMioPbb46SZAiigpNGvrJkDCsoM/9usmQKL1cMBl7CZAlvZn7OjsJkCE8WhoE+0mQDPQ++AE7SZA4B/mTfPsJkAwEZwG8+wmQJhbDeTq7CZAYPj9a7jsJkAywg2nUewmQMKygz/26yZAnq3+X6LrJkCCtTAMhuomQPx/Qbjs6SZA2dqwSa7oJkA3Tf8w4+cmQHAavanZ5SZArOd6ItDjJkD/6TOpnOMmQOa0OJvG4SZAvb4e11vhJkAggvYTvd8mQDKoQryj3yZAiHnrnnHeJkBaT7SMs90mQA=="},"shape":[47],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"6qt8j2Gn0T+GmiP1P7nRP7iztCflI9I/7MxFWoqO0j8g5taML/nSP1T/Z7/UY9M/hhj58XnO0z+6MYokHznUP+5KG1fEo9Q/BpanTja81D8iZKyJaQ7VP3cDRI4saNU/VH09vA551T9JVQK7BsbVP4iWzu6z49U/yxZHn5Pq1T+FqBCNb+rVP4iWzu6z49U/XI0bcPXI1T+jeEuJ33vVP1R9PbwOedU/ImSsiWkO1T/ud0yCG93UP+5KG1fEo9Q/ujGKJB851D+GGPnxec7TP1T/Z7/UY9M/IObWjC/50j/szEVaio7SP7iztCflI9I/hpoj9T+50T9SgZLCmk7RP3YdjNqxD9E/HmgBkPXj0D/sTnBdUHnQPzgHX6PqSNA/uDXfKqsO0D+A/VQcP9fPP2YVrGYkss8/mqy1ShIF0D+4Nd8qqw7QP25Mlt7eXtA/7E5wXVB50D/NfS+fRtzQPx5oAZD149A/UoGSwppO0T/qq3yPYafRPw=="},"shape":[47],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3519","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3520"}}},"glyph":{"type":"object","name":"Line","id":"p3515","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3516","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3517","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2840","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2826"},{"id":"p2827"},{"id":"p2829"},{"type":"object","name":"SaveTool","id":"p2830"},{"id":"p2831"},{"id":"p3734"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2848","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2849","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2850"},"axis_label":"$$\\log_{10}\\,s_k/\\mathrm{kpc}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2851"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2853","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2854","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2855"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2856"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2857","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2858","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2859"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2860"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2843","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2844","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2845"},"axis_label":"$$\\log_{10}\\,M_{\\rm 200c}/\\mathrm{M}_\\odot$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2846"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2847","attributes":{"axis":{"id":"p2843"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2852","attributes":{"dimension":1,"axis":{"id":"p2848"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":80,"min_border_left":70,"min_border_right":2}},3,0],[{"type":"object","name":"Figure","id":"p2867","attributes":{"x_range":{"id":"p3240"},"y_range":{"id":"p3710"},"x_scale":{"type":"object","name":"LinearScale","id":"p2876"},"y_scale":{"type":"object","name":"LinearScale","id":"p2877"},"title":{"type":"object","name":"Title","id":"p2874","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3527","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3521","attributes":{"selected":{"type":"object","name":"Selection","id":"p3522","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3523"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[326],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"T7VWNxAs1T9UfT28DnnVP4iWzu6z49U/vK9fIVlO1j/wyPBT/rjWPyLigYajI9c/VvsSuUiO1z+KFKTr7fjXP7ukgn4y/dc/vC01HpNj2D/wRsZQOM7YP0IRf17a9tg/JGBXg9042T9Yeei1gqPZP1gtYjk9wNk/ipJ56CcO2j/eR/inKE/aP76rChvNeNo/lGLqrTy42j/yxJtNcuPaP4JD3byRB9s/Kjg9vAdG2z8n3iyAF07bP4lgYSosets/KXvLUj+m2z9Y972yvLjbP/ze+I6Vyts/O14jmc3o2z90UPNPbALcPx0ALWGCF9w/jBBP5WEj3D/f0n3IoyfcP6A9uT4JMdw/JFCObFg03D/uvoeUbjDcP4ptmoJjJNw/jBBP5WEj3D/Dw9/7HA/cP/yV+JDk8Ns/3mNU4RjJ2z9Y972yvLjbP2A/XkCPmds/4bb39Vth2z8m3iyAF07bPw422T6HINs/8sSbTXLj2j+63IlGf9XaP5wZJxhAgdo/vqsKG8142j/2w57sniDaP4qSeegnDto/IIZ3fZ6k2T9Yeei1gqPZPyRgV4PdONk/JC6eMqr72D/wRsZQOM7YP7wtNR6TY9g/S5dnB5BH2D+KFKTr7fjXP1b7ErlIjtc/IuKBhqMj1z/xyPBT/rjWP7yvXyFZTtY/iJbO7rPj1T9UfT28DnnVPyJkrIlpDtU/hChXpq3n1D/uShtXxKPUP7oxiiQfOdQ/hhj58XnO0z9U/2e/1GPTPyDm1owv+dI/7MxFWoqO0j/ZZuRQb23SP7iztCflI9I/hpoj9T+50T9SgZLCmk7RP4fFXw7l5NA/HmgBkPXj0D/sTnBdUHnQP7g13yqrDtA/CDmc8AtIzz8oW4nytrbOP6IGeovBcs4/OtRXJnedzT/UoTXBLMjMP2xvE1zi8ss/AeW8LaXfyz8GPfH2lx3LP54Kz5FNSMo/ONisLANzyT8QV5ni6jDJP9Clise4ncg/anNoYm7Ixz8CQUb9I/PGP5wOJJjZHcY/NtwBM49IxT/Oqd/NRHPEP2h3vWj6ncM/BmznFAicwz8ARZsDsMjCP5oSeZ5l88E/js1LobekwT8y4FY5Gx7BP8ytNNTQSMA/yPYk3gznvj98MMLEKrO9P/yR4BN4PL0/LC2cSeORuz9gyFd/Tue5P5BjE7W5PLg/pXl1jDawtz/E/s7qJJK2P/SZiiCQ57Q/0cLdM53etD8oNUZW+zyzP6Cog1MM37E/WNABjGaSsT8Y13qDo8+vP4AN8u55eqw/eyb/cojDqj/gQ2laUCWpP0h64MUm0KU/xOkQ2bofpD+osFcx/XqiPzjlX3Z4taE/JY74AYcVoT9SvfFZotuhP6iwVzH9eqI/yJfzlT5VpD9IeuDFJtClP+BDaVpQJak/coFBI7OSqT+ADfLueXqsPxfXeoOjz68/1Rx2GTUusD9Y0AGMZpKxPyg1Rlb7PLM/AePs8bVPsz/0mYogkOe0P8T+zuokkrY/1GiMEnvVtz+QYxO1uTy4P2DIV39O57k/LC2cSeORuz+rw9QquBm8P/yR4BN4PL0/yPYk3gznvj/MrTTU0EjAPzLgVjkbHsE/5IaswO15wT+aEnmeZfPBPwBFmwOwyMI/aHe9aPqdwz/Oqd/NRHPEPzbcATOPSMU/nA4kmNkdxj8CQUb9I/PGP167mmpgFMc/anNoYm7Ixz/QpYrHuJ3IPzjYrCwDc8k/i5IsMy/NyT+eCs+RTUjKPwY98faXHcs/bG8TXOLyyz/UoTXBLMjMPzvUVyZ3nc0/ogZ6i8Fyzj/kh6yVD4/OPwg5nPALSM8/uDXfKqsO0D/sTnBdUHnQP8VzUklgmNA/HmgBkPXj0D9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SP2oFEFVWkdI/IObWjC/50j9U/2e/1GPTP4YY+fF5ztM/ujGKJB851D/uShtXxKPUPyJkrIlpDtU/T7VWNxAs1T+GGPnxec7TPx6paD/OdNM/VP9nv9Rj0z8g5taML/nSP+zMRVqKjtI/uLO0J+Uj0j+GmiP1P7nRP1KBksKaTtE/HmgBkPXj0D+wXV/PnarQP+xOcF1QedA/uDXfKqsO0D8IOZzwC0jPP6IGeovBcs4/kXlrVM4Gzj861Fcmd53NP9ShNcEsyMw/bG8TXOLyyz8GPfH2lx3LP54Kz5FNSMo/6ieC+pf7yT842KwsA3PJP9Clise4ncg/anNoYm7Ixz8PljUjLrHHPwJBRv0j88Y/nA4kmNkdxj823AEzj0jFP0vykBYTssQ/zqnfzURzxD9od71o+p3DPwBFmwOwyMI/mhJ5nmXzwT8y4FY5Gx7BP1YOiuc7xMA/zK001NBIwD/H9iTeDOe+Pz/e0HSAv74//JHgE3g8vT8iT/tzdv+8P8Tf2Sum0rs/LC2cSeORuz92XQyc6k+7PywtnEnjkbs/G84EcFq5uz/8keATeDy9P3R3YVkOer0/yPYk3gznvj/MrTTU0EjAP2pjaOXzY8A/MuBWORsewT+IxKFVK7bBP5oSeZ5l88E/AEWbA7DIwj/Yn5rV/RHDP2h3vWj6ncM/zqnfzURzxD9rL9A//SrFPzbcATOPSMU/nA4kmNkdxj8CQUb9I/PGP2lzaGJuyMc/0KWKx7idyD842KwsA3PJPz4ip7ZK2ck/ngrPkU1Iyj8GPfH2lx3LP2xvE1zi8ss/LV1qpA+0zD/UoTXBLMjMPzrUVyZ3nc0/ogZ6i8Fyzj8IOZzwC0jPP/h12f7MVM8/uDXfKqsO0D/sTnBdUHnQPx5oAZD149A/xGKcDY0d0T9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SPyDm1owv+dI/VP9nv9Rj0z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D8QIpZnc8jUPyJkrIlpDtU/VH09vA551T+Ils7us+PVP7yvXyFZTtY/8MjwU/641j8i4oGGoyPXPxwuuV+IKdc/VvsSuUiO1z+KFKTr7fjXP5SxuhFEHtg/vC01HpNj2D/YWkxDppvYP/BGxlA4ztg/fL6O43z/2D8kYFeD3TjZPwzRkUuzVdk/0gyRL+Se2T9Yeei1gqPZP1jlt1Do2tk/lUlVaDQH2j+KknnoJw7aP+wiIvgSJdo/LIhZvu002j9Wuw7sTjjaP5/PWCN/MNo/BF+HsPUd2j+KknnoJw7aP7w6Sj4cANo/wuMvPPzV2T9Yeei1gqPZP+ysVrxentk/kAH0khtg2T8kYFeD3TjZP3YJ+bnTGNk/8EbGUDjO2D9MuEn2NMXYP7wtNR6TY9g/8JHNj6VL2D+KFKTr7fjXP1b7ErlIjtc/8Vp8zFOE1z8i4oGGoyPXP055Qam2v9Y/8MjwU/641j+8r18hWU7WP4iWzu6z49U/VH09vA551T8iZKyJaQ7VP+9KG1fEo9Q/uzGKJB851D+GGPnxec7TPw=="},"shape":[326],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3528","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3529"}}},"glyph":{"type":"object","name":"Patch","id":"p3524","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3525","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3526","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3536","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3530","attributes":{"selected":{"type":"object","name":"Selection","id":"p3531","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3532"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"xXb7crRo8j/7VPFlXmXyP7TZTDIFYfI/a2ZhDnNe8j+BvN9KNF7yP6/9AoP8X/I/E8xpZoZj8j/OcH26eGjyP8V2+3K0aPI/BPO/4hJu8j/UUmhO+3PyP2Irj7hCdvI/LfYMhzB68j95YMZlgIHyP/7fIv7Qg/I/FFzWlYuK8j+blLZDX5HyP5fewWoQlvI/OElKie2e8j9DuzBTtKXyP9T93c57rPI/cLJxFAq68j95MJWICLzyPw1nBVqYx/I/qhuZnybV8j+E64uGyNvyP0bQLOW04vI/44TAKkPw8j9/OVRw0f3yPxzu57VfC/M/CnybfBgV8z+4onv77RjzP1VXD0F8JvM/8gujhgo08z+OwDbMmEHzPyp1yhEnT/M/4ZxGNNRP8z/HKV5XtVzzP2Te8ZxDavM/AJOF4tF38z9S8b0qbHzzP51HGShghfM/Ovysbe6S8z/TLAN/AZfzP9awQLN8oPM/UbxEjJWr8z9yZdT4Cq7zPw8aaD6Zu/M/47JJMt+88z+szvuDJ8nzP9iEtG+Ky/M/SIOPybXW8z83UKGd0tbzP1vXPwWx3/M/5TcjD0Tk8z/WogN3qufzPxdKNTnf7/M/guy2VNLx8z8IQV4toPfzP9FgZap9/PM/VEulh8T98z9bsZUct/zzP6+DA3TZ+vM/wUz3CY348z/W/4m+vvXzP6vtdNWn8vM/gey2VNLx8z/WkCWxgvDzP8QR50Cs7/M/DRHuFSjv8z8cuAGYdO3zP+r4F7II6vM/BG6325jl8z/lNyMPROTzPyr0SifY4fM/VIm4mKTe8z848Sm3DdvzP0iDj8m11vM/ZfdCK63W8z/bSPR139LzPxKEHeiAz/M/CKl7uhjM8z+szvuDJ8nzP7blf3ryx/M/foJDQHTD8z/4KktsPL/zP1w03F3mu/M/EBpoPpm78z9D4a/F7rjzP74Z+PKZtPM/HL9GKESv8z9yZdT4Cq7zP0+UWguiq/M/OSuo6Iaq8z+v/6Bs0KrzP1xbKnuHqvM/bm8gBbyo8z+IhNYbWqXzP5nlJr2JoPM/1rBAs3yg8z+st7N0U5vzP94YSb0/lfM/Ofysbe6S8z/7qwDqJY/zPwyHeOTIifM/eL7aNU6G8z+dRxkoYIXzPzAWhewJhfM/oDHzhO2D8z8Rbey4mYDzP6VMTDJbevM/AJOF4tF38z/Um5PVkXLzP3kOXKNravM/ZN7xnENq8z8UfnVGcWLzP8cpXle1XPM/dyILbTVb8z8h7f5AFlXzPwQzEnbjUPM/KnXKESdP8z+6IEmy9kzzP6CojHmdRvM/jsA2zJhB8z+MYxI3JTnzP/ILo4YKNPM/VVcPQXwm8z+4onv77RjzP+fI9DcPFfM/HO7ntV8L8z9wRj0AkAbzP7emXay0/vI/fzlUcNH98j8s9PXzFPnyP/EQhcLS8fI/44TAKkPw8j9/h7xp++nyPweqIZ764vI/RtAs5bTi8j8jrOFQkN3yP8Ejegm92PI/qhuZnybV8j/QrV0QAdTyP/4T3pDpzvI/O9FP4G3J8j8NZwVamMfyPxKGlc/Aw/I/Upl8bTS/8j/uWxjtMLzyP5zq58JvuvI/cLJxFAq68j+TSovkdLnyP5lCrD7KuPI/dQlMLm+38j9Is51507TyP+LkvAnCsfI/pu19rSuv8j+KW0484qzyP9T93c57rPI/PDPsRgqq8j+gtw/zOabyP4/t8r5LofI/OElKie2e8j8tl34uX5vyP1tRaQ+JlvI/kOPSXWuU8j/dLyVUP5TyP1+jOizsk/I/Rvyi0tuR8j+blLZDX5HyP8+vWEWvjfI/GCRuhx2J8j9HQh6y54TyP/7fIv7Qg/I/GyWxwrmA8j+gPAYMSn3yP3NKI5bAevI/Eks/Lpd48j9VqTMsUnbyP2Irj7hCdvI/zhmJwZ9z8j8m9cdSeXHyP0hkfQPnb/I/Prf4R4xu8j/wmYoKxGzyPyzY4kzNafI/xXb7crRo8j8="},"shape":[187],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"T7VWNxAs1T9UfT28DnnVP4iWzu6z49U/vK9fIVlO1j/wyPBT/rjWPyLigYajI9c/VvsSuUiO1z+KFKTr7fjXP7ukgn4y/dc/vC01HpNj2D/wRsZQOM7YP0IRf17a9tg/JGBXg9042T9Yeei1gqPZP1gtYjk9wNk/ipJ56CcO2j/eR/inKE/aP76rChvNeNo/lGLqrTy42j/yxJtNcuPaP4JD3byRB9s/Kjg9vAdG2z8n3iyAF07bP4lgYSosets/KXvLUj+m2z9Y972yvLjbP/ze+I6Vyts/O14jmc3o2z90UPNPbALcPx0ALWGCF9w/jBBP5WEj3D/f0n3IoyfcP6A9uT4JMdw/JFCObFg03D/uvoeUbjDcP4ptmoJjJNw/jBBP5WEj3D/Dw9/7HA/cP/yV+JDk8Ns/3mNU4RjJ2z9Y972yvLjbP2A/XkCPmds/4bb39Vth2z8m3iyAF07bPw422T6HINs/8sSbTXLj2j+63IlGf9XaP5wZJxhAgdo/vqsKG8142j/2w57sniDaP4qSeegnDto/IIZ3fZ6k2T9Yeei1gqPZPyRgV4PdONk/JC6eMqr72D/wRsZQOM7YP7wtNR6TY9g/S5dnB5BH2D+KFKTr7fjXP1b7ErlIjtc/IuKBhqMj1z/xyPBT/rjWP7yvXyFZTtY/iJbO7rPj1T9UfT28DnnVPyJkrIlpDtU/hChXpq3n1D/uShtXxKPUP7oxiiQfOdQ/hhj58XnO0z9U/2e/1GPTPyDm1owv+dI/7MxFWoqO0j/ZZuRQb23SP7iztCflI9I/hpoj9T+50T9SgZLCmk7RP4fFXw7l5NA/HmgBkPXj0D/sTnBdUHnQP7g13yqrDtA/CDmc8AtIzz8oW4nytrbOP6IGeovBcs4/OtRXJnedzT/UoTXBLMjMP2xvE1zi8ss/AeW8LaXfyz8GPfH2lx3LP54Kz5FNSMo/ONisLANzyT8QV5ni6jDJP9Clise4ncg/anNoYm7Ixz8CQUb9I/PGP5wOJJjZHcY/NtwBM49IxT/Oqd/NRHPEP2h3vWj6ncM/BmznFAicwz8ARZsDsMjCP5oSeZ5l88E/js1LobekwT8y4FY5Gx7BP8ytNNTQSMA/yPYk3gznvj98MMLEKrO9P/yR4BN4PL0/LC2cSeORuz9gyFd/Tue5P5BjE7W5PLg/pXl1jDawtz/E/s7qJJK2P/SZiiCQ57Q/0cLdM53etD8oNUZW+zyzP6Cog1MM37E/WNABjGaSsT8Y13qDo8+vP4AN8u55eqw/eyb/cojDqj/gQ2laUCWpP0h64MUm0KU/xOkQ2bofpD+osFcx/XqiPzjlX3Z4taE/JY74AYcVoT9SvfFZotuhP6iwVzH9eqI/yJfzlT5VpD9IeuDFJtClP+BDaVpQJak/coFBI7OSqT+ADfLueXqsPxfXeoOjz68/1Rx2GTUusD9Y0AGMZpKxPyg1Rlb7PLM/AePs8bVPsz/0mYogkOe0P8T+zuokkrY/1GiMEnvVtz+QYxO1uTy4P2DIV39O57k/LC2cSeORuz+rw9QquBm8P/yR4BN4PL0/yPYk3gznvj/MrTTU0EjAPzLgVjkbHsE/5IaswO15wT+aEnmeZfPBPwBFmwOwyMI/aHe9aPqdwz/Oqd/NRHPEPzbcATOPSMU/nA4kmNkdxj8CQUb9I/PGP167mmpgFMc/anNoYm7Ixz/QpYrHuJ3IPzjYrCwDc8k/i5IsMy/NyT+eCs+RTUjKPwY98faXHcs/bG8TXOLyyz/UoTXBLMjMPzvUVyZ3nc0/ogZ6i8Fyzj/kh6yVD4/OPwg5nPALSM8/uDXfKqsO0D/sTnBdUHnQP8VzUklgmNA/HmgBkPXj0D9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SP2oFEFVWkdI/IObWjC/50j9U/2e/1GPTP4YY+fF5ztM/ujGKJB851D/uShtXxKPUPyJkrIlpDtU/T7VWNxAs1T8="},"shape":[187],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3537","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3538"}}},"glyph":{"type":"object","name":"Line","id":"p3533","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3534","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3535","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3545","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3539","attributes":{"selected":{"type":"object","name":"Selection","id":"p3540","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3541"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"OElKie2e8j+xJLva953yP9iUlQyFnfI/TOfgmiOd8j9l/Txno5vyP9ht3tQ7mfI/BFTYxLOX8j9c4mTCKJnyP6JDu1F9nvI/OElKie2e8j8kgpHK1KXyP9T93c57rPI/kfdNcjKt8j8lHLwGvLPyP3CycRQKuvI/MJ9kFga88j8NZwVamMfyP/uj4kXVyPI/qhuZnybV8j9759oXUtvyP0bQLOW04vI/44TAKkPw8j8zlMFtifHyP385VHDR/fI/G+7ntV8L8z8EwM90kBHzP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzP47ANsyYQfM/KnXKESdP8z8Mcl4SnFnzP8cpXle1XPM/ZN7xnENq8z+4AkINynbzPwCTheLRd/M/nUcZKGCF8z+fd61u4YnzPzn8rG3ukvM/5vwB/K6Z8z/WsECzfKDzP1g41vUip/M/cmXU+Aqu8z/2BZFQeLHzPzwhh5syuPM/DxpoPpm78z+eu6R7zbvzP08BvwXdvfM/4Cgi+1y/8z/+9d1xD8DzP8/ZGr0lv/M/who1PNq88z8PGmg+mbvzPz+8K4IEu/M/VYWLI7y68z+92u2KH7vzP6jKzKjTuvM/DlYW8W658z/4FhtSfLfzPzdeuziQtfM/FssIZF2z8z/OYuiIELDzP3Jl1PgKrvM/blaCwN2r8z/aWNNgtafzP7RA0VP6o/M/1rBAs3yg8z95eht/R6DzP2ZLs+FXnPM/ikT/R8OX8z/Ze1QRSJPzPzn8rG3ukvM/TsxwU6yP8z/wxSDUT4zzP7QI51sIiPM/nUcZKGCF8z9dvQ1F8oLzP2zs0lx2fvM/LM59XeJ78z8QYXQcAHvzP4ITKBE5evM/OLb7l1N48z8Ak4Xi0XfzP40+/lqfdPM/GAzJIPZu8z9k3vGcQ2rzPzzc+zWVZ/M/QDqH7hFf8z/HKV5XtVzzP9WfnRn2VfM/KnXKESdP8z/T+CiG5k3zP95co4TgRvM/jsA2zJhB8z+if8H6FUDzP/ILo4YKNPM/0uDU+Tkv8z9VVw9BfCbzP2wP9rwZIPM/uKJ7++0Y8z8c7ue1XwvzP3LRCzqSCfM/fzlUcNH98j85V89V7PzyPwQAGZpE9PI/44TAKkPw8j/0rabBB+7yP5q9gw2i6vI/AhKOUPbo8j80njvTU+fyPx9+7ioV5PI/RtAs5bTi8j9eKSRGjt/yP4x3fidL2/I/5sxPI9zX8j+qG5mfJtXyP16dU7zS1PI/we1VlhXR8j9QTEi6ycvyPw1nBVqYx/I/Q2vgCEPF8j8dcQiJj7/yP2wKG2KkvPI/fdsyM/a78j+5/HcbPrvyP3CycRQKuvI/1e43nry48j8x9bogxrTyPzBTPXnzsPI/XBht2smt8j/U/d3Oe6zyP3tteTHKqvI/vZqKZtan8j+PjE/zZKXyP+QFWPOVo/I/26l+4BWi8j/9pYFCjKDyPw27EzYXn/I/OElKie2e8j//q8uL78byPw1nBVqYx/I/OaqD3KfJ8j8KiwdsCczyP6k7iY3NzvI/Vq/eprTS8j+qG5mfJtXyP30a2uMs1/I/e5t7C4fa8j9IkYT7JdzyP3Ip85e13fI/JE9YOLrh8j9G0CzltOLyP+gXNHNW6fI/44TAKkPw8j8rZ3IFdvLyPyIoYQfm+vI/fzlUcNH98j9eBbiXBgHzP82s34eCBfM/n3XfnjUK8z8c7ue1XwvzP6K7LCwxEvM/uKJ7++0Y8z/4TOrG6B3zP1VXD0F8JvM/8gujhgo08z9oQ+TRvzrzP47ANsyYQfM/kINzRLBF8z/e201itEnzP5pj8kpXS/M/vkgm3qJN8z8qdcoRJ0/zPyIUpnPcUvM/vBLkOrha8z/HKV5XtVzzP7/8KujmYfM/Zd5hhEVn8z9k3vGcQ2rzP2UnpwWpa/M/1FFB/5hw8z863bCVM3bzPwCTheLRd/M/rLiOUKV78z8X3FM5aYDzP1IFqZCqhPM/nUcZKGCF8z80AMO994jzP85yblxvjfM/9kl4M4iR8z85/Kxt7pLzP/CSUfSFlPM/p1L8eWaW8z9I0TzK+JfzPyjj2xmImfM/msgnbWCa8z+AzuWFyJnzPzrfIGACmPM/rAFRVYqW8z/A3WQ30pbzP3AboPsamPM/PkkyTwmY8z/6mtj2nZXzPzn8rG3ukvM/X909UZyR8z9qdCwJmozzP51HGShghfM/ih6WkVqF8z91sV3urnjzP/+SheLRd/M/ZN7xnENq8z+jm/en12LzP8cpXle1XPM/KnXKESdP8z+OwDbMmEHzP/ILo4YKNPM/VVcPQXwm8z+4onv77RjzPxzu57VfC/M/A1jXxtUJ8z9/OVRw0f3yP77bceuR9PI/44TAKkPw8j8JLl7jcObyP0bQLOW04vI/5D6FANvZ8j+qG5mfJtXyP2fJgGJFzfI/DWcFWpjH8j8FZNRgAsPyP/77tt+RvfI/cNUKGYu88j9VCIZKeb3yP64Sq3UuvvI/1JXPkDm+8j+8nyTjlL7yP8zRAH6Kv/I/bzXaEaLA8j/mwaf3gcHyP7jQG9CAwvI/XjTVvUXE8j//q8uL78byPw=="},"shape":[242],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[242],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3546","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3547"}}},"glyph":{"type":"object","name":"Patch","id":"p3542","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3543","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3544","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3554","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3548","attributes":{"selected":{"type":"object","name":"Selection","id":"p3549","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3550"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"OElKie2e8j+xJLva953yP9iUlQyFnfI/TOfgmiOd8j9l/Txno5vyP9ht3tQ7mfI/BFTYxLOX8j9c4mTCKJnyP6JDu1F9nvI/OElKie2e8j8kgpHK1KXyP9T93c57rPI/kfdNcjKt8j8lHLwGvLPyP3CycRQKuvI/MJ9kFga88j8NZwVamMfyP/uj4kXVyPI/qhuZnybV8j9759oXUtvyP0bQLOW04vI/44TAKkPw8j8zlMFtifHyP385VHDR/fI/G+7ntV8L8z8EwM90kBHzP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzP47ANsyYQfM/KnXKESdP8z8Mcl4SnFnzP8cpXle1XPM/ZN7xnENq8z+4AkINynbzPwCTheLRd/M/nUcZKGCF8z+fd61u4YnzPzn8rG3ukvM/5vwB/K6Z8z/WsECzfKDzP1g41vUip/M/cmXU+Aqu8z/2BZFQeLHzPzwhh5syuPM/DxpoPpm78z+eu6R7zbvzP08BvwXdvfM/4Cgi+1y/8z/+9d1xD8DzP8/ZGr0lv/M/who1PNq88z8PGmg+mbvzPz+8K4IEu/M/VYWLI7y68z+92u2KH7vzP6jKzKjTuvM/DlYW8W658z/4FhtSfLfzPzdeuziQtfM/FssIZF2z8z/OYuiIELDzP3Jl1PgKrvM/blaCwN2r8z/aWNNgtafzP7RA0VP6o/M/1rBAs3yg8z95eht/R6DzP2ZLs+FXnPM/ikT/R8OX8z/Ze1QRSJPzPzn8rG3ukvM/TsxwU6yP8z/wxSDUT4zzP7QI51sIiPM/nUcZKGCF8z9dvQ1F8oLzP2zs0lx2fvM/LM59XeJ78z8QYXQcAHvzP4ITKBE5evM/OLb7l1N48z8Ak4Xi0XfzP40+/lqfdPM/GAzJIPZu8z9k3vGcQ2rzPzzc+zWVZ/M/QDqH7hFf8z/HKV5XtVzzP9WfnRn2VfM/KnXKESdP8z/T+CiG5k3zP95co4TgRvM/jsA2zJhB8z+if8H6FUDzP/ILo4YKNPM/0uDU+Tkv8z9VVw9BfCbzP2wP9rwZIPM/uKJ7++0Y8z8c7ue1XwvzP3LRCzqSCfM/fzlUcNH98j85V89V7PzyPwQAGZpE9PI/44TAKkPw8j/0rabBB+7yP5q9gw2i6vI/AhKOUPbo8j80njvTU+fyPx9+7ioV5PI/RtAs5bTi8j9eKSRGjt/yP4x3fidL2/I/5sxPI9zX8j+qG5mfJtXyP16dU7zS1PI/we1VlhXR8j9QTEi6ycvyPw1nBVqYx/I/Q2vgCEPF8j8dcQiJj7/yP2wKG2KkvPI/fdsyM/a78j+5/HcbPrvyP3CycRQKuvI/1e43nry48j8x9bogxrTyPzBTPXnzsPI/XBht2smt8j/U/d3Oe6zyP3tteTHKqvI/vZqKZtan8j+PjE/zZKXyP+QFWPOVo/I/26l+4BWi8j/9pYFCjKDyPw27EzYXn/I/OElKie2e8j8="},"shape":[139],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"HqloP8500z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D8iZKyJaQ7VP1R9PbwOedU/iJbO7rPj1T+8r18hWU7WP/DI8FP+uNY/TnlBqba/1j8i4oGGoyPXP/FafMxThNc/VvsSuUiO1z+KFKTr7fjXP/GRzY+lS9g/uy01HpNj2D9MuEn2NMXYP/BGxlA4ztg/dgn5udMY2T8kYFeD3TjZP5AB9JIbYNk/7KxWvF6e2T9Yeei1gqPZP8LjLzz81dk/uzpKPhwA2j+KknnoJw7aPwVfh7D1Hdo/oM9YI38w2j9Wuw7sTjjaPyyIWb7tNNo/7CIi+BIl2j+KknnoJw7aP5RJVWg0B9o/WOW3UOja2T9Yeei1gqPZP9IMkS/kntk/DNGRS7NV2T8kYFeD3TjZP3y+juN8/9g/8EbGUDjO2D/YWkxDppvYP7wtNR6TY9g/lLG6EUQe2D+KFKTr7fjXP1b7ErlIjtc/HC65X4gp1z8i4oGGoyPXP/DI8FP+uNY/vK9fIVlO1j+Ils7us+PVP1R9PbwOedU/ImSsiWkO1T8QIpZnc8jUP+5KG1fEo9Q/ujGKJB851D+GGPnxec7TP1X/Z7/UY9M/IObWjC/50j/szEVaio7SP7iztCflI9I/hpoj9T+50T9SgZLCmk7RP8RinA2NHdE/HmgBkPXj0D/sTnBdUHnQP7g13yqrDtA/+XXZ/sxUzz8IOZzwC0jPP6IGeovBcs4/OtRXJnedzT/UoTXBLMjMPy1daqQPtMw/bG8TXOLyyz8GPfH2lx3LP54Kz5FNSMo/PiKntkrZyT842KwsA3PJP9Clise4ncg/anNoYm7Ixz8CQUb9I/PGP5wOJJjZHcY/NtwBM49IxT9qL9A//SrFP86p381Ec8Q/aHe9aPqdwz/Yn5rV/RHDPwBFmwOwyMI/mhJ5nmXzwT+IxKFVK7bBPzLgVjkbHsE/amNo5fNjwD/MrTTU0EjAP8j2JN4M574/c3dhWQ56vT/9keATeDy9PxvOBHBaubs/LC2cSeORuz92XQyc6k+7PywtnEnjkbs/xd/ZK6bSuz8iT/tzdv+8P/yR4BN4PL0/P97QdIC/vj/I9iTeDOe+P8ytNNTQSMA/Vg6K5zvEwD8y4FY5Gx7BP5oSeZ5l88E/AEWbA7DIwj9od71o+p3DP86p381Ec8Q/S/KQFhOyxD823AEzj0jFP5wOJJjZHcY/AkFG/SPzxj8PljUjLrHHP2pzaGJuyMc/0KWKx7idyD842KwsA3PJP+ongvqX+8k/ngrPkU1Iyj8GPfH2lx3LP2xvE1zi8ss/1KE1wSzIzD861Fcmd53NP5F5a1TOBs4/ogZ6i8Fyzj8IOZzwC0jPP7g13yqrDtA/7E5wXVB50D+wXV/PnarQPx5oAZD149A/UoGSwppO0T+GmiP1P7nRP7iztCflI9I/7MxFWoqO0j8g5taML/nSP1T/Z7/UY9M/HqloP8500z8="},"shape":[139],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3555","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3556"}}},"glyph":{"type":"object","name":"Line","id":"p3551","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3552","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3553","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3563","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3557","attributes":{"selected":{"type":"object","name":"Selection","id":"p3558","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3559"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"DWcFWpjH8j//q8uL78byP1401b1FxPI/uNAb0IDC8j/mwaf3gcHyP2812hGiwPI/zNEAfoq/8j+8nyTjlL7yP9SVz5A5vvI/rRKrdS6+8j9WCIZKeb3yP3DVChmLvPI//vu235G98j8FZNRgAsPyPw1nBVqYx/I/ZsmAYkXN8j+qG5mfJtXyP+Q+hQDb2fI/RtAs5bTi8j8JLl7jcObyP+OEwCpD8PI/vttx65H08j9/OVRw0f3yPwNY18bVCfM/HO7ntV8L8z+4onv77RjzP1VXD0F8JvM/8gujhgo08z+OwDbMmEHzPyp1yhEnT/M/xyleV7Vc8z+jm/en12LzP2Te8ZxDavM/AJOF4tF38z91sV3urnjzP4oelpFahfM/nUcZKGCF8z9qdCwJmozzP1/dPVGckfM/Ofysbe6S8z/6mtj2nZXzPz5JMk8JmPM/cBug+xqY8z/A3WQ30pbzP6wBUVWKlvM/Ot8gYAKY8z+AzuWFyJnzP5rIJ21gmvM/JuPbGYiZ8z9I0TzK+JfzP6ZS/HlmlvM/75JR9IWU8z85/Kxt7pLzP/dJeDOIkfM/znJuXG+N8z80AMO994jzP51HGShghfM/UgWpkKqE8z8X3FM5aYDzP6y4jlCle/M/AJOF4tF38z863bCVM3bzP9VRQf+YcPM/ZSenBalr8z9k3vGcQ2rzP2XeYYRFZ/M/v/wq6OZh8z/HKV5XtVzzP7wS5Dq4WvM/IhSmc9xS8z8qdcoRJ0/zP75IJt6iTfM/mWPySldL8z/e201itEnzP5CDc0SwRfM/jsA2zJhB8z9oQ+TRvzrzP/ILo4YKNPM/VVcPQXwm8z/4TOrG6B3zP7iie/vtGPM/obssLDES8z8c7ue1XwvzP5913541CvM/zqzfh4IF8z9eBbiXBgHzP385VHDR/fI/IihhB+b68j8rZ3IFdvLyP+OEwCpD8PI/6Bc0c1bp8j9G0CzltOLyPyRPWDi64fI/cynzl7Xd8j9IkYT7JdzyP3ubewuH2vI/fBra4yzX8j+qG5mfJtXyP1av3qa00vI/qTuJjc3O8j8KiwdsCczyPzmqg9ynyfI/DWcFWpjH8j+nOPoOp+LyP0bQLOW04vI/VRAnQZbl8j8KIOxsG+jyP1qa0cxd6/I/44TAKkPw8j8WHM0NXPDyPyDVaI0U9/I/4Ax0u7f88j+AOVRw0f3yP9isP6qyAfM/VxX9BEEH8z8c7ue1XwvzP8OSp5CIE/M/uKJ7++0Y8z9VVw9BfCbzP/ILo4YKNPM/LdNJ1Dw08z/dDsGE0z/zP47ANsyYQfM/z4ZZMgxJ8z8qdcoRJ0/zP8UN0k5wUvM/YgQVpa5a8z/HKV5XtVzzP2TEgoyWYfM/5Pr9O7Rn8z9k3vGcQ2rzPzCb9PUxbfM/VobSAily8z+CVJsUbnbzPwCTheLRd/M/HyNiK0V58z+s41ZzAXvzP6jBAsa0fPM/PoGSUYJ+8z/6+Pa0TH/zP0qsrhcFfvM/r30D68x68z8Ak4Xi0XfzPy0l3iw+d/M/3latlHV18z+HI+tmX3XzPwoO2Rb/c/M/SICG+sxu8z9k3vGcQ2rzP8mwhI/MZPM/xyleV7Vc8z+GnmSbNFPzPyp1yhEnT/M/jsA2zJhB8z/yC6OGCjTzP1RXD0F8JvM/uKJ7++0Y8z9NalQ/LhXzPxzu57VfC/M/fzlUcNH98j+yJslPt/vyP+OEwCpD8PI/gUGbqZrq8j9G0CzltOLyPzBeqGdn4PI/ftXC8oPc8j+I0tDPyNvyPzi1SWB62/I/5FhGn+ra8j/uKATx/9ryP7hSZ2vM2/I/2lWmK7bc8j+sSOUZSd3yP/iEer0K3vI/GvFbLNHf8j+nOPoOp+LyPw=="},"shape":[176],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"WFZGkoc10T9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SPyDm1owv+dI/VP9nv9Rj0z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D8iZKyJaQ7VP1R9PbwOedU/iJbO7rPj1T+8r18hWU7WP1xyFpwogdY/8MjwU/641j9iI22Y1f7WPyLigYajI9c/eZdhDPtx1z9W+xK5SI7XP6daZWIi3dc/ihSk6+341z85pihp3C7YP7wtNR6TY9g/4BQ/Fpxp2D+TPlrVgJLYP/KEiKV4rNg/imMmdHG32D8sV1koBrPYP4X86fL0ntg/Vgj2BOp62D+8LTUek2PYPwaY3QzoRdg/XavJeHj+1z+KFKTr7fjXP1b7ErlIjtc/VQSgygOO1z8i4oGGoyPXP/DI8FP+uNY/eNsip3+X1j+8r18hWU7WP4iWzu6z49U/VH09vA551T8iZKyJaQ7VP+5KG1fEo9Q/ujGKJB851D+GGPnxec7TP1T/Z7/UY9M/IObWjC/50j/szEVaio7SP7iztCflI9I/hpoj9T+50T/wLcNt3IHRP1KBksKaTtE/HmgBkPXj0D/sTnBdUHnQP06uFG84INA/uDXfKqsO0D8IOZzwC0jPP6IGeovBcs4/YLgxuoXazT871Fcmd53NP9ShNcEsyMw/bG8TXOLyyz8MZ9+qLavLPwY98faXHcs/ngrPkU1Iyj9oE79Nf6bJPzjYrCwDc8k/0KWKx7idyD+mG/cUnPrHP2pzaGJuyMc/AkFG/SPzxj+cDiSY2R3GPzbcATOPSMU/SlnmY8LXxD/Oqd/NRHPEP2TleULhJMQ/0gr3a2sTxD/Oqd/NRHPEP1oX/Y79rcQ/NtwBM49IxT8Mr6NeY/XFP5wOJJjZHcY/AkFG/SPzxj9qc2hibsjHPzoOkBrNKcg/0KWKx7idyD842KwsA3PJP6yFWJZLn8k/ngrPkU1Iyj9Sh5nMSf/KPwY98faXHcs/bG8TXOLyyz/UoTXBLMjMPzrUVyZ3nc0/ogZ6i8Fyzj9wd0plVNHOPwg5nPALSM8/uDXfKqsO0D/sTnBdUHnQPx5oAZD149A/WFZGkoc10T9SgZLCmk7RP/iGF1WRTNE/HmgBkPXj0D/sTnBdUHnQP7g13yqrDtA/BXmrJ5FLzz8IOZzwC0jPP6IGeovBcs4/OtRXJnedzT8Qg3vQoGDNP9ShNcEsyMw/bG8TXOLyyz/RHNaWx43LPwU98faXHcs/4SML9xPpyj+yEGJ+vsnKP4iqcrHEGss/Bj3x9pcdyz9sbxNc4vLLP9RkfiWZEMw/1KE1wSzIzD+meY//PkbNPzrUVyZ3nc0/ogZ6i8Fyzj9w8x6B4ajOPwg5nPALSM8/uDXfKqsO0D9O1ZeIfz3QP+xOcF1QedA/HmgBkPXj0D9SgZLCmk7RPy0THoEvgtE/hpoj9T+50T+4s7Qn5SPSP+zMRVqKjtI/IObWjC/50j9U/2e/1GPTP4YY+fF5ztM/ujGKJB851D8zAmZX0JPUP+5KG1fEo9Q/ImSsiWkO1T9UfT28DnnVP4iWzu6z49U/vK9fIVlO1j/Tcio+EIbWP/DI8FP+uNY/5H6+kWD21j8i4oGGoyPXP3ScBnaRNdc/aD068YpW1z+sEuii6F7XPyg/iiMIUtc/8NQwGOox1z8i4oGGoyPXP7JWK6wbA9c/EfQjQxHF1j/wyPBT/rjWPxKMCSeDdtY/vK9fIVlO1j8h4hqRE//VP4iWzu6z49U/VH09vA551T8iZKyJaQ7VP+5KG1fEo9Q/ujGKJB851D+GGPnxec7TP1T/Z7/UY9M/IObWjC/50j/szEVaio7SP7iztCflI9I/hpoj9T+50T9SgZLCmk7RPw=="},"shape":[176],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3564","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3565"}}},"glyph":{"type":"object","name":"Patch","id":"p3560","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3561","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3562","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3572","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3566","attributes":{"selected":{"type":"object","name":"Selection","id":"p3567","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3568"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"DWcFWpjH8j//q8uL78byP1401b1FxPI/uNAb0IDC8j/mwaf3gcHyP2812hGiwPI/zNEAfoq/8j+8nyTjlL7yP9SVz5A5vvI/rRKrdS6+8j9WCIZKeb3yP3DVChmLvPI//vu235G98j8FZNRgAsPyPw1nBVqYx/I/ZsmAYkXN8j+qG5mfJtXyP+Q+hQDb2fI/RtAs5bTi8j8JLl7jcObyP+OEwCpD8PI/vttx65H08j9/OVRw0f3yPwNY18bVCfM/HO7ntV8L8z+4onv77RjzP1VXD0F8JvM/8gujhgo08z+OwDbMmEHzPyp1yhEnT/M/xyleV7Vc8z+jm/en12LzP2Te8ZxDavM/AJOF4tF38z91sV3urnjzP4oelpFahfM/nUcZKGCF8z9qdCwJmozzP1/dPVGckfM/Ofysbe6S8z/6mtj2nZXzPz5JMk8JmPM/cBug+xqY8z/A3WQ30pbzP6wBUVWKlvM/Ot8gYAKY8z+AzuWFyJnzP5rIJ21gmvM/JuPbGYiZ8z9I0TzK+JfzP6ZS/HlmlvM/75JR9IWU8z85/Kxt7pLzP/dJeDOIkfM/znJuXG+N8z80AMO994jzP51HGShghfM/UgWpkKqE8z8X3FM5aYDzP6y4jlCle/M/AJOF4tF38z863bCVM3bzP9VRQf+YcPM/ZSenBalr8z9k3vGcQ2rzP2XeYYRFZ/M/v/wq6OZh8z/HKV5XtVzzP7wS5Dq4WvM/IhSmc9xS8z8qdcoRJ0/zP75IJt6iTfM/mWPySldL8z/e201itEnzP5CDc0SwRfM/jsA2zJhB8z9oQ+TRvzrzP/ILo4YKNPM/VVcPQXwm8z/4TOrG6B3zP7iie/vtGPM/obssLDES8z8c7ue1XwvzP5913541CvM/zqzfh4IF8z9eBbiXBgHzP385VHDR/fI/IihhB+b68j8rZ3IFdvLyP+OEwCpD8PI/6Bc0c1bp8j9G0CzltOLyPyRPWDi64fI/cynzl7Xd8j9IkYT7JdzyP3ubewuH2vI/fBra4yzX8j+qG5mfJtXyP1av3qa00vI/qTuJjc3O8j8KiwdsCczyPzmqg9ynyfI/DWcFWpjH8j8="},"shape":[103],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"WFZGkoc10T9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SPyDm1owv+dI/VP9nv9Rj0z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D8iZKyJaQ7VP1R9PbwOedU/iJbO7rPj1T+8r18hWU7WP1xyFpwogdY/8MjwU/641j9iI22Y1f7WPyLigYajI9c/eZdhDPtx1z9W+xK5SI7XP6daZWIi3dc/ihSk6+341z85pihp3C7YP7wtNR6TY9g/4BQ/Fpxp2D+TPlrVgJLYP/KEiKV4rNg/imMmdHG32D8sV1koBrPYP4X86fL0ntg/Vgj2BOp62D+8LTUek2PYPwaY3QzoRdg/XavJeHj+1z+KFKTr7fjXP1b7ErlIjtc/VQSgygOO1z8i4oGGoyPXP/DI8FP+uNY/eNsip3+X1j+8r18hWU7WP4iWzu6z49U/VH09vA551T8iZKyJaQ7VP+5KG1fEo9Q/ujGKJB851D+GGPnxec7TP1T/Z7/UY9M/IObWjC/50j/szEVaio7SP7iztCflI9I/hpoj9T+50T/wLcNt3IHRP1KBksKaTtE/HmgBkPXj0D/sTnBdUHnQP06uFG84INA/uDXfKqsO0D8IOZzwC0jPP6IGeovBcs4/YLgxuoXazT871Fcmd53NP9ShNcEsyMw/bG8TXOLyyz8MZ9+qLavLPwY98faXHcs/ngrPkU1Iyj9oE79Nf6bJPzjYrCwDc8k/0KWKx7idyD+mG/cUnPrHP2pzaGJuyMc/AkFG/SPzxj+cDiSY2R3GPzbcATOPSMU/SlnmY8LXxD/Oqd/NRHPEP2TleULhJMQ/0gr3a2sTxD/Oqd/NRHPEP1oX/Y79rcQ/NtwBM49IxT8Mr6NeY/XFP5wOJJjZHcY/AkFG/SPzxj9qc2hibsjHPzoOkBrNKcg/0KWKx7idyD842KwsA3PJP6yFWJZLn8k/ngrPkU1Iyj9Sh5nMSf/KPwY98faXHcs/bG8TXOLyyz/UoTXBLMjMPzrUVyZ3nc0/ogZ6i8Fyzj9wd0plVNHOPwg5nPALSM8/uDXfKqsO0D/sTnBdUHnQPx5oAZD149A/WFZGkoc10T8="},"shape":[103],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3573","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3574"}}},"glyph":{"type":"object","name":"Line","id":"p3569","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3570","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3571","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3581","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3575","attributes":{"selected":{"type":"object","name":"Selection","id":"p3576","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3577"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"RtAs5bTi8j+oOPoOp+LyPxrxWyzR3/I/+IR6vQre8j+sSOUZSd3yP9pVpiu23PI/tlJna8zb8j/uKATx/9ryP+RYRp/q2vI/OLVJYHrb8j+I0tDPyNvyP37VwvKD3PI/MF6oZ2fg8j9G0CzltOLyP4FBm6ma6vI/44TAKkPw8j+xJslPt/vyP385VHDR/fI/HO7ntV8L8z9NalQ/LhXzP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzP47ANsyYQfM/KnXKESdP8z+GnmSbNFPzP8cpXle1XPM/ybCEj8xk8z9k3vGcQ2rzP0iAhvrMbvM/Cg7ZFv9z8z+HI+tmX3XzP95WrZR1dfM/LSXeLD538z8Ak4Xi0XfzP699A+vMevM/SqyuFwV+8z/6+Pa0TH/zPz6BklGCfvM/qMECxrR88z+r41ZzAXvzPx8jYitFefM/AJOF4tF38z+CVJsUbnbzP1aG0gIpcvM/MJv09TFt8z9k3vGcQ2rzP+T6/Tu0Z/M/ZMSCjJZh8z/HKV5XtVzzP2IEFaWuWvM/xQ3STnBS8z8qdcoRJ0/zP86GWTIMSfM/jsA2zJhB8z/dDsGE0z/zPy3TSdQ8NPM/8gujhgo08z9VVw9BfCbzP7iie/vtGPM/xJKnkIgT8z8c7ue1XwvzP1cV/QRBB/M/2Kw/qrIB8z9/OVRw0f3yP+EMdLu3/PI/INVojRT38j8WHM0NXPDyP+OEwCpD8PI/WprRzF3r8j8KIOxsG+jyP1UQJ0GW5fI/RtAs5bTi8j/XtbdmXv3yP385VHDR/fI/TqKMbwMB8z/X1ZM2GwXzP9GuL6J1CfM/HO7ntV8L8z8WQcbFBhLzP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzP47ANsyYQfM//Br2X9FB8z/GvgW5JUzzPyp1yhEnT/M/2HdzWoBT8z+ZLj2TwFjzP7bEm9kRXPM/xyleV7Vc8z9UxTKQ6F3zP8+YeOURYPM/5GGG0Ldi8z+hDpoO9GPzP+0j1UcBYvM/dnUitOxc8z/HKV5XtVzzPxCltkKgVfM/4mVh5yBQ8z8qdcoRJ0/zP7HW+m/5S/M/qbBsyW5E8z+OwDbMmEHzP/ILo4YKNPM/VVcPQXwm8z+4onv77RjzPwRJ143LD/M/HO7ntV8L8z/40hHnPwTzP6xyNogx//I/fzlUcNH98j+NyhL22PvyP3baQiAp+fI/0lKqhQ348j/4HPmFf/jyP4ch7luw+fI/YzEL46D68j8pJuA+hvvyP9e1t2Ze/fI/"},"shape":[120],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"+IYXVZFM0T9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SPyDm1owv+dI/VP9nv9Rj0z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D8iZKyJaQ7VP1R9PbwOedU/iJbO7rPj1T8h4hqRE//VP7yvXyFZTtY/EowJJ4N21j/wyPBT/rjWPxD0I0MRxdY/slYrrBsD1z8i4oGGoyPXP/DUMBjqMdc/KD+KIwhS1z+rEuii6F7XP2g9OvGKVtc/dJwGdpE11z8i4oGGoyPXP+R+vpFg9tY/8MjwU/641j/Ucio+EIbWP7yvXyFZTtY/iJbO7rPj1T9UfT28DnnVPyJkrIlpDtU/7kobV8Sj1D8zAmZX0JPUP7oxiiQfOdQ/hhj58XnO0z9U/2e/1GPTPyDm1owv+dI/7MxFWoqO0j+4s7Qn5SPSP4aaI/U/udE/LBMegS+C0T9SgZLCmk7RPx5oAZD149A/7E5wXVB50D9O1ZeIfz3QP7g13yqrDtA/CDmc8AtIzz9w8x6B4ajOP6IGeovBcs4/OtRXJnedzT+meY//PkbNP9ShNcEsyMw/1GR+JZkQzD9sbxNc4vLLPwY98faXHcs/h6pyscQayz+yEGJ+vsnKP+EjC/cT6co/Bj3x9pcdyz/QHNaWx43LP2xvE1zi8ss/1KE1wSzIzD8Qg3vQoGDNPzrUVyZ3nc0/ogZ6i8Fyzj8IOZzwC0jPPwV5qyeRS88/uDXfKqsO0D/sTnBdUHnQPx5oAZD149A/+IYXVZFM0T+GmiP1P7nRP3E4P8z7qdE/UoGSwppO0T8eaAGQ9ePQP+xOcF1QedA/wCptTQNY0D+4Nd8qqw7QP1cVXkSKsc8/uFzdKSVfzz/KY7CBxYPPP+Fi4xKSDNA/uDXfKqsO0D/sTnBdUHnQP8xx40VvndA/HmgBkPXj0D9SgZLCmk7RP4aaI/U/udE/2vKcdi7a0T+4s7Qn5SPSP+zMRVqKjtI/IObWjC/50j9U/2e/1GPTP4YY+fF5ztM/ujGKJB851D9mLDS8CD3UP+5KG1fEo9Q/ImSsiWkO1T9ByS4tQC/VP1R9PbwOedU/iJbO7rPj1T9r+dE82PXVP31sBRjbINY/XIzT1LMk1j++oKNSOgnWP4iWzu6z49U/qR0KUWLF1T9UfT28DnnVPyJkrIlpDtU/GqvW11Hr1D/tShtXxKPUP7oxiiQfOdQ/hhj58XnO0z9U/2e/1GPTPyDm1owv+dI/7MxFWoqO0j+4s7Qn5SPSP4aaI/U/udE/"},"shape":[120],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3582","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3583"}}},"glyph":{"type":"object","name":"Patch","id":"p3578","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3579","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3580","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3590","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3584","attributes":{"selected":{"type":"object","name":"Selection","id":"p3585","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3586"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"RtAs5bTi8j+oOPoOp+LyPxrxWyzR3/I/+IR6vQre8j+sSOUZSd3yP9pVpiu23PI/tlJna8zb8j/uKATx/9ryP+RYRp/q2vI/OLVJYHrb8j+I0tDPyNvyP37VwvKD3PI/MF6oZ2fg8j9G0CzltOLyP4FBm6ma6vI/44TAKkPw8j+xJslPt/vyP385VHDR/fI/HO7ntV8L8z9NalQ/LhXzP7iie/vtGPM/VVcPQXwm8z/yC6OGCjTzP47ANsyYQfM/KnXKESdP8z+GnmSbNFPzP8cpXle1XPM/ybCEj8xk8z9k3vGcQ2rzP0iAhvrMbvM/Cg7ZFv9z8z+HI+tmX3XzP95WrZR1dfM/LSXeLD538z8Ak4Xi0XfzP699A+vMevM/SqyuFwV+8z/6+Pa0TH/zPz6BklGCfvM/qMECxrR88z+r41ZzAXvzPx8jYitFefM/AJOF4tF38z+CVJsUbnbzP1aG0gIpcvM/MJv09TFt8z9k3vGcQ2rzP+T6/Tu0Z/M/ZMSCjJZh8z/HKV5XtVzzP2IEFaWuWvM/xQ3STnBS8z8qdcoRJ0/zP86GWTIMSfM/jsA2zJhB8z/dDsGE0z/zPy3TSdQ8NPM/8gujhgo08z9VVw9BfCbzP7iie/vtGPM/xJKnkIgT8z8c7ue1XwvzP1cV/QRBB/M/2Kw/qrIB8z9/OVRw0f3yP+EMdLu3/PI/INVojRT38j8WHM0NXPDyP+OEwCpD8PI/WprRzF3r8j8KIOxsG+jyP1UQJ0GW5fI/RtAs5bTi8j8="},"shape":[73],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"+IYXVZFM0T9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SPyDm1owv+dI/VP9nv9Rj0z+GGPnxec7TP7oxiiQfOdQ/7kobV8Sj1D8iZKyJaQ7VP1R9PbwOedU/iJbO7rPj1T8h4hqRE//VP7yvXyFZTtY/EowJJ4N21j/wyPBT/rjWPxD0I0MRxdY/slYrrBsD1z8i4oGGoyPXP/DUMBjqMdc/KD+KIwhS1z+rEuii6F7XP2g9OvGKVtc/dJwGdpE11z8i4oGGoyPXP+R+vpFg9tY/8MjwU/641j/Ucio+EIbWP7yvXyFZTtY/iJbO7rPj1T9UfT28DnnVPyJkrIlpDtU/7kobV8Sj1D8zAmZX0JPUP7oxiiQfOdQ/hhj58XnO0z9U/2e/1GPTPyDm1owv+dI/7MxFWoqO0j+4s7Qn5SPSP4aaI/U/udE/LBMegS+C0T9SgZLCmk7RPx5oAZD149A/7E5wXVB50D9O1ZeIfz3QP7g13yqrDtA/CDmc8AtIzz9w8x6B4ajOP6IGeovBcs4/OtRXJnedzT+meY//PkbNP9ShNcEsyMw/1GR+JZkQzD9sbxNc4vLLPwY98faXHcs/h6pyscQayz+yEGJ+vsnKP+EjC/cT6co/Bj3x9pcdyz/QHNaWx43LP2xvE1zi8ss/1KE1wSzIzD8Qg3vQoGDNPzrUVyZ3nc0/ogZ6i8Fyzj8IOZzwC0jPPwV5qyeRS88/uDXfKqsO0D/sTnBdUHnQPx5oAZD149A/+IYXVZFM0T8="},"shape":[73],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3591","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3592"}}},"glyph":{"type":"object","name":"Line","id":"p3587","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3588","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3589","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3599","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3593","attributes":{"selected":{"type":"object","name":"Selection","id":"p3594","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3595"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"fzlUcNH98j/XtbdmXv3yPygm4D6G+/I/YjEL46D68j+HIe5bsPnyP/gc+YV/+PI/0lKqhQ348j922kIgKfnyP47KEvbY+/I/fzlUcNH98j+scjaIMf/yP/jSEec/BPM/HO7ntV8L8z8ESdeNyw/zP7iie/vtGPM/VFcPQXwm8z/yC6OGCjTzP47ANsyYQfM/qrBsyW5E8z+x1vpv+UvzPyp1yhEnT/M/4mVh5yBQ8z8QpbZCoFXzP8cpXle1XPM/dnUitOxc8z/tI9VHAWLzP6EOmg70Y/M/5GGG0Ldi8z/PmHjlEWDzP1TFMpDoXfM/xyleV7Vc8z+2xJvZEVzzP5kuPZPAWPM/2HdzWoBT8z8qdcoRJ0/zP8a+BbklTPM//Br2X9FB8z+OwDbMmEHzP/ILo4YKNPM/VVcPQXwm8z+4onv77RjzPxZBxsUGEvM/HO7ntV8L8z/Rri+idQnzP9jVkzYbBfM/TqKMbwMB8z9/OVRw0f3yPw=="},"shape":[47],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"cTg/zPup0T+GmiP1P7nRP7iztCflI9I/7MxFWoqO0j8g5taML/nSP1T/Z7/UY9M/hhj58XnO0z+6MYokHznUP+5KG1fEo9Q/GqvW11Hr1D8iZKyJaQ7VP1R9PbwOedU/qR0KUWLF1T+Ils7us+PVP76go1I6CdY/XIzT1LMk1j99bAUY2yDWP2v50TzY9dU/iJbO7rPj1T9UfT28DnnVP0HJLi1AL9U/ImSsiWkO1T/uShtXxKPUP2YsNLwIPdQ/ujGKJB851D+GGPnxec7TP1T/Z7/UY9M/IObWjC/50j/szEVaio7SP7iztCflI9I/2vKcdi7a0T+GmiP1P7nRP1KBksKaTtE/HmgBkPXj0D/MceNFb53QP+xOcF1QedA/uDXfKqsO0D/hYuMSkgzQP8pjsIHFg88/uFzdKSVfzz9YFV5EirHPP7g13yqrDtA/wCptTQNY0D/sTnBdUHnQPx5oAZD149A/UoGSwppO0T9xOD/M+6nRPw=="},"shape":[47],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3600","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3601"}}},"glyph":{"type":"object","name":"Patch","id":"p3596","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3597","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3598","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3608","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3602","attributes":{"selected":{"type":"object","name":"Selection","id":"p3603","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3604"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"fzlUcNH98j/XtbdmXv3yPygm4D6G+/I/YjEL46D68j+HIe5bsPnyP/gc+YV/+PI/0lKqhQ348j922kIgKfnyP47KEvbY+/I/fzlUcNH98j+scjaIMf/yP/jSEec/BPM/HO7ntV8L8z8ESdeNyw/zP7iie/vtGPM/VFcPQXwm8z/yC6OGCjTzP47ANsyYQfM/qrBsyW5E8z+x1vpv+UvzPyp1yhEnT/M/4mVh5yBQ8z8QpbZCoFXzP8cpXle1XPM/dnUitOxc8z/tI9VHAWLzP6EOmg70Y/M/5GGG0Ldi8z/PmHjlEWDzP1TFMpDoXfM/xyleV7Vc8z+2xJvZEVzzP5kuPZPAWPM/2HdzWoBT8z8qdcoRJ0/zP8a+BbklTPM//Br2X9FB8z+OwDbMmEHzP/ILo4YKNPM/VVcPQXwm8z+4onv77RjzPxZBxsUGEvM/HO7ntV8L8z/Rri+idQnzP9jVkzYbBfM/TqKMbwMB8z9/OVRw0f3yPw=="},"shape":[47],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"cTg/zPup0T+GmiP1P7nRP7iztCflI9I/7MxFWoqO0j8g5taML/nSP1T/Z7/UY9M/hhj58XnO0z+6MYokHznUP+5KG1fEo9Q/GqvW11Hr1D8iZKyJaQ7VP1R9PbwOedU/qR0KUWLF1T+Ils7us+PVP76go1I6CdY/XIzT1LMk1j99bAUY2yDWP2v50TzY9dU/iJbO7rPj1T9UfT28DnnVP0HJLi1AL9U/ImSsiWkO1T/uShtXxKPUP2YsNLwIPdQ/ujGKJB851D+GGPnxec7TP1T/Z7/UY9M/IObWjC/50j/szEVaio7SP7iztCflI9I/2vKcdi7a0T+GmiP1P7nRP1KBksKaTtE/HmgBkPXj0D/MceNFb53QP+xOcF1QedA/uDXfKqsO0D/hYuMSkgzQP8pjsIHFg88/uFzdKSVfzz9YFV5EirHPP7g13yqrDtA/wCptTQNY0D/sTnBdUHnQPx5oAZD149A/UoGSwppO0T9xOD/M+6nRPw=="},"shape":[47],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3609","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3610"}}},"glyph":{"type":"object","name":"Line","id":"p3605","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3606","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3607","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2875","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2861"},{"id":"p2862"},{"id":"p2864"},{"type":"object","name":"SaveTool","id":"p2865"},{"id":"p2866"},{"id":"p3735"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2883","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2884","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2885"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2886"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2888","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2889","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2890"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2891"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2892","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2893","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2894"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2895"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2878","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2879","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2880"},"axis_label":"$$\\log_{10}\\,c_\\mathrm{PI}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2881"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2882","attributes":{"axis":{"id":"p2878"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2887","attributes":{"dimension":1,"axis":{"id":"p2883"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":80,"min_border_left":0,"min_border_right":2}},3,1],[{"type":"object","name":"Figure","id":"p2902","attributes":{"x_range":{"id":"p3430"},"y_range":{"id":"p3710"},"x_scale":{"type":"object","name":"LinearScale","id":"p2911"},"y_scale":{"type":"object","name":"LinearScale","id":"p2912"},"title":{"type":"object","name":"Title","id":"p2909","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3617","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3611","attributes":{"selected":{"type":"object","name":"Selection","id":"p3612","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3613"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[434],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"V01N/BTvwz/Oqd/NRHPEPzbcATOPSMU/nA4kmNkdxj8CQUb9I/PGP2pzaGJuyMc/0KWKx7idyD842KwsA3PJP54Kz5FNSMo/Bj3x9pcdyz9sbxNc4vLLP9ShNcEsyMw/OtRXJnedzT+iBnqLwXLOPwg5nPALSM8/uDXfKqsO0D/sTnBdUHnQPz7HielDy9A/H2gBkPXj0D9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j/szEVaio7SP3wUnmmFnNI/IObWjC/50j9U/2e/1GPTP2NX6qDwaNM/hhj58XnO0z94tMRv2gPUP7oxiiQfOdQ/IljWw2+I1D/uShtXxKPUPxSYGvmG/tQ/ImSsiWkO1T8UlGZXD2rVP1R9PbwOedU/uY7a8lbN1T+Ils7us+PVP00Sru7KKdY/vK9fIVlO1j/6yZnmvIDWP/DI8FP+uNY/uUJ7dZbS1j8b5EMKZCDXPyLigYajI9c/ii0mi+lu1z9W+xK5SI7XP2d2rt+futc/ihSk6+341z8ProZuiQPYP9jM/qLvTNg/vC01HpNj2D9S41t2MJXYP/BGxlA4ztg/7d7CotnZ2D/tN8s0Dh/ZPyRgV4PdONk/BngY/Z1h2T/IClw6Rp/ZP1h56LWCo9k/NLb25tHd2T+KknnoJw7aPzbjnQf+Fdo//k8UsiRP2j++qwobzXjaPyRbTG4ug9o/invKmQK52j/yxJtNcuPaP/KqpjUR69o/IhxxnJ8g2z8m3iyAF07bP3bGeo/JUts/KCSCTrKH2z879qMQOrfbP1j3vbK8uNs/76VSaWvn2z9xStmPMBHcP4wQT+VhI9w/WX527c423D+YfI2L1VfcPz5hFZijctw/ZcYKhyKI3D/AKeAXB47cP/ta55RNmtw/LmGGFJKp3D+ZZzlxt7fcP369KObGxdw/8hisrQfV3D8aZ/H2nOXcP0joEJvV9tw/9UJxSqz43D8fC0wznAjdP4/jrLJ8Ft0/1MxuDGkd3T/QyCWd1RrdPymcBcFKDd0/9EJxSqz43D8ccy5r8/TcPy0tfPqL29w/HtV3O4LE3D8ATDpIfrDcP/5RXyxGndw/vyngFweO3D/sOSKKvIXcPwJiT05MXdw/jBBP5WEj3D/s1eMN+AfcP1j3vbK8uNs/Jt4sgBdO2z/yxJtNcuPaP76rChvNeNo/ipJ56CcO2j9Yeei1gqPZPyRgV4PdONk/xqjYklo02T/wRsZQOM7YP7wtNR6TY9g/oku6pZsY2D+KFKTr7fjXP1b7ErlIjtc/v2U1hOx01z8i4oGGoyPXP8aNItvd+NY/8MjwU/641j+k54NJ7o3WP7yvXyFZTtY/zM307Cgs1j+Ils7us+PVPz4EMzLKzNU/VH09vA551T+CAsCrTGrVPyJkrIlpDtU/RmC/ejgA1T/uShtXxKPUP3KYUGQki9Q/ujGKJB851D9UI+WF3grUP4YY+fF5ztM/DoszmlOD0z9U/2e/1GPTPw8eiEMi+9I/IObWjC/50j/szEVaio7SP/6slsFudNI/uLO0J+Uj0j+z+X+eZfTRP4aaI/U/udE/cwUDz/N40T9SgZLCmk7RPw1bUIuW/9A/HmgBkPXj0D8efwxhJITQP+xOcF1QedA/uDXfKqsO0D+4SIvusgPQPwg5nPALSM8/KOQCF1b+zj+iBnqLwXLOPyeid8pt780/OtRXJnedzT+ciEc4KOTMP9ShNcEsyMw/bG8TXOLyyz8l1mfMrdrLPwY98faXHcs/EwLrC5TOyj+eCs+RTUjKP9i0YvGit8k/ONisLANzyT/QpYrHuJ3IP41H0Frqisg/anNoYm7Ixz8q8p3aZCXHPwJBRv0j88Y/nA4kmNkdxj9vpsTM2YfFPzbcATOPSMU/zqnfzURzxD/SQ5Du2+7DP2h3vWj6ncM/AEWbA7DIwj8OIaNtSoDCP5oSeZ5l88E/Cz/yfCkywT8y4FY5Gx7BP8ytNNTQSMA/8B4bQITjvz/I9iTeDOe+PwI3Zvlokb0//JHgE3g8vT8sLZxJ45G7Pwk2gq0Mfbs/YMhXf07nuT+H3O0AZrW5P5BjE7W5PLg/5497PkouuD+yhRzyoNu2P8T+zuokkrY/KnqYKhOltT/0mYogkOe0P7BGAgxchrQ/s5zLHetzsz8oNUZW+zyzPzcQnZz2WrI/WNABjGaSsT+wrIhV6kixP2gBKZbJLbA/GNd6g6PPrz+s4JdDUQKuP4AN8u55eqw/jOWDxJewqz8qwxbcZWupP+BDaVpQJak/BXBjQehVpz9IeuDFJtClPxuhsIyRsqU/CXalDYurpD88iZwByIukP0h64MUm0KU/OLqEoGripT/hQ2laUCWpP8M3OBeag6k/gA3y7nl6rD+frbi65leuPxjXeoOjz68/WNABjGaSsT8+j/hcn7yxPyg1Rlb7PLM/ioebdxWjtD/0mYogkOe0P8T+zuokkrY/kGMTtbk8uD9gyFd/Tue5PywtnEnjkbs//JHgE3g8vT/I9iTeDOe+P8ytNNTQSMA/MuBWORsewT/58hnwjyHBP5oSeZ5l88E/AEWbA7DIwj9od71o+p3DP1dNTfwU78M/aXNoYm7Ixz9UK4u2RLfHPwJBRv0j88Y/RuTMp2Inxj+cDiSY2R3GPzbcATOPSMU/RJY0chyvxD/Oqd/NRHPEP2h3vWj6ncM/AEWbA7DIwj+aEnmeZfPBP2lq6IjXr8E/MuBWORsewT/MrTTU0EjAP8j2JN4M574/2gu9RRttvj/8keATeDy9P/MiObPFwLw/2nxX86YgvD9UR0F8mgq8P6aSg//ER7w/gFrH8fe9vD/8keATeDy9P58vjdoWXL0/HJ++qE4Qvj9y9raytuO+P8j2JN4M574/yI40dFjPvz/MrTTU0EjAP8ABiyFGbcA/ODRSDEsEwT8y4FY5Gx7BP1svd4jYtcE/mhJ5nmXzwT/vVu3Ws4TCPwBFmwOwyMI/AloYKKV7wz9od71o+p3DP86p381Ec8Q/WVoVWFSkxD823AEzj0jFP7+SntF58cU/nA4kmNkdxj8CQUb9I/PGP3wUGvBbNcc/anNoYm7Ixz8UVPXquF3IP9Clise4ncg/ONisLANzyT/ZH7Arz3TJP54Kz5FNSMo/qGdz7HZ/yj8GPfH2lx3LP7zysM1/jMs/bG8TXOLyyz8+B9ocxp3MP9ShNcEsyMw/OtRXJnedzT9hdWV+A7DNP6IGeovBcs4/ngJl6Iy/zj8IOZzwC0jPP7FBzQ0dz88/uDXfKqsO0D+89f432WzQP+xOcF1QedA/HmgBkPXj0D+8FyV+fe/QP1KBksKaTtE/rl1Ux7lv0T+GmiP1P7nRPxZphe747dE/uLO0J+Uj0j90C/OPbmrSP+zMRVqKjtI/GIr+WYHn0j8f5taML/nSP1T/Z7/UY9M/iZd5uzlk0z+GGPnxec7TP2AgZMgM4NM/ujGKJB851D97zdrVXFvUP+5KG1fEo9Q/hhRn+G7V1D8iZKyJaQ7VP+OPSj6YTdU/VH09vA551T8oAUj2mcbVP4iWzu6z49U/fdJd/ddC1j+8r18hWU7WP/DI8FP+uNY/dHbS0bLJ1j8i4oGGoyPXP9YChcdoZNc/VvsSuUiO1z+KFKTr7fjXPzdsDiY6KNg/vC01HpNj2D/wRsZQOM7YPyRgV4PdONk/+OID/yGJ2T9Yeei1gqPZP7yvk8Fmttk/ipJ56CcO2j+L0BXeQG/aP76rChvNeNo/YeSXD8Oq2j9AxhB5h9raP/LEm01y49o/aPElXcQB2z8K+Umw9yDbPwB6AcWSNts/hDOin9hB2z8eJdEwPkTbP3Sjjzs+P9s/xpImw3g12z/a5qEG8CjbPyZdA661Gts/jCdGAscL2z+8X7Gz2vvaP4000xao6do/8sSbTXLj2j8kRpZjl9TaP2CzKpEHu9o/ANNZfdWb2j++qwobzXjaP3UAG8Ctdto/+vynqYBO2j/VPJjSjyLaP4qSeegnDto/IJ1Y/zX12T8m5ZvogMbZP1h56LWCo9k/VCRv+f6V2T/KkRoRn2TZPyRgV4PdONk/NT8DdTsv2T/Ub4G69PfYP/BGxlA4ztg/ZBDpy3u72D8+J+TR7nvYP7wtNR6TY9g/9ivuLVc52D+KFKTr7fjXPwZ5LhbC8tc/m/hQEq+r1z9W+xK5SI7XPynp0rLkYdc/IuKBhqMj1z9jeJYaFRXXP4pGLqGoxdY/8MjwU/641j8S7GWyInLWP7yvXyFZTtY/GJHor+YY1j+Ils7us+PVPxooIoMYutU/VH09vA551T+YOXqSvlTVPyJkrIlpDtU/KAfF+lfn1D/uShtXxKPUP3JhJkDEbdQ/ujGKJB851D/xFvW3N+DTP4YY+fF5ztM/VP9nv9Rj0z93vZaDKyHTPyDm1owv+dI/7MxFWoqO0j+4s7Qn5SPSPw6bgDSLDdI/hpoj9T+50T9SgZLCmk7RP3mbnt1a8dA/HmgBkPXj0D/sTnBdUHnQP7g13yqrDtA/CDmc8AtIzz+iBnqLwXLOPzrUVyZ3nc0/1KE1wSzIzD9sbxNc4vLLPwY98faXHcs/sZPvHSxwyj+eCs+RTUjKPznYrCwDc8k/0KWKx7idyD9pc2hibsjHPw=="},"shape":[434],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3618","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3619"}}},"glyph":{"type":"object","name":"Patch","id":"p3614","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","fill_color":"#d1d2e7","hatch_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3615","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1,"fill_color":"#d1d2e7","fill_alpha":0.1,"hatch_color":"#d1d2e7","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3616","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2,"fill_color":"#d1d2e7","fill_alpha":0.2,"hatch_color":"#d1d2e7","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3626","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3620","attributes":{"selected":{"type":"object","name":"Selection","id":"p3621","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3622"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[243],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[243],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3627","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3628"}}},"glyph":{"type":"object","name":"Line","id":"p3623","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3624","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3625","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#d1d2e7","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3635","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3629","attributes":{"selected":{"type":"object","name":"Selection","id":"p3630","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3631"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"3patar0O0T8NW3IpFAnRP/+zeScK6tA/qKlm8hjv0D/CF2wR0wjRP96WrWq9DtE/ifCWlJAn0T8WBTu2UT3RP/TWz6nfQdE/I//Tr/Y10T9kukDBMirRP90T48qWMdE/Rece1WpS0T+ZQQh1hYnRP8WDt4wf0tE/laVV8fXb0T9u+uUU3hzSP83gftksa9I/TbT9dy6p0j8Q8aDV97jSP7Tf7u+h/9I/8SAmJUhR0z8Ew6X+ZnbTPw18RGSmsNM/EjuvtFQq1D+70U2Fn0PUP4FbMXBDu9Q/c+D1C9gQ1T/NdmJ9VWTVPyrvnZIQ3tU/njyewuIh1j/i/UUZSavWP2on7J6C8NY/mAzun4F41z8Mpzxb1c7XP1Ablia6Rdg/1jzPh++92D8IKj6t8hLZP9Tstu8TwNk/wDjmMyvg2T92R466Y63aP+NiXCDS09o/LlY2QZx62z+iwa7cRfbbP+Zk3sfUR9w/nHOGTg0V3T97XGbqPifdP1SCLtVF4t0/wrEQ2IZl3j8MkdZbfq/eP8KffuK2fN8/68Fgcby93z89V5O09yTgP5le5/eTi+A/8LEh+8me4D/0ZTs7MPLgP1Btj37MWOE/hS2EUZF24T+sdOPBaL/hPwd8NwUFJuI/jN+pRU1g4j9jg4tIoYziP7+K34s98+I/GpIzz9lZ4z90HY4vF2DjP3aZhxJ2wOM/0qDbVRIn5D8uqC+Zro3kP0Ld3E8B1+Q/ia+D3Er05D/lttcf51rlP0G+K2ODweU/nMV/ph8o5j/4zNPpu47mP1TUJy1Y9eY/r9t7cPRb5z8L48+zkMLnP2fqI/csKeg/wvF3OsmP6D8e+ct9ZfboP3oAIMEBXek/fC0BTg2v6T/WB3QEnsPpPzEPyEc6Kuo/1F7EmpCF6j+NFhyL1pDqP9x26xbi4+o/6B1wznL36j/XUvB0cvrqP+kdcM5y9+o/ribRh63u6j82lxQYAdLqPw0VAHWUq+o/jBYci9aQ6j9qTssmd3zqP0J8eBW0ROo/MQ/IRzoq6j8faEQsoAPqP9YHdASew+k/JubHk4e46T+hngDawWbpP3oAIMEBXek/o/qMDGgP6T8e+ct9ZfboPxpB9VAeteg/wvF3OsmP6D8a/o0uiVnoP2bqI/csKeg/bSsKP7/+5z8L48+zkMLnP2U6nK91pec/r9t7cPRb5z+S9LnFKE3nP1TUJy1Y9eY/QLx8KQT15j8esNhQUJ3mP/jM0+m7juY/7k+Vzg9G5j+cxX+mHyjmP7JDoo5H7uU/Qb4rY4PB5T/082YG0ZblP+a21x/nWuU/OxRxV5JA5T+Jr4PcSvTkP8gX0PRM6+Q/gFzh73mX5D8uqC+Zro3kP0EcebhDReQ/0qDbVRIn5D/aIwxvLfTjP3aZhxJ2wOM/TqmPNJSj4z8akjPP2VnjPxELznrgUuM/nD11bB4D4z+/it+LPfPiP2aBRcMrs+I/Y4OLSKGM4j96coR29mHiPwd8NwUFJuI/rvsGsAsQ4j+sdOPBaL/hPybBz5KsvuE//YP3IX5u4T9QbY9+zFjhP/azd4H2IeE/9GU7OzDy4D8S5o0v0NrgP+i42EJ+mOA/mV7n95OL4D+cHLP061bgPz1Xk7T3JOA/y2/naf8U4D90saIwe5bfP8KffuK2fN8/BtGNw7Xr3j8MkdZbfq/eP3x/Svp0It4/VIIu1UXi3T/Q/axaBjTdP5xzhk4NFd0/5mTex9RH3D8uKNSf3w/cPy5WNkGcets/N0gzVTqw2j92R466Y63aP8A45jMr4Nk/CCo+rfIS2T8YE5f3oefYP1Ablia6Rdg/mAzun4F41z/j/UUZSavWPyrvnZIQ3tU/c+D1C9gQ1T/hndz88cTUP7vRTYWfQ9Q/niJSWCoi1D/gpHrng9HTP6QSIPhgmNM/BMOl/mZ20z9OEokPyWjTPxo+4Vn+OdM/vIUOMdYF0z/bsIM11sLSP020/XcuqdI/pPK0329j0j+V8evLZeLRP5WlVfH129E/Oi0/Yvpg0T/elq1qvQ7RPwuTZIqeFdQ/vNFNhZ9D1D9L51j/ZlHUP6ZJ5EJIAdU/cuD1C9gQ1T8q752SEN7VP3+R0lkUENY/4v1FGUmr1j9qzwY0ZuPWP5gM7p+BeNc/7tM+vu6O1z9QG5YmukXYP5zl1/CcpNg/Byo+rfIS2T/AOOYzK+DZP4sZNttDIto/dkeOumOt2j8uVjZBnHrbP3lEY3Z0lds/5mTex9RH3D8UhicC5LHcP5xzhk4NFd0/SQpLt5vY3T9Ugi7VReLdPwyR1lt+r94/ztJB0ysD3z/Cn37itnzfP5LMeuAmE+A/PVeTtPck4D+ZXuf3k4vgPyigw27oleA/9GU7OzDy4D8Sem4b4gfhP1Btj37MWOE/ajLIKbRu4T+sdOPBaL/hP5fvzFlwzeE/B3w3BQUm4j/wx67NNSfiP+c3pqH0fOI/Y4OLSKGM4j8eNQjzftHiP7+K34s98+I/f7g7rugl4z8akjPP2VnjP/zxHcm5euM/dpmHEnbA4z9haQRBbs/jPzZowYVFJOQ/0qDbVRIn5D/OBYf3QXrkPy6oL5mujeQ/SvS3CvbP5D+Jr4PcSvTkP+mK4t4AJeU/5bbXH+da5T/Sz4mMRnrlP0G+K2ODweU/PI4t2frQ5T+bxX+mHyjmPzideNX0KeY/wQ85pEOG5j/4zNPpu47mP4oCFrDE4+Y/VNQnLVj15j8WNrBuJD/nP6/be3D0W+c/+tlsDSiV5z8L48+zkMLnPx8Xq76G4uc/Xilj810j6D9n6iP3LCnoP5DMq5oHV+g/NHbv8/R86D/D8Xc6yY/oP3nGxBBxleg/qAKQuiOg6D+qJKMmXZfoP8LxdzrJj+g/jF6vRtRt6D9n6iP3LCnoP4HEbsP+8ec/C+PPs5DC5z+v23tw9FvnP1TUJy1Y9eY/+MzT6buO5j+cxX+mHyjmP0G+K2ODweU/5bbXH+da5T/Jt+NnchjlP4qvg9xK9OQ/Lqgvma6N5D/SoNtVEifkP3aZhxJ2wOM/GpIzz9lZ4z8hfn54nSzjP7+K34s98+I/Y4OLSKGM4j8HfDcFBSbiP3KXJEC9+uE/rHTjwWi/4T9QbY9+zFjhP4x32sDMAeE/9GU7OzDy4D+ZXuf3k4vgP17ez9WfMuA/PVeTtPck4D/Cn37itnzfP9SjbADjA98/DJHWW36v3j9Ugi7VReLdP/LxxUV+x90/nHOGTg0V3T/QL00Db6XcP+Zk3sfUR9w/uMR+spaa2z8uVjZBnHrbP3dHjrpjrdo/H8PXVael2j/BOOYzK+DZP7wKwuC9w9k/CCo+rfIS2T95TN4TAffYP1Ablia6Rdg/VThpch5B2D8ApRSclZvXP5kM7p+BeNc/bHeHaToJ1z/i/UUZSavWP9HOoUKhitY/pI1HvSUW1j8q752SEN7VP+LlZ533qtU/FwzKqjpF1T9y4PUL2BDVPxi+LRKX5NQ/SfzEm+SM1D8nFBGr/kXUP7vRTYWfQ9Q/7i9vXCkX1D+vLuopagbUP++eQsl1DtQ/A32B4eoc1D/+g41yECDUP4RzziRnF9Q/HOfx2dYM1D8Lk2SKnhXUPw=="},"shape":[338],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[338],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3636","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3637"}}},"glyph":{"type":"object","name":"Patch","id":"p3632","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","fill_color":"#afaed4","hatch_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3633","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1,"fill_color":"#afaed4","fill_alpha":0.1,"hatch_color":"#afaed4","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3634","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2,"fill_color":"#afaed4","fill_alpha":0.2,"hatch_color":"#afaed4","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3644","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3638","attributes":{"selected":{"type":"object","name":"Selection","id":"p3639","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3640"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[191],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[191],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3645","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3646"}}},"glyph":{"type":"object","name":"Line","id":"p3641","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3642","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3643","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#afaed4","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3653","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3647","attributes":{"selected":{"type":"object","name":"Selection","id":"p3648","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3649"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[254],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[254],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3654","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3655"}}},"glyph":{"type":"object","name":"Patch","id":"p3650","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","fill_color":"#8d89c0","hatch_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3651","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1,"fill_color":"#8d89c0","fill_alpha":0.1,"hatch_color":"#8d89c0","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3652","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2,"fill_color":"#8d89c0","fill_alpha":0.2,"hatch_color":"#8d89c0","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3662","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3656","attributes":{"selected":{"type":"object","name":"Selection","id":"p3657","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3658"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"u9FNhZ9D1D8Lk2SKnhXUPxzn8dnWDNQ/hHPOJGcX1D/+g41yECDUPwN9geHqHNQ/7p5CyXUO1D+wLuopagbUP+4vb1wpF9Q/u9FNhZ9D1D8nFBGr/kXUP0n8xJvkjNQ/GL4tEpfk1D9z4PUL2BDVPxcMyqo6RdU/4uVnnfeq1T8q752SEN7VP6SNR70lFtY/0c6hQqGK1j/i/UUZSavWP2x3h2k6Cdc/mgzun4F41z8ApRSclZvXP1U4aXIeQdg/UBuWJrpF2D96TN4TAffYPwgqPq3yEtk/vArC4L3D2T/AOOYzK+DZPx/D11Wnpdo/dkeOumOt2j8tVjZBnHrbP7jEfrKWmts/5mTex9RH3D/QL00Db6XcP5xzhk4NFd0/8fHFRX7H3T9Ugi7VReLdPwyR1lt+r94/1KNsAOMD3z/Cn37itnzfPz1Xk7T3JOA/Xt7P1Z8y4D+ZXuf3k4vgP/RlOzsw8uA/jHfawMwB4T9QbY9+zFjhP6x048Fov+E/cpckQL364T8HfDcFBSbiP2KDi0ihjOI/v4rfiz3z4j8hfn54nSzjPxqSM8/ZWeM/dpmHEnbA4z/SoNtVEifkPy6oL5mujeQ/ia+D3Er05D/Jt+NnchjlP+W21x/nWuU/Qb4rY4PB5T+cxX+mHyjmP/jM0+m7juY/VNQnLVj15j+v23tw9FvnPwvjz7OQwuc/gcRuw/7x5z9m6iP3LCnoP41er0bUbeg/wvF3OsmP6D+pJKMmXZfoP6kCkLojoOg/ecbEEHGV6D/C8Xc6yY/oPzR27/P0fOg/kMyrmgdX6D9n6iP3LCnoP14pY/NdI+g/Hxervobi5z8L48+zkMLnP/rZbA0olec/r9t7cPRb5z8WNrBuJD/nP1TUJy1Y9eY/igIWsMTj5j/4zNPpu47mP8EPOaRDhuY/OJ141fQp5j+cxX+mHyjmPzyOLdn60OU/Qb4rY4PB5T/Sz4mMRnrlP+W21x/nWuU/6Iri3gAl5T+Jr4PcSvTkP0n0twr2z+Q/Lqgvma6N5D/OBYf3QXrkP9Kg21USJ+Q/NmjBhUUk5D9gaQRBbs/jP3aZhxJ2wOM//PEdybl64z8akjPP2VnjP3+4O67oJeM/v4rfiz3z4j8eNQjzftHiP2ODi0ihjOI/5zemofR84j/wx67NNSfiPwd8NwUFJuI/l+/MWXDN4T+sdOPBaL/hP2oyyCm0buE/UG2PfsxY4T8Sem4b4gfhP/RlOzsw8uA/KKDDbuiV4D+ZXuf3k4vgPz1Xk7T3JOA/ksx64CYT4D/Cn37itnzfP87SQdMrA98/DJHWW36v3j9Ugi7VReLdP0kKS7eb2N0/nHOGTg0V3T8UhicC5LHcP+Zk3sfUR9w/eURjdnSV2z8uVjZBnHrbP3ZHjrpjrdo/ixk220Mi2j/AOOYzK+DZPwgqPq3yEtk/nOXX8Jyk2D9QG5YmukXYP+7TPr7ujtc/mQzun4F41z9qzwY0ZuPWP+L9RRlJq9Y/gJHSWRQQ1j8q752SEN7VP3Pg9QvYENU/p0nkQkgB1T9L51j/ZlHUP7vRTYWfQ9Q/"},"shape":[147],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"CJ4CjCVqyj8GPfH2lx3LP2xvE1zi8ss/1KE1wSzIzD861Fcmd53NP6IGeovBcs4/CDmc8AtIzz+4Nd8qqw7QP+xOcF1QedA/WwXQgy7e0D8eaAGQ9ePQP1KBksKaTtE/hpoj9T+50T+YKIVBjejRP7iztCflI9I/7MxFWoqO0j9U5ErhR8DSPyDm1owv+dI/VP9nv9Rj0z9Wz+oftH7TP4YY+fF5ztM/4RfWJjEf1D+6MYokHznUP+5KG1fEo9Q/WEwYSHem1D8iZKyJaQ7VP5uUjCs7HdU/VH09vA551T86BfSAxYbVP4iWzu6z49U/iwmUzCTn1T9WI6+L6EDWP72vXyFZTtY/2MRBRNCU1j/wyPBT/rjWP19IrSh449Y/IuKBhqMj1z+sGMiZQS3XP2cdAveRc9c/VvsSuUiO1z+aDKk+YrXXPyq1m4Ge8dc/ihSk6+341z+71rN9JirYP26TnKGkXNg/vC01HpNj2D/llHlOKIzYP8ELHD5Zt9g/8EbGUDjO2D9CCwVs8d/YP9S8q62zBdk/5iXD58wn2T8kYFeD3TjZPwL4wig+R9k/dgXO/9pi2T/Bx25XEHrZP+JGoKqbjdk/aW91d22e2T9Yeei1gqPZPxTmkLUprdk/bO33V/q52T9isSMYasXZP7RFP8t2ztk/7DV1f/rR2T+Proh7G8zZP7CIgq3Cttk/WHnotYKj2T9Q2wnFv4DZPyVgV4PdONk/eRo7HlDk2D/wRsZQOM7YP7wtNR6TY9g/ihSk6+341z8hr9q1uuHXP1f7ErlIjtc/IuKBhqMj1z8+hSQEhsXWP/DI8FP+uNY/vK9fIVlO1j9INXhR4iLWP4iWzu6z49U/ZWZ9I12d1T9UfT28DnnVP3TaA9pCI9U/ImSsiWkO1T+wS0SYpq3UP+5KG1fEo9Q/ujGKJB851D9Cry6H+jbUP4YY+fF5ztM/HEajfe670z9U/2e/1GPTP2l4Ybt5PdM/IObWjC/50j8YeznQw7zSP+zMRVqKjtI/IN+Jfjw80j+4s7Qn5SPSP/VzWca2vNE/h5oj9T+50T9SgZLCmk7RP3A3zfh7O9E/HmgBkPXj0D8HryOt7bnQP+xOcF1QedA/mMsCeU840D+4Nd8qqw7QP+yYgSCxbc8/CDmc8AtIzz+iBnqLwXLOP1ZUJVq+b84/OtRXJnedzT/dLtKYs3vNP9ShNcEsyMw/OEugIxSXzD9sbxNc4vLLP2L3QmF5xss/Bj3x9pcdyz/qpCstZwrLP2rYUmd0Yso/nQrPkU1Iyj+kRhEgnMfJPzjYrCwDc8k/40iTlB40yT+KM91XBaTIP9Clise4ncg/t25mwqYMyD9qc2hibsjHP2rJHjM7ccc/AkFG/SPzxj+EhsXY/dvGPyhVf0AxVcY/nA4kmNkdxj8Z8RoknP7FP2TFRpiE8sU/nA4kmNkdxj8fJ5iSj0TGPwJBRv0j88Y/YNUjV6EIxz9qc2hibsjHPzIW+aQ9AMg/0aWKx7idyD82av6sgcPIP7l6H3YrZMk/ONisLANzyT+eCs+RTUjKPwieAowlaso/"},"shape":[147],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3663","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3664"}}},"glyph":{"type":"object","name":"Line","id":"p3659","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3660","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3661","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#8d89c0","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3671","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3665","attributes":{"selected":{"type":"object","name":"Selection","id":"p3666","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3667"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"4v1FGUmr1j+8F7gNmKTWP53xtu/0mtY/4v1FGUmr1j/EZ+WkqbDWP3+xQEWS5tY/+tqfR0gx1z+ZDO6fgXjXP7AGnuN6jdc/S87dsED31z9QG5YmukXYP2oLBRHVb9g/msKHtWr42D8IKj6t8hLZP626M3iKlNk/wDjmMyvg2T8GeOQF4kbaP3ZHjrpjrdo/PFnhp14O2z8uVjZBnHrbP49XB6Lx7Ns/5mTex9RH3D/0I2botOPcP5xzhk4NFd0/VIIu1UXi3T8mQdGLJfXdPwyR1lt+r94/F6enzukq3z/Cn37itnzfPz1Xk7T3JOA/3onSKHRJ4D+ZXuf3k4vgP/RlOzsw8uA/DaFV7fAo4T9QbY9+zFjhP6x048Fov+E/B3w3BQUm4j86amJnd1fiP2ODi0ihjOI/v4rfiz3z4j8akjPP2VnjP3aZhxJ2wOM/0qDbVRIn5D8uqC+Zro3kP4mvg9xK9OQ/5bbXH+da5T9Bvitjg8HlP5zFf6YfKOY/+MzT6buO5j99rSRfiqfmP5Q4HXtivuY/gE6Xjm2w5j8h+KBG/I7mP/jM0+m7juY/dGVtsaBc5j+cxX+mHyjmP3hRBcuyHeY/0ANOPk3V5T9Cvitjg8HlP1qe4ugCh+U/5bbXH+da5T+pkzkrZTblP4mvg9xK9OQ/nEkq0pTm5D+ehjGhkZfkPy6oL5mujeQ/+FIiygxI5D/SoNtVEifkP5L2CztE9+M/dpmHEnbA4z/5Q2KEW6PjPxqSM8/ZWeM/6g9HPDFL4z+/it+LPfPiP0tWr3Iv7uI/Y4OLSKGM4j9tuUsajoviPwd8NwUFJuI/mgH93TYi4j+sdOPBaL/hP7vNGhFbseE/UG2PfsxY4T/8PrluPTbhP/RlOzsw8uA/oLO5sd2u4D+ZXuf3k4vgPz1Xk7T3JOA/trmsoJ0Y4D/Cn37itnzfP5Rj5GHZ2t4/DJHWW36v3j9Ugi7VReLdP+vqkh8+Od0/nHOGTg0V3T/mZN7H1EfcPy5WNkGcets/dUeOumOt2j/AOOYzK+DZPwgqPq3yEtk/UBuWJrpF2D/JSWQx5D/YP5kM7p+BeNc/Rc6qelZr1z8bngj8MB7XPxjW0yvg7dY/XnjiECjF1j/i/UUZSavWP6malMpsvdk/wDjmMyvg2T8sQfOOrEjaP3ZHjrpjrdo/3KlZ7VdZ2z8uVjZBnHrbP+Zk3sfUR9w/nHOGTg0V3T+FioIqESzdP1SCLtVF4t0/DJHWW36v3j84hPDfEQPfP8KffuK2fN8/PVeTtPck4D/0fOQOayvgP5le5/eTi+A/JECHume84D/0ZTs7MPLgP52dJEFJQOE/UG2PfsxY4T/GYQCgdrbhP6x048Fov+E/z/v60FEg4j8HfDcFBSbiP76Cg4GdgOI/Y4OLSKGM4j+/FvZkuNniP7+K34s98+I/CrWQkMMv4z8akjPP2VnjPyAzwIn/geM/dpmHEnbA4z/dJt64z87jP5hUZ8tNEuQ/0qDbVRIn5D/7By0LWUjkP4L/0InFZ+Q/R/OigORa5D/SoNtVEifkP3aZhxJ2wOM/2qMbdLqf4z8akjPP2VnjP7+K34s98+I/Y4OLSKGM4j8HfDcFBSbiP6x048Fov+E/3OHqI1ut4T9QbY9+zFjhP/RlOzsw8uA/mV7n95OL4D//AMfh527gPz1Xk7T3JOA/wp9+4rZ83z+Y6QwYy1LfPwyR1lt+r94/lrUhWSEd3j9Ugi7VReLdP5xzhk4NFd0/VLk5O1oS3T/mZN7H1EfcP3Vf7WBqMdw/LlY2QZx62z/6m36Jb23bP4Fh1Qx5yNo/dkeOumOt2j/uPHX05T/aP8A45jMr4Nk/OFrtbCXP2T8h8UNldYDZP1oK9YJSTtk/BIfgO4RE2T/gHBb+NmrZP6malMpsvdk/"},"shape":[180],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"E9kAMt1g0D/sTnBdUHnQPx5oAZD149A/Hk1CtWAz0T9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j81ri0fnHXSP+zMRVqKjtI/IObWjC/50j9MEkd8QD7TP1T/Z7/UY9M/hhj58XnO0z8jL5Bv1uDTP7oxiiQfOdQ/empgiQFn1D/uShtXxKPUP7oii7+D29Q/ImSsiWkO1T9M7wUghkPVP1R9PbwOedU/OlY09smh1T+Ils7us+PVPxSJQ3cP+NU/sKXRMINH1j+8r18hWU7WP1xC9Cq+kNY/8MjwU/641j/ijFMTwNPWP0wVkzdFENc/IuKBhqMj1z8EcNSW90bXP2R9u+Zid9c/VvsSuUiO1z//BxmMoKLXP44nLEmkyNc/5nuSmMHq1z+KFKTr7fjXPxoQGkI5CNg/mFnRdU8g2D/EJ5NXAjTYP6z65AqlQtg/LL4i4blM2D97LIbhglPYP/BzzSmyWNg/6RNov75c2D8qx4CwEVzYPxkZ7r4BTtg/icgFGH4X2D+KFKTr7fjXP1b7ErlIjtc/IuKBhqMj1z/wyPBT/rjWP8IJ8MR5uNY/vK9fIVlO1j8GCeOGGvbVP4iWzu6z49U/VH09vA551T/E7b6zFl/VPyJkrIlpDtU/0suYXj7V1D/uShtXxKPUPwD5icrfS9Q/ujGKJB851D+GGPnxec7TP9LIk6ZdwdM/VP9nv9Rj0z9Id66HEDjTPyDm1owv+dI/KuPANhGz0j/szEVaio7SP8VcZSwENdI/uLO0J+Uj0j8ElQGcw77RP4aaI/U/udE/PiBZda1P0T9SgZLCmk7RP9vsnXt959A/HmgBkPXj0D/9PI0RSoXQP+xOcF1QedA/lpdLKfwp0D+4Nd8qqw7QP8xbH8ofq88/CDmc8AtIzz+8DAk7jhDPP0DHVyA1gs4/oQZ6i8Fyzj8O6510gfvNPzrUVyZ3nc0/fbtdmaeCzT8OYFW/HxPNP9ShNcEsyMw/tMsTWwO3zD9II3gBGG3MP6YEB07GPsw/fObUahQuzD9lNg1+xj3MP4QeuKDGbcw/RTBzF23EzD/UoTXBLMjMP3LDWNXWh80/OtRXJnedzT+iBnqLwXLOPwg5nPALSM8/uDXfKqsO0D8T2QAy3WDQPx5oAZD149A/omckfSnC0D/sTnBdUHnQPwB26fxyQtA/uDXfKqsO0D9o9K8McwfQPwNAhdNb988/Acoh0Y0K0D+4Nd8qqw7QPyxTxeHIL9A/ohR5Zoth0D/sTnBdUHnQPxYnAzaKndA/XrHRFYrf0D8eaAGQ9ePQP+XOdfSVKtE/UoGSwppO0T/CFa8v73nRP4aaI/U/udE/ifoqaWbP0T+4s7Qn5SPSP1ZY8jKSLNI/7MxFWoqO0j9pvgEJlpTSPyDm1owv+dI//6oo8KYG0z9U/2e/1GPTP/djQLGXgdM/hhj58XnO0z/t+DI6/gLUP7oxiiQfOdQ/A3zL8iCP1D/uShtXxKPUPyJkrIlpDtU/EeYn2T431T9UfT28DnnVP4iWzu6z49U/vK9fIVlO1j/U19jNloLWP8pA+PPHsNY/8MjwU/641j8bovg05sTWPxsE2B5yztY/1hDdvzDR1j/h/lBgF8vWPxpuXV8kvdY/8MjwU/641j/TEfzhSKPWP2oRaZBngtY/pXkpt9Vb1j+8r18hWU7WP5799QRMKdY/MXMFugzx1T+Ils7us+PVP3pi22JwrdU/VH09vA551T+RknLmw2LVP5HUGCubD9U/ImSsiWkO1T+ZyVVq+a7UP+5KG1fEo9Q/YyW1QqJA1D+6MYokHznUP4YY+fF5ztM/xeoRgwi60z9U/2e/1GPTP7w5jXadCdM/IObWjC/50j/szEVaio7SP7iztCflI9I/hpoj9T+50T9SgZLCmk7RPx5oAZD149A/"},"shape":[180],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3672","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3673"}}},"glyph":{"type":"object","name":"Patch","id":"p3668","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","fill_color":"#705eaa","hatch_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3669","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1,"fill_color":"#705eaa","fill_alpha":0.1,"hatch_color":"#705eaa","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3670","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2,"fill_color":"#705eaa","fill_alpha":0.2,"hatch_color":"#705eaa","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3680","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3674","attributes":{"selected":{"type":"object","name":"Selection","id":"p3675","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3676"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"4v1FGUmr1j+8F7gNmKTWP53xtu/0mtY/4v1FGUmr1j/EZ+WkqbDWP3+xQEWS5tY/+tqfR0gx1z+ZDO6fgXjXP7AGnuN6jdc/S87dsED31z9QG5YmukXYP2oLBRHVb9g/msKHtWr42D8IKj6t8hLZP626M3iKlNk/wDjmMyvg2T8GeOQF4kbaP3ZHjrpjrdo/PFnhp14O2z8uVjZBnHrbP49XB6Lx7Ns/5mTex9RH3D/0I2botOPcP5xzhk4NFd0/VIIu1UXi3T8mQdGLJfXdPwyR1lt+r94/F6enzukq3z/Cn37itnzfPz1Xk7T3JOA/3onSKHRJ4D+ZXuf3k4vgP/RlOzsw8uA/DaFV7fAo4T9QbY9+zFjhP6x048Fov+E/B3w3BQUm4j86amJnd1fiP2ODi0ihjOI/v4rfiz3z4j8akjPP2VnjP3aZhxJ2wOM/0qDbVRIn5D8uqC+Zro3kP4mvg9xK9OQ/5bbXH+da5T9Bvitjg8HlP5zFf6YfKOY/+MzT6buO5j99rSRfiqfmP5Q4HXtivuY/gE6Xjm2w5j8h+KBG/I7mP/jM0+m7juY/dGVtsaBc5j+cxX+mHyjmP3hRBcuyHeY/0ANOPk3V5T9Cvitjg8HlP1qe4ugCh+U/5bbXH+da5T+pkzkrZTblP4mvg9xK9OQ/nEkq0pTm5D+ehjGhkZfkPy6oL5mujeQ/+FIiygxI5D/SoNtVEifkP5L2CztE9+M/dpmHEnbA4z/5Q2KEW6PjPxqSM8/ZWeM/6g9HPDFL4z+/it+LPfPiP0tWr3Iv7uI/Y4OLSKGM4j9tuUsajoviPwd8NwUFJuI/mgH93TYi4j+sdOPBaL/hP7vNGhFbseE/UG2PfsxY4T/8PrluPTbhP/RlOzsw8uA/oLO5sd2u4D+ZXuf3k4vgPz1Xk7T3JOA/trmsoJ0Y4D/Cn37itnzfP5Rj5GHZ2t4/DJHWW36v3j9Ugi7VReLdP+vqkh8+Od0/nHOGTg0V3T/mZN7H1EfcPy5WNkGcets/dUeOumOt2j/AOOYzK+DZPwgqPq3yEtk/UBuWJrpF2D/JSWQx5D/YP5kM7p+BeNc/Rc6qelZr1z8bngj8MB7XPxjW0yvg7dY/XnjiECjF1j/i/UUZSavWPw=="},"shape":[107],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"E9kAMt1g0D/sTnBdUHnQPx5oAZD149A/Hk1CtWAz0T9SgZLCmk7RP4aaI/U/udE/uLO0J+Uj0j81ri0fnHXSP+zMRVqKjtI/IObWjC/50j9MEkd8QD7TP1T/Z7/UY9M/hhj58XnO0z8jL5Bv1uDTP7oxiiQfOdQ/empgiQFn1D/uShtXxKPUP7oii7+D29Q/ImSsiWkO1T9M7wUghkPVP1R9PbwOedU/OlY09smh1T+Ils7us+PVPxSJQ3cP+NU/sKXRMINH1j+8r18hWU7WP1xC9Cq+kNY/8MjwU/641j/ijFMTwNPWP0wVkzdFENc/IuKBhqMj1z8EcNSW90bXP2R9u+Zid9c/VvsSuUiO1z//BxmMoKLXP44nLEmkyNc/5nuSmMHq1z+KFKTr7fjXPxoQGkI5CNg/mFnRdU8g2D/EJ5NXAjTYP6z65AqlQtg/LL4i4blM2D97LIbhglPYP/BzzSmyWNg/6RNov75c2D8qx4CwEVzYPxkZ7r4BTtg/icgFGH4X2D+KFKTr7fjXP1b7ErlIjtc/IuKBhqMj1z/wyPBT/rjWP8IJ8MR5uNY/vK9fIVlO1j8GCeOGGvbVP4iWzu6z49U/VH09vA551T/E7b6zFl/VPyJkrIlpDtU/0suYXj7V1D/uShtXxKPUPwD5icrfS9Q/ujGKJB851D+GGPnxec7TP9LIk6ZdwdM/VP9nv9Rj0z9Id66HEDjTPyDm1owv+dI/KuPANhGz0j/szEVaio7SP8VcZSwENdI/uLO0J+Uj0j8ElQGcw77RP4aaI/U/udE/PiBZda1P0T9SgZLCmk7RP9vsnXt959A/HmgBkPXj0D/9PI0RSoXQP+xOcF1QedA/lpdLKfwp0D+4Nd8qqw7QP8xbH8ofq88/CDmc8AtIzz+8DAk7jhDPP0DHVyA1gs4/oQZ6i8Fyzj8O6510gfvNPzrUVyZ3nc0/fbtdmaeCzT8OYFW/HxPNP9ShNcEsyMw/tMsTWwO3zD9II3gBGG3MP6YEB07GPsw/fObUahQuzD9lNg1+xj3MP4QeuKDGbcw/RTBzF23EzD/UoTXBLMjMP3LDWNXWh80/OtRXJnedzT+iBnqLwXLOPwg5nPALSM8/uDXfKqsO0D8T2QAy3WDQPw=="},"shape":[107],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3681","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3682"}}},"glyph":{"type":"object","name":"Line","id":"p3677","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3678","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3679","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#705eaa","line_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3689","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3683","attributes":{"selected":{"type":"object","name":"Selection","id":"p3684","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3685"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"wDjmMyvg2T+ompTKbL3ZP+AcFv42atk/BIfgO4RE2T9aCvWCUk7ZPyHxQ2V1gNk/OFrtbCXP2T/AOOYzK+DZP+48dfTlP9o/dkeOumOt2j+BYdUMecjaP/qbfolvbds/LlY2QZx62z91X+1gajHcP+Zk3sfUR9w/VLk5O1oS3T+cc4ZODRXdP1SCLtVF4t0/lrUhWSEd3j8MkdZbfq/eP5npDBjLUt8/wp9+4rZ83z88V5O09yTgP/8Ax+HnbuA/mV7n95OL4D/0ZTs7MPLgP1Btj37MWOE/3OHqI1ut4T+sdOPBaL/hPwd8NwUFJuI/Y4OLSKGM4j+/it+LPfPiPxqSM8/ZWeM/2qMbdLqf4z92mYcSdsDjP9Kg21USJ+Q/R/OigORa5D+C/9CJxWfkP/sHLQtZSOQ/0qDbVRIn5D+YVGfLTRLkP90m3rjPzuM/dpmHEnbA4z8gM8CJ/4HjPxqSM8/ZWeM/CrWQkMMv4z+/it+LPfPiP78W9mS42eI/Y4OLSKGM4j++goOBnYDiPwZ8NwUFJuI/z/v60FEg4j+sdOPBaL/hP8ZhAKB2tuE/UG2PfsxY4T+dnSRBSUDhP/RlOzsw8uA/JECHume84D+ZXuf3k4vgP/R85A5rK+A/PVeTtPck4D/Cn37itnzfPziE8N8RA98/DJHWW36v3j9Ugi7VReLdP4WKgioRLN0/nHOGTg0V3T/mZN7H1EfcPy5WNkGcets/3KlZ7VdZ2z92R466Y63aPyxB846sSNo/wDjmMyvg2T8="},"shape":[73],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"oWckfSnC0D8eaAGQ9ePQP1KBksKaTtE/hpoj9T+50T+4s7Qn5SPSP+zMRVqKjtI/IObWjC/50j+8OY12nQnTP1T/Z7/UY9M/xeoRgwi60z+GGPnxec7TP7oxiiQfOdQ/YyW1QqJA1D/uShtXxKPUP5nJVWr5rtQ/ImSsiWkO1T+R1Bgrmw/VP5GScubDYtU/VH09vA551T96YtticK3VP4iWzu6z49U/MXMFugzx1T+e/fUETCnWP7yvXyFZTtY/pHkpt9Vb1j9rEWmQZ4LWP9QR/OFIo9Y/8MjwU/641j8abl1fJL3WP+H+UGAXy9Y/1RDdvzDR1j8cBNgecs7WPxui+DTmxNY/8MjwU/641j/KQPjzx7DWP9TX2M2WgtY/vK9fIVlO1j+Ils7us+PVP1R9PbwOedU/EeYn2T431T8iZKyJaQ7VP+5KG1fEo9Q/A3zL8iCP1D+6MYokHznUP+34Mjr+AtQ/hhj58XnO0z/3Y0Cxl4HTP1T/Z7/UY9M//6oo8KYG0z8g5taML/nSP2m+AQmWlNI/7MxFWoqO0j9WWPIykizSP7iztCflI9I/ifoqaWbP0T+GmiP1P7nRP8IVry/vedE/UoGSwppO0T/lznX0lSrRPx5oAZD149A/XrHRFYrf0D8WJwM2ip3QP+xOcF1QedA/ohR5Zoth0D8sU8XhyC/QP7g13yqrDtA/Acoh0Y0K0D8DQIXTW/fPP2j0rwxzB9A/uDXfKqsO0D8Adun8ckLQP+xOcF1QedA/oWckfSnC0D8="},"shape":[73],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3690","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3691"}}},"glyph":{"type":"object","name":"Patch","id":"p3686","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","fill_color":"#572c92","hatch_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3687","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1,"fill_color":"#572c92","fill_alpha":0.1,"hatch_color":"#572c92","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3688","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2,"fill_color":"#572c92","fill_alpha":0.2,"hatch_color":"#572c92","hatch_alpha":0.2}}}},{"type":"object","name":"GlyphRenderer","id":"p3698","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3692","attributes":{"selected":{"type":"object","name":"Selection","id":"p3693","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3694"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"wDjmMyvg2T+ompTKbL3ZP+AcFv42atk/BIfgO4RE2T9aCvWCUk7ZPyHxQ2V1gNk/OFrtbCXP2T/AOOYzK+DZP+48dfTlP9o/dkeOumOt2j+BYdUMecjaP/qbfolvbds/LlY2QZx62z91X+1gajHcP+Zk3sfUR9w/VLk5O1oS3T+cc4ZODRXdP1SCLtVF4t0/lrUhWSEd3j8MkdZbfq/eP5npDBjLUt8/wp9+4rZ83z88V5O09yTgP/8Ax+HnbuA/mV7n95OL4D/0ZTs7MPLgP1Btj37MWOE/3OHqI1ut4T+sdOPBaL/hPwd8NwUFJuI/Y4OLSKGM4j+/it+LPfPiPxqSM8/ZWeM/2qMbdLqf4z92mYcSdsDjP9Kg21USJ+Q/R/OigORa5D+C/9CJxWfkP/sHLQtZSOQ/0qDbVRIn5D+YVGfLTRLkP90m3rjPzuM/dpmHEnbA4z8gM8CJ/4HjPxqSM8/ZWeM/CrWQkMMv4z+/it+LPfPiP78W9mS42eI/Y4OLSKGM4j++goOBnYDiPwZ8NwUFJuI/z/v60FEg4j+sdOPBaL/hP8ZhAKB2tuE/UG2PfsxY4T+dnSRBSUDhP/RlOzsw8uA/JECHume84D+ZXuf3k4vgP/R85A5rK+A/PVeTtPck4D/Cn37itnzfPziE8N8RA98/DJHWW36v3j9Ugi7VReLdP4WKgioRLN0/nHOGTg0V3T/mZN7H1EfcPy5WNkGcets/3KlZ7VdZ2z92R466Y63aPyxB846sSNo/wDjmMyvg2T8="},"shape":[73],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"oWckfSnC0D8eaAGQ9ePQP1KBksKaTtE/hpoj9T+50T+4s7Qn5SPSP+zMRVqKjtI/IObWjC/50j+8OY12nQnTP1T/Z7/UY9M/xeoRgwi60z+GGPnxec7TP7oxiiQfOdQ/YyW1QqJA1D/uShtXxKPUP5nJVWr5rtQ/ImSsiWkO1T+R1Bgrmw/VP5GScubDYtU/VH09vA551T96YtticK3VP4iWzu6z49U/MXMFugzx1T+e/fUETCnWP7yvXyFZTtY/pHkpt9Vb1j9rEWmQZ4LWP9QR/OFIo9Y/8MjwU/641j8abl1fJL3WP+H+UGAXy9Y/1RDdvzDR1j8cBNgecs7WPxui+DTmxNY/8MjwU/641j/KQPjzx7DWP9TX2M2WgtY/vK9fIVlO1j+Ils7us+PVP1R9PbwOedU/EeYn2T431T8iZKyJaQ7VP+5KG1fEo9Q/A3zL8iCP1D+6MYokHznUP+34Mjr+AtQ/hhj58XnO0z/3Y0Cxl4HTP1T/Z7/UY9M//6oo8KYG0z8g5taML/nSP2m+AQmWlNI/7MxFWoqO0j9WWPIykizSP7iztCflI9I/ifoqaWbP0T+GmiP1P7nRP8IVry/vedE/UoGSwppO0T/lznX0lSrRPx5oAZD149A/XrHRFYrf0D8WJwM2ip3QP+xOcF1QedA/ohR5Zoth0D8sU8XhyC/QP7g13yqrDtA/Acoh0Y0K0D8DQIXTW/fPP2j0rwxzB9A/uDXfKqsO0D8Adun8ckLQP+xOcF1QedA/oWckfSnC0D8="},"shape":[73],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3699","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3700"}}},"glyph":{"type":"object","name":"Line","id":"p3695","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92"}},"nonselection_glyph":{"type":"object","name":"Line","id":"p3696","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.1}},"muted_glyph":{"type":"object","name":"Line","id":"p3697","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#572c92","line_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2910","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2896"},{"id":"p2897"},{"id":"p2899"},{"type":"object","name":"SaveTool","id":"p2900"},{"id":"p2901"},{"id":"p3736"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2918","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2919","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2920"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2921"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2923","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2924","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2925"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2926"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2927","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2928","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2929"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2930"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2913","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2914","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2915"},"axis_label":"$$\\log_{10}\\,a_k/\\mathrm{km}\\,\\mathrm{s}^{-1}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2916"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2917","attributes":{"axis":{"id":"p2913"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2922","attributes":{"dimension":1,"axis":{"id":"p2918"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":80,"min_border_left":0,"min_border_right":2}},3,2],[{"type":"object","name":"Figure","id":"p2937","attributes":{"x_range":{"id":"p3710"},"y_range":{"type":"object","name":"DataRange1d","id":"p2939","attributes":{"start":0}},"x_scale":{"type":"object","name":"LinearScale","id":"p2946"},"y_scale":{"type":"object","name":"LinearScale","id":"p2947"},"title":{"type":"object","name":"Title","id":"p2944","attributes":{"text_font_size":"14pt","text_font_style":"normal","align":"center"}},"outline_line_color":null,"renderers":[{"type":"object","name":"GlyphRenderer","id":"p3707","attributes":{"data_source":{"type":"object","name":"ColumnDataSource","id":"p3701","attributes":{"selected":{"type":"object","name":"Selection","id":"p3702","attributes":{"indices":[],"line_indices":[]}},"selection_policy":{"type":"object","name":"UnionRenderers","id":"p3703"},"data":{"type":"map","entries":[["x",{"type":"ndarray","array":{"type":"bytes","data":"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"},"shape":[1026],"dtype":"float64","order":"little"}],["y",{"type":"ndarray","array":{"type":"bytes","data":"AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAOX3a79W1JI/5fdrv1bUkj84a0MB9uSSP7CpCa8vDZM/fLdA8z1Akz+p0VH5eX6TP7sX7FPf55M/FXDz7ghUlD+saRjq9cyUP4CgHo2VXZU/lAd8r+gLlj+taF5EB7iWP3gPcUfpgJc/AIJYYeBimD8f+4x901KZPyRjuOaDSpo/bZ63+kFImz8n5R8MQ0icP2v7cIwZWZ0/VZtClydunj9DgItvppSfP7p/da/wYaA/DR0VO+7+oD9dKi+PtKKhP5oy6IZLWaI/I/+fKg4Uoz+DQMJ8W+ejP/DPxfD0waQ/fyb7yHqtpT/KGtLNtbKmP+oAzSaZ1qc/PCm/mekaqT+Ob9Q8H3yqP0Smmu2VCKw/mo4hC23HrT/5RHL+8LavP+ZoZkc76rA/0NkaSgQKsj94gH/5gEazP2HjxRyRprQ/tosQ8Dsgtj83OYrTa7a3PxoP1xZ0brk/O80mfFhDuz8x7B8pViy9P+/jMVRINb8/3540V6eqwD+EvB+rpsjBP2tQsmCt8sI/DR7/q4EuxD+bliojLHPFP9/i/bAxxMY/JJ/eHM8jyD/J30Ppj5LJPx24vs2VEMs/NCKzxPmUzD9NPPC/Zi/OP2A44UiT1M8/Z2O9xhzE0D+VioQ6P6PRPwmZ0Aa1i9I/drQ0Zch80z/MfgyeG3bUPxJc9KTOeNU/LBk/fXeD1j+xzimuNJrXPzCK/4Tvt9g/hqkwAurc2T9O6M1pMRPbP0WLC7ZiV9w/MNjAFV2j3T/lGsZqF/7eP+bMnupYMuA/CkODSAjv4D8xBRL1S7ThP+Rp2fQ5gOI/9mXueHhW4z85h0cnzTXkP9GP42AUH+U/3rigvMER5j9pg7Yq2Q3nP2gfpzy+E+g/gASMh5si6T9rK4P9tjvqP2CCX/U6Xes/qLaRXUCH7D/jp1LlUbjtPxhClHWb7u4/ry6tW4AX8D+lFQmmUbrwP1q5Q6crYfE/9Qn2PEML8j9IEzpjW7jyP1pKxaQ2afM/YmgYm2oc9D+j1p3pyNP0P5QXkkkojfU/Q4ZIy0NK9j9LRMOjUQr3P6OdUxeDzPc/A5MiLNOQ+D9hLFHFvFj5P3ztN7v0Ifo/+vpnsmHu+j+gM+Zav7v7P6Y/OlMjifw/4dMKNZNZ/T/iNMeNUir+P6sG8Ydd+v4/iXpcaNnK/z8t+dWBo00AQNs2sxdAtQBAGXRkd1EdAUCnuMqJhIQBQGvlkNBe7AFAtfMocNtTAkCKS3L/zrwCQCLyl0SCJANAiJ35xLCNA0D7CmJr0fYDQHsOvt/lYARApvhAbX7LBEC1Gbhy4jUFQCOh8dgboQVAp/u4yn8MBkBwIgohmXcGQL7oWMTD4gZAP1My2rRNB0AeKWbou7cHQLNAOqR6IQhAy9enmPeJCEDrVEvByvEIQJRjg2o6WAlAt1xZxqu9CUCeK5zZIiEKQJEZHItkggpAehDhQhLiCkD2EJJhVz8LQNDfxFgRmgtATwfgGM7xC0Dfn8S89UYMQK2x+D2UmAxArsti3VzmDEDbK49UhDANQOTBaAgZdg1AaFxBxeS2DUCRmYDB3fINQHbhejGuKg5AXq3gzYJdDkAAgRG8UYoOQEegN9vHsg5AYb+psMLVDkDEmSajhvQOQNHeUz/zDg9AhjfUOxMmD0AgYJCTIzoPQEvPDKW/Sg9ALgsUSB1aD0DTTMbsVGYPQPn4UM68cQ9A58Wr40t8D0DExzwEWYYPQL882C8vjw9A3gnZN5yXD0B7U9C1vJ4PQND3qmhwpQ9ARVZawJqrD0DoL5qP964PQNg9rFVcsQ9Ak4coUTyyD0Ad9EH1grAPQE5xfqT9qw9AmjJYvc6lD0BUAs75JpwPQEhWMdUxkA9Ag4i7+KuAD0AIBeW6Jm4PQFbyV6KiVw9Amq0rFEJAD0BDz+bw3iQPQC1rdijnBg9AqqP0dxPmDkCRM6fjLsIOQOR3omSdnA5AuF+aS2B0DkAi8WuSv0kOQIhu1P9zHQ5AzzgQ7JXuDUASvVBEJb0NQLkganhiiQ1AsZpngv9SDUDbzja6xhoNQASXhf8/4QxAnfRUJ/GkDEA8wzQl0GYMQGKCJt5AJgxAB3RKoXvlC0B4bI1qLqMLQGsHmQ1VXwtArm98AsgaC0Bo6gihONUKQPJqgWqZjgpA+2RbjuxHCkCzzIxIzgAKQJWrINauuAlAqofwElxwCUCiHEIR9ycJQMwvb4PR3whA4LLzlHqXCEDxxJBfGk8IQHffKzuXBwhAya1dQ0DAB0CF2r8WeXkHQKi1A6ATMwdAJ3xhWxXuBkDpStV91KkGQNqTsSQ5ZwZAyyNvu/slBkA7SriGNOUFQGgX7DWYpgVAr3hRS/FoBUBrLuDmvisFQJHvSUxO7gRANV0zK0CyBEDJwBxdFHYEQLcOEpQyOgRAVfvt7/z9A0Br3l7VbMEDQBERIyUyhANAe3iOt0VGA0DFVleqeAcDQCMOHKDCxwJAhCvjsN2HAkCEsnJTBUcCQKIu/EAIBgJA/Gp0Y2bFAUClqGW8sYUBQNcg6Zl1RwFAZdW5kA0LAUCE/r2N688AQHkpCG0hlwBAeMH9oZthAEBgs14ipy4AQCzsnyB4/v8/t2nJDrCj/z9jbxRHnU7/P49N0PYSAP8/bGlmTbu1/j85090TvHD+P/AP3uSHMP4/PwdGP1rz/T8fHVm5Orb9P4tHSQhrev0/uiRh0cU//T8d+gPokgX9P7e9dYuOy/w/gcGkxP2P/D9gKcDbu1D8PyPmqwUOEfw/1EKmz+7O+z+G2UdQDIv7P+e/dtlXRfs/yqOxzL78+j99oJvAt7H6PzRtD/cpZfo/EQiC9qMX+j88qKDN78j5P35pEqxWePk/DSzyBAAm+T/eDiKY9dL4P23EMktOgPg/lWI/sEUs+D8d+lOhM9j3P9lZi7hahPc/JZf5AhEx9z/0xcx2cN72P2WYVhL3ivY/jrFPjSI49j/TMW7Jhuf1P4zH39/el/U/U/jcsX1K9T/b5J4YYvz0P/LcyTfmsPQ/F7CA42do9D/L7PL8UiD0P5OgO1hG2vM/egV7PjGV8z886AYdZVHzP8qJILFODvM/e57AYzvM8j/R4chpbInyP3GZw5cOSPI//yrahP8G8j+oQZR5U8TxPzzxywvPgfE/vL66LK8+8T/L0xMBa/rwPx1fPQgltfA/G7U4PxFv8D+NUFNFPCfwP8wgToQevu8/bV13Pq4t7z+ZypPJppvuPy7YkRafCO4/mzY2aEB17T9L7sg/SOPsP1GnBk4uUuw/SZ6yVvnA6z+uBfl/3TLrP6GwYvCqpOo/6A/KplYb6j99JfMg9JXpP7K86zNQFOk/53HgETWY6D8dQl2GyxzoP2VhADrGp+c/V+QLMCA25z8Kb+v6tsvmP/JuW5OSZuY/O3ouRVME5j9nt5rFfKnlP1nN3w0DU+U/kT81XYkB5T899IL78bXkPwN5LXjjbeQ/9eagloUp5D9wMyaaFurjP7XSoc5qrOM/hj5Dyqhy4z+wKM8KlznjP5xY81GuAuM/1ycQ9bbM4j9BUfRUP5fiP3OEYLl5YuI/QZdpJ+4t4j89RmEzcfbhP7r40n0cvuE/Zg+zdMKF4T/02ge/u0vhP08kzpEUDuE/0WeQArzP4D/547Y8Fo7gP1ug+Oz2S+A//mR+uNMH4D94cY2kfYDfP6jtD5zZ7N4/gTNTQuRX3j9VnBxoO73dP/6LKbwxIN0/9orfrx2D3D/+laiNu+HbP7qwsgJJQds/p2adcumd2j+NdFB0Df7ZP3GxsCldX9k/XgO6axXF2D9oZ+uAtSzYP0/HwAmJmdc/yNW6ibcM1z9ZLdXKL4fWPzJsbzDzCtY/tW7css+T1T9sNLnQDSbVPxTLaS16wNQ/i/SnlCpm1D/57qrXMxDUP9qW9R14xNM/wEsu/u980z+LrCxAxjvTP1VXR/N5/9I/ITAIqknH0j/3erldPo/SP/DWd+2QWNI/wDhKOIYj0j/+WfZqwurRP+JZy+eisdE/blK0q/9z0T8dBvO4sjHRP5dC3MZe6tA/X3vHB1uc0D/EmojIJUnQP2jRh2MG3s8/Db0A/gcezz8IvDbNjlTOP3iTCfmegM0/IbHFY5KkzD9qLHsn8r3LP7YC9A1ZzMo/7OE/M3HcyT9XGuq/5OfIP3TF7c2n9Mc/TCw3400Axz9+pZ9dZRLGP8jf867kKsU/2XIMXVpHxD+rZlpYNnDDPx92oGPUp8I/WBTf74PmwT8CeUzFGjXBPxWeSb2Dj8A/p4DLESzvvz8BrPTZpd2+P9AaXzmN2r0/HOvpJ7H4vD/MLzpECSW8P6iZea0jbrs/w0pBOCXKuj/1G9QcfjW6Pxgzdx3Wsrk/SYhGn39AuT/MG0X1l9C4P5B37qf9c7g/fnmre6IduD9x1FOCE8u3P1BPxt++fLc/7TUfbSM+tz85zJvBG/q2P37+9RVPv7Y/F8+y1PiGtj/JRI5BDEu2P53aoO9yELY/SUZEm1HZtT+Y/AJf9p61Pwwx4lq4ZLU/2/8kNL0ntT8Ci0Er1+G0P3AXSxDhorQ/23ExMu9ftD+qAkkKJyG0P16q3Lfv27M/v9QBieeZsz9cgiFT7FqzP6Rjfg/sGbM/Sz4011/fsj+UYN277aayPxVgMwiVcrI/araUvNZCsj/v51dPGhyyP2knE/mB97E/eE1O3YPgsT+3mbK3+sqxP++hrVeDvbE/HYT4DvWysT/CLsuEBLCxP5sUMt4NrrE/f+ePCb2ssT9rrjspqa2xP5HiU/IJr7E/wMek0eKtsT+dDgx/4aOxP4ECYPz2mrE/VRIiN86JsT/MPEzBdnKxPw+2eccQU7E/RUfiykQqsT9xcl3Lf/awP4bWcYNZsrA/G8Xyg+BpsD/sH2o8BBSwPzhsVa6oaa8/mC7TJUaUrj/U/Iwin6+tP5jTp8/ouqw/tbUqVKK7qz9q4f2h67GqP5mMF2Nsoak/bpwBfLmOqD/eMLdK73qnP/4UgrU0bqY/uJdFcEZjpT+zwh9MKWOkPwsJme4fcqM/1vaBjUaOoj/xCc1zCruhPzzzUyub9aA/qqhasf44oD8ejNXDBRafPyPQvK+N1J0/SKUiVDC0nD+TsJOwgp+bP5j5eGqbnpo/5Chek1GnmT+zIsk/LrOYP74RBXZN0Zc/oIdAfmPmlj/w8srEBe2VP+cXa/aKCpU/BU1Ij5kelD/DCwgM/jSTP7sb/ocfOZI/iBLjnZVOkT+DpuHyT1mQP10Pu+g20Y4/WCF9B9EQjT9bplw2gEiLPxUyS0p+oYk/QRWNn9gciD84E9K48bGGP4PsQMm+ZIU/ssUrfqpFhD8sb1Qf5DWDP9GX1T2OVoI/3KcbiZSZgT9XTqZHYf2AP4nzA/WJYYA/Cexs344GgD/OOEDKFIB/P9gXS872E38/G048fr/2fj+icCRzKcZ+Pz0+ny3Yon4/vMuZr6aGfj+ONxbfTqN+PwAAAAAAAAAA"},"shape":[1026],"dtype":"float64","order":"little"}]]}}},"view":{"type":"object","name":"CDSView","id":"p3708","attributes":{"filter":{"type":"object","name":"AllIndices","id":"p3709"}}},"glyph":{"type":"object","name":"Patch","id":"p3704","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","fill_color":"#7b74b5","hatch_color":"#7b74b5"}},"nonselection_glyph":{"type":"object","name":"Patch","id":"p3705","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.1,"fill_color":"#7b74b5","fill_alpha":0.1,"hatch_color":"#7b74b5","hatch_alpha":0.1}},"muted_glyph":{"type":"object","name":"Patch","id":"p3706","attributes":{"x":{"type":"field","field":"x"},"y":{"type":"field","field":"y"},"line_color":"#7b74b5","line_alpha":0.2,"fill_color":"#7b74b5","fill_alpha":0.2,"hatch_color":"#7b74b5","hatch_alpha":0.2}}}}],"toolbar":{"type":"object","name":"Toolbar","id":"p2945","attributes":{"logo":null,"autohide":true,"tools":[{"id":"p2931"},{"id":"p2932"},{"id":"p2934"},{"type":"object","name":"SaveTool","id":"p2935"},{"id":"p2936"},{"id":"p3737"}]}},"toolbar_location":null,"left":[{"type":"object","name":"LinearAxis","id":"p2953","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2954","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2955"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2956"},"major_label_text_color":null,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"right":[{"type":"object","name":"LinearAxis","id":"p2958","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2959","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2960"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2961"},"major_label_text_color":null,"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"above":[{"type":"object","name":"LinearAxis","id":"p2962","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2963","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2964"},"axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2965"},"major_label_text_alpha":0,"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"below":[{"type":"object","name":"LinearAxis","id":"p2948","attributes":{"ticker":{"type":"object","name":"BasicTicker","id":"p2949","attributes":{"mantissas":[1,2,5]}},"formatter":{"type":"object","name":"BasicTickFormatter","id":"p2950"},"axis_label":"$$\\log_{10}\\,s_k/\\mathrm{kpc}$$","axis_label_text_font_size":"14pt","major_label_policy":{"type":"object","name":"AllLabels","id":"p2951"},"major_label_text_font_size":"12pt","major_tick_in":6,"major_tick_out":0,"minor_tick_in":4,"minor_tick_out":0}}],"center":[{"type":"object","name":"Grid","id":"p2952","attributes":{"axis":{"id":"p2948"},"grid_line_color":null}},{"type":"object","name":"Grid","id":"p2957","attributes":{"dimension":1,"axis":{"id":"p2953"},"grid_line_color":null}}],"frame_width":175,"frame_height":175,"min_border_top":0,"min_border_bottom":80,"min_border_left":0,"min_border_right":10}},3,3]]}}]}}
    </script>
    <script type="text/javascript">
      (function() {
        const fn = function() {
          Bokeh.safely(function() {
            (function(root) {
              function embed_document(root) {
              const docs_json = document.getElementById('p3969').textContent;
              const render_items = [{"docid":"c1bbf51b-34a5-4469-a842-7c8737e46e1f","roots":{"p3811":"e3dacfe9-b6c8-467b-9980-2f632b0b233d"},"root_ids":["p3811"]}];
              root.Bokeh.embed.embed_items(docs_json, render_items);
              }
              if (root.Bokeh !== undefined) {
                embed_document(root);
              } else {
                let attempts = 0;
                const timer = setInterval(function(root) {
                  if (root.Bokeh !== undefined) {
                    clearInterval(timer);
                    embed_document(root);
                  } else {
                    attempts++;
                    if (attempts > 100) {
                      clearInterval(timer);
                      console.log("Bokeh: ERROR: Unable to run BokehJS code because BokehJS library is missing");
                    }
                  }
                }, 10, root)
              }
            })(window);
          });
        };
        if (document.readyState != "loading") fn();
        else document.addEventListener("DOMContentLoaded", fn);
      })();
    </script>
  </body>
</html>
